On classical de Sitter solutions and parametric control

Finding string backgrounds with de Sitter spacetime, where all approximations and corrections are controlled, is an open problem. We revisit the search for de Sitter solutions in the classical regime for specific type IIB supergravity compactifications on group manifolds, an under-explored corner of the landscape that offers an interesting testing ground for swampland conjectures. While the supergravity de Sitter solutions we obtain numerically are ambiguous in terms of their classicality, we find an analytic scaling that makes four out of six compactification radii, as well as the overall volume, arbitrarily large. This potentially provides parametric control over corrections. If we could show that these solutions, or others to be found, are fully classical, they would constitute a counterexample to conjectures stating that asymptotic de Sitter solutions do not exist. We discuss this point in great detail.

==> anc/MSSS_classicality_check_-_sol_14.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    486634,      10891]
NotebookOptionsPosition[    474213,      10720]
NotebookOutlinePosition[    474796,      10740]
CellTagsIndexPosition[    474753,      10737]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["MaxSymSolSearch (MSSS)", "Text",
 CellChangeTimes->{{3.850879754446453*^9, 3.8508797803441563`*^9}, 
   3.8508798518822737`*^9, {3.8508799786873407`*^9, 3.8508799811443195`*^9}},
 FontSize->18,
 FontWeight->"Bold",
 FontColor->GrayLevel[0],
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"bc655876-a869-411f-bfe1-6ec705783e5d"],

Cell[TextData[{
 StyleBox["This numerical code ",
  FontSize->14],
 StyleBox["MaxSymSolSearch",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[", in short ",
  FontSize->14],
 StyleBox["MSSS",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[", looks for solutions of 10d type IIA/B supergravities with 4d \
maximally symmetric spacetimes, as described in the paper arXiv:2201.04152, \
and within the ansatz presented there. After some pre-code tools to be \
evaluated, the code works in 4 steps, each of which requires an input. We \
specify each of these inputs below, and the result of the corresponding \
evaluations.\nThe last 2 steps are commented out, in such a way that one can \
\[OpenCurlyDoubleQuote]Evaluate Notebook\[CloseCurlyDoubleQuote] after taking \
care of the first input. The second input can be entered if necessary \
afterwards and evaluated again.\nDue to the pre-code tools, one has to \
\[OpenCurlyDoubleQuote]Quit Kernel\[CloseCurlyDoubleQuote] before each new \
notebook evaluation.",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.850387410518633*^9, 
   3.850387417609215*^9}, {3.850821911603533*^9, 3.850821913718794*^9}, {
   3.8508220835149403`*^9, 3.850822322282565*^9}, {3.85082320104809*^9, 
   3.8508232158593674`*^9}, {3.850834236380687*^9, 3.8508342367535467`*^9}, 
   3.85083581581502*^9, {3.8508360987089367`*^9, 3.850836235079442*^9}, {
   3.8508370130927224`*^9, 3.850837014297632*^9}, {3.850876595919586*^9, 
   3.8508765985840406`*^9}, {3.8508799987646265`*^9, 
   3.8508800091649237`*^9}, {3.8508800508738165`*^9, 3.850880080126686*^9}, {
   3.8508803864112973`*^9, 3.850880421494958*^9}, {3.8508935704507017`*^9, 
   3.8508936231125383`*^9}, {3.856853574997894*^9, 3.8568535919361615`*^9}, 
   3.8568537227965794`*^9},ExpressionUUID->"5b548cd2-eea8-4cc1-9056-\
a2e745337c14"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"18065e7f-4fc8-437f-84b3-db809d536838"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Pre-code tools",
 FontSize->12]], "Text",
 ShowGroupOpener->True,
 CellChangeTimes->{{3.7788375709330616`*^9, 3.778837571657117*^9}, {
  3.778841865186289*^9, 3.7788418707608175`*^9}, {3.848139724161372*^9, 
  3.84813972659295*^9}, {3.8508230319289336`*^9, 3.850823040987891*^9}, {
  3.850823072327039*^9, 3.850823103462186*^9}, {3.850823157266162*^9, 
  3.8508231797149334`*^9}, {3.8508748196715755`*^9, 3.850874822211155*^9}},
 FontFamily->"Helvetica",
 FontSize->24,
 FontWeight->"Bold",
 FontColor->RGBColor[
  0, 0, 1],ExpressionUUID->"dc51d566-59f1-418e-97c0-e6bf8da76928"],

Cell[CellGroupData[{

Cell["\tFunctions ", "Text",
 ShowGroupOpener->True,
 CellChangeTimes->{{3.778837574086624*^9, 3.7788375765281367`*^9}, {
  3.7788418074260216`*^9, 3.7788418390307455`*^9}},
 FontSize->16,
 FontColor->RGBColor[
  0, 0, 1],ExpressionUUID->"f3f867b9-2b45-4cb6-bdd2-1f21e8a2129f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}], ",", 
    RowBox[{"Remove", "::", "\"\<rmnsm\>\""}], ",", 
    RowBox[{"UpSet", "::", "\"\<write\>\""}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"9477e262-d707-4b8e-9b23-2baa7aa01a9c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Unprotect", "[", "\"\<Global`*\>\"", "]"}], ";", 
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";", 
  RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], ";", 
  RowBox[{"Unprotect", "[", 
   RowBox[{"In", ",", "Out"}], "]"}], ";", 
  RowBox[{"Clear", "[", 
   RowBox[{"In", ",", "Out"}], "]"}], ";", 
  RowBox[{"Protect", "[", 
   RowBox[{"In", ",", "Out"}], "]"}], ";", 
  RowBox[{"$Line", "=", "0"}], ";", 
  RowBox[{"$RecursionLimit", "=", "256"}], ";", 
  RowBox[{"$IterationLimit", "=", "4096"}], ";"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"211e934a-a3b0-4103-a450-48019ca3b2c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Forms", "[", "i_", "]"}], ":=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"AllScalForms", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"AllDifForms", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"AllSymbols", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"FormVars", "=", 
   RowBox[{"{", 
    RowBox[{"_Wedge", ",", "_d"}], "}"}]}], ";", 
  RowBox[{"HeadList", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"ScalHeadList", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"nodHeads", "=", 
   RowBox[{"{", 
    RowBox[{
    "Bar", ",", "Pattern", ",", "Condition", ",", "RuleDelayed", ",", 
     "SeriesData"}], "}"}]}], ";", 
  RowBox[{"$EDCversion", "=", "360"}], ";"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"07041a63-2637-4cf5-8a27-f1a8aab24649"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"zeroQ", "[", "0", "]"}], "=", "True"}], ";", 
  RowBox[{
   RowBox[{"zeroQ", "[", "x_List", "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{"zeroQ", "/@", 
      RowBox[{"Union", "[", 
       RowBox[{"Flatten", "[", "x", "]"}], "]"}]}], ")"}]}]}], ";", 
  RowBox[{
   RowBox[{"zeroQ", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "===", 
      RowBox[{"{", "}"}]}], ",", "True", ",", "False"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"zeroQ", "[", "x_", "]"}], ":=", "False"}], ";"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"62231df3-c1ce-4e11-af36-d93050bbcf98"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"Bar", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{"Bar", "[", "x_", "]"}], "]"}], "=", "x"}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{"Complex", "[", 
     RowBox[{"u_", ",", "v_"}], "]"}], "]"}], ":=", 
   RowBox[{"Complex", "[", 
    RowBox[{"u", ",", 
     RowBox[{"-", "v"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{
    "x_Plus", "|", "x_Times", "|", "x_Wedge", "|", "x_Power", "|", "x_Rule", 
     "|", "x_Equal"}], "]"}], ":=", 
   RowBox[{"Bar", "/@", "x"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"First", "[", "x", "]"}], "->", 
       RowBox[{"Bar", "[", 
        RowBox[{"First", "[", "x", "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "->", 
       RowBox[{"Bar", "[", 
        RowBox[{"x", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "->", 
       RowBox[{"Bar", "/@", 
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}]}], "}"}]}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{"DirectedInfinity", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"DirectedInfinity", "[", 
    RowBox[{"Bar", "[", "x", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{"d", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"d", "[", 
    RowBox[{"Bar", "[", "x", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Derivative", "[", "x__", "]"}], "[", "y_", "]"}], "[", "z__", 
     "]"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Union", "[", 
       RowBox[{"Bar", "[", 
        RowBox[{"{", "z", "}"}], "]"}], "]"}], "===", 
      RowBox[{"Union", "[", 
       RowBox[{"{", "z", "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"Sequence", "@@", 
         RowBox[{
          RowBox[{"Permutations", "[", 
           RowBox[{"{", "x", "}"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Position", "[", 
             RowBox[{
              RowBox[{"Permutations", "[", 
               RowBox[{"{", "z", "}"}], "]"}], ",", 
              RowBox[{"Bar", "[", 
               RowBox[{"{", "z", "}"}], "]"}]}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}]}], "]"}], 
       "[", 
       RowBox[{"Bar", "[", "y", "]"}], "]"}], "[", "z", "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", "x", "]"}], "[", 
       RowBox[{"Bar", "[", "y", "]"}], "]"}], "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Bar", "[", 
        RowBox[{"{", "z", "}"}], "]"}]}], "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", "x_", "]"}], ":=", 
   RowBox[{"x", "/;", 
    RowBox[{"NumericQ", "[", "x", "]"}]}]}], ";"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"a2586c29-710a-4937-a086-a2a7d25e6873"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", "x_Plus", "]"}], ":=", 
   RowBox[{"FormDegree", "[", 
    RowBox[{"First", "[", "x", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"FormDegree", "[", "x_Times", "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"FormDegree", "/@", 
     RowBox[{"List", "@@", "x"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", "x_Wedge", "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"FormDegree", "/@", 
     RowBox[{"List", "@@", "x"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", 
    RowBox[{"d", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FormDegree", "[", 
     RowBox[{"d", "[", "x", "]"}], "]"}], "=", 
    RowBox[{"1", "+", 
     RowBox[{"FormDegree", "[", "x", "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", "x_List", "]"}], ":=", 
   RowBox[{"FormDegree", "[", 
    RowBox[{"First", "[", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"Union", "[", 
        RowBox[{"Flatten", "[", "x", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"zeroQ", "[", "#", "]"}]}], "&"}]}], "]"}], "]"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", 
    RowBox[{"Bar", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FormDegree", "[", 
     RowBox[{"Bar", "[", "x", "]"}], "]"}], "=", 
    RowBox[{"FormDegree", "[", "x", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"FormDegree", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "===", 
      RowBox[{"{", "}"}]}], ",", "0", ",", 
     RowBox[{"FormDegree", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", "x_", "]"}], ":=", "0"}], ";"}]}], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"df77bd77-136f-48dc-b8d2-b2e5a42381b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DeclareForms", "[", "z__", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h", ",", 
       RowBox[{"x", "=", 
        RowBox[{"{", 
         RowBox[{"{", "z", "}"}], "}"}]}], ",", "xi", ",", "rxi", ",", "k", 
       ",", "oldHeads", ",", "newHeads"}], "}"}], ",", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", 
          RowBox[{"x", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "===", "List"}], 
        ",", 
        RowBox[{"x", "=", 
         RowBox[{"First", "[", "x", "]"}]}]}], "]"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"xi", "=", 
          RowBox[{"x", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ";", 
         RowBox[{"rxi", "=", 
          RowBox[{"Rest", "[", "xi", "]"}]}], ";", 
         RowBox[{
          RowBox[{"Forms", "[", 
           RowBox[{"First", "[", "xi", "]"}], "]"}], "=", 
          RowBox[{"Union", "[", 
           RowBox[{
            RowBox[{"Forms", "[", 
             RowBox[{"First", "[", "xi", "]"}], "]"}], ",", "rxi"}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"AllScalForms", "=", 
          RowBox[{"Union", "[", 
           RowBox[{"AllScalForms", ",", "rxi"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"h", "=", 
             RowBox[{"Head", "[", 
              RowBox[{"rxi", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "]"}]}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"h", "===", "Symbol"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"FormDegree", "[", 
                 RowBox[{"rxi", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "]"}], "=", 
                RowBox[{"First", "[", "xi", "]"}]}], ";", 
               RowBox[{
                RowBox[{
                 RowBox[{"BasicScalFormQ", "[", 
                  RowBox[{"rxi", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "]"}], "=", "True"}], 
                ";"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"FormDegree", "[", "_h", "]"}], "=", 
                RowBox[{"First", "[", "xi", "]"}]}], ";", 
               RowBox[{
                RowBox[{"BasicScalFormQ", "[", "_h", "]"}], "=", "True"}], 
               ";"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{"Length", "[", "rxi", "]"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "x", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AllDifForms", "=", 
       RowBox[{"Union", "[", "AllScalForms", "]"}]}], ";", 
      RowBox[{"oldHeads", "=", "ScalHeadList"}], ";", 
      RowBox[{"ScalHeadList", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{
         RowBox[{"Union", "[", 
          RowBox[{
           RowBox[{"Head", "/@", "AllScalForms"}], ",", "ScalHeadList"}], 
          "]"}], ",", 
         RowBox[{"{", "Symbol", "}"}]}], "]"}]}], ";", 
      RowBox[{"newHeads", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"ScalHeadList", ",", "oldHeads"}], "]"}]}], ";", 
      RowBox[{"AllSymbols", "=", 
       RowBox[{"Union", "[", "AllDifForms", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"HeadList", "=", 
       RowBox[{"Union", "[", 
        RowBox[{"Head", "/@", "AllSymbols"}], "]"}]}], ";", 
      RowBox[{"DifFormSymbols", "=", 
       RowBox[{"Drop", "[", 
        RowBox[{"AllDifForms", ",", 
         RowBox[{"-", 
          RowBox[{"Length", "[", "ScalHeadList", "]"}]}]}], "]"}]}], ";", 
      "\n", 
      RowBox[{"k", "=", 
       RowBox[{"Thread", "[", 
        RowBox[{"Blank", "[", "ScalHeadList", "]"}], "]"}]}], ";", 
      RowBox[{"FormVars", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", 
         RowBox[{"_Wedge", ",", "_d", ",", 
          RowBox[{"Union", "[", 
           RowBox[{"k", ",", 
            RowBox[{"Bar", "[", "k", "]"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"u_", "|", 
            RowBox[{"Bar", "[", "u_", "]"}]}], "/;", 
           RowBox[{"MemberQ", "[", 
            RowBox[{"DifFormSymbols", ",", "u"}], "]"}]}], ",", "_tr"}], 
         "}"}], "]"}]}], ";"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"7953c09d-d8b1-4ec7-9419-8175a43f48fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NoDif", "[", "z__", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"nodHeads", "=", 
     RowBox[{"Union", "[", 
      RowBox[{"nodHeads", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", "z", "}"}], "]"}]}], "]"}]}], ";"}], ")"}]}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"2420ac78-0115-4e69-9702-81a9caf1313b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BasicScalFormQ", "[", 
    RowBox[{"Bar", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"BasicScalFormQ", "[", "x", "]"}]}], ";", 
  RowBox[{
   RowBox[{"BasicScalFormQ", "[", "_d", "]"}], "=", "True"}], ";", 
  RowBox[{
   RowBox[{"BasicScalFormQ", "[", "x_", "]"}], ":=", "False"}], 
  ";"}]], "Input",
 CellLabel->"In[12]:=",ExpressionUUID->"205d9bef-b994-40b0-ab89-ff121e342bfc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ScalFormQ", "[", "x_Times", "]"}], ":=", 
   RowBox[{"Or", "@@", 
    RowBox[{"ScalFormQ", "/@", 
     RowBox[{"List", "@@", "x"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"ScalFormQ", "[", 
    RowBox[{"x_Wedge", "|", "x_Plus"}], "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"ScalFormQ", "/@", 
     RowBox[{"List", "@@", "x"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"ScalFormQ", "[", "x_", "]"}], ":=", 
   RowBox[{"BasicScalFormQ", "[", "x", "]"}]}], ";"}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"5b144fe7-cd08-4bf1-af30-e397aed00184"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"d", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"x_Times", "|", "x_Wedge"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"d", "[", 
      RowBox[{"First", "[", "x", "]"}], "]"}], "\[Wedge]", 
     RowBox[{"Rest", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", 
      RowBox[{"FormDegree", "[", 
       RowBox[{"First", "[", "x", "]"}], "]"}]}], "*", 
     RowBox[{
      RowBox[{"First", "[", "x", "]"}], "\[Wedge]", 
      RowBox[{"d", "[", 
       RowBox[{"Rest", "[", "x", "]"}], "]"}]}]}]}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"x_", "?", "NumericQ"}], "|", "x_d"}], "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"Power", "[", 
     RowBox[{"y_", ",", "n_"}], "]"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"n", " ", 
     RowBox[{"y", "^", 
      RowBox[{"(", 
       RowBox[{"n", "-", "1"}], ")"}]}], " ", 
     RowBox[{"d", "[", "y", "]"}]}], "+", 
    RowBox[{
     RowBox[{"y", "^", "n"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], 
     RowBox[{"d", "[", "n", "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", "x_Plus", "]"}], ":=", 
   RowBox[{"d", "/@", "x"}]}], ";", 
  RowBox[{
   RowBox[{"HoldPattern", "[", 
    RowBox[{"d", "[", 
     RowBox[{"Bar", "[", "x_", "]"}], "]"}], "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"evalHx", "=", 
       RowBox[{"d", "[", "x", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"Bar", "[", "evalHx", "]"}], "/;", 
      RowBox[{
       RowBox[{"Head", "[", "evalHx", "]"}], "=!=", "d"}]}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"x_Rule", "|", "x_Equal"}], "]"}], ":=", 
   RowBox[{"reWrite", "[", 
    RowBox[{"d", "/@", "x"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", "/.", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "->", 
       RowBox[{"d", "[", 
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], ")"}], "+", 
    RowBox[{"Wedge", "[", 
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"First", "[", "x", "]"}], "]"}], ",", 
      RowBox[{"D", "[", 
       RowBox[{"x", ",", 
        RowBox[{"First", "[", "x", "]"}]}], "]"}]}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"h_", "[", "y__", "]"}], "/;", 
     RowBox[{"!", 
      RowBox[{"MemberQ", "[", 
       RowBox[{"nodHeads", ",", "h"}], "]"}]}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Derivative", "[", 
           RowBox[{"Sequence", "@@", 
            RowBox[{"RotateRight", "[", 
             RowBox[{
              RowBox[{"Append", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"{", "y", "}"}], "]"}], "-", "1"}], "}"}]}], 
                 "]"}], ",", "1"}], "]"}], ",", "i"}], "]"}]}], "]"}], "[", 
          "h", "]"}], "[", "y", "]"}], ")"}], 
       RowBox[{"d", "[", 
        RowBox[{
         RowBox[{"{", "y", "}"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"{", "y", "}"}], "]"}]}], "}"}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"FormDegree", "[", 
       RowBox[{"h", "[", "y", "]"}], "]"}], "===", "0"}], "&&", 
     RowBox[{"!", 
      RowBox[{"MemberQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Integer", ",", "Blank", ",", "Pattern", ",", "Condition"}], 
         "}"}], ",", 
        RowBox[{"Head", "[", 
         RowBox[{"First", "[", 
          RowBox[{"{", "y", "}"}], "]"}], "]"}]}], "]"}]}]}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"c31ce6af-11be-4320-a823-49076a642f83"],

Cell[BoxData[
 RowBox[{
  RowBox[{"newSer$", "[", 
   RowBox[{"x_SeriesData", ",", "k_"}], "]"}], ":=", 
  RowBox[{"SeriesData", "[", 
   RowBox[{
    RowBox[{"First", "[", "x", "]"}], ",", 
    RowBox[{"x", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Transpose", "[", 
      RowBox[{"Prepend", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"Length", "[", 
              RowBox[{"x", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "]"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", "-", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"k", " ", 
     RowBox[{"x", "[", 
      RowBox[{"[", "4", "]"}], "]"}]}], ",", 
    RowBox[{"k", " ", 
     RowBox[{"x", "[", 
      RowBox[{"[", "5", "]"}], "]"}]}], ",", 
    RowBox[{"k", " ", 
     RowBox[{"Last", "[", "x", "]"}]}]}], "]"}]}]], "Input",
 CellLabel->"In[15]:=",ExpressionUUID->"ae466633-73c3-4df5-acc2-83ba5ef45091"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Wedge", "[", "x_", "]"}], ":=", 
  RowBox[{"x", "/;", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", 
      RowBox[{"{", "x", "}"}], "]"}], "<", "2"}], "&&", 
    RowBox[{
     RowBox[{"Head", "[", 
      RowBox[{
       RowBox[{"{", "x", "}"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "=!=", 
     "Pattern"}]}]}]}]], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"fd0f2c4c-9434-4dfd-853b-047ede78b7d2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Default", "[", "Wedge", "]"}], ":=", "1"}], ";", 
  RowBox[{"SetAttributes", "[", 
   RowBox[{"Wedge", ",", 
    RowBox[{"{", 
     RowBox[{"Flat", ",", "OneIdentity"}], "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"0", ",", "y__"}], "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x__", ",", "0"}], "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x_SeriesData", ",", "y_SeriesData"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "x$", ",", "y$", ",", "r1", ",", "r2", ",", "res", ",", "x3", ",", 
        "y3"}], "}"}], ",", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Last", "[", "x", "]"}], "===", 
          RowBox[{"Last", "[", "y", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x$", "=", "x"}], ";", 
          RowBox[{"y$", "=", "y"}]}], ",", 
         RowBox[{
          RowBox[{"x$", "=", 
           RowBox[{"newSer$", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{"LCM", "[", 
               RowBox[{
                RowBox[{"Last", "[", "x", "]"}], ",", 
                RowBox[{"Last", "[", "y", "]"}]}], "]"}], "/", 
              RowBox[{"Last", "[", "x", "]"}]}]}], "]"}]}], ";", 
          RowBox[{"y$", "=", 
           RowBox[{"newSer$", "[", 
            RowBox[{"y", ",", 
             RowBox[{
              RowBox[{"LCM", "[", 
               RowBox[{
                RowBox[{"Last", "[", "x", "]"}], ",", 
                RowBox[{"Last", "[", "y", "]"}]}], "]"}], "/", 
              RowBox[{"Last", "[", "y", "]"}]}]}], "]"}]}]}]}], "]"}], ";", 
       RowBox[{"r1", "=", 
        RowBox[{
         RowBox[{"x$", "[", 
          RowBox[{"[", 
           RowBox[{"-", "3"}], "]"}], "]"}], "+", 
         RowBox[{"y$", "[", 
          RowBox[{"[", 
           RowBox[{"-", "3"}], "]"}], "]"}]}]}], ";", 
       RowBox[{"r2", "=", 
        RowBox[{"Min", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "+", 
           RowBox[{"y$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}], "+", 
           RowBox[{"y$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}]}]}], "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"x$", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}], "<", 
          RowBox[{
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "-", 
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}]}]}], ",", 
         RowBox[{"x3", "=", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"x$", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{"0", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"x$", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}], "-", 
                RowBox[{"x$", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "3"}], "]"}], "]"}], "-", 
                RowBox[{"Length", "[", 
                 RowBox[{"x$", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
           "]"}]}], ",", 
         RowBox[{"x3", "=", 
          RowBox[{"x$", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"y$", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}], "<", 
          RowBox[{
           RowBox[{"y$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "-", 
           RowBox[{"y$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}]}]}], ",", 
         RowBox[{"y3", "=", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"y$", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{"0", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"y$", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}], "-", 
                RowBox[{"y$", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "3"}], "]"}], "]"}], "-", 
                RowBox[{"Length", "[", 
                 RowBox[{"y$", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
           "]"}]}], ",", 
         RowBox[{"y3", "=", 
          RowBox[{"y$", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}], "]"}], ";", 
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{"r2", "===", "r1"}], ",", 
         RowBox[{"res", "=", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{
          RowBox[{"r2", "-", "r1"}], "===", 
          RowBox[{
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "-", 
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}]}]}], ",", 
         RowBox[{"res", "=", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Wedge", "[", 
                RowBox[{
                 RowBox[{"x3", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", "#"}], "]"}], "&"}], 
              ",", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"{", 
                   RowBox[{"i", "-", "1"}], "}"}]}], "]"}], ",", 
                RowBox[{"Drop", "[", 
                 RowBox[{"y3", ",", 
                  RowBox[{
                   RowBox[{"-", "i"}], "+", "1"}]}], "]"}]}], "]"}]}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", "x3", "]"}]}], "}"}]}], "]"}]}], ",", 
         "True", ",", 
         RowBox[{"res", "=", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Wedge", "[", 
                RowBox[{"#", ",", 
                 RowBox[{"y3", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "&"}], ",", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"{", 
                   RowBox[{"i", "-", "1"}], "}"}]}], "]"}], ",", 
                RowBox[{"Drop", "[", 
                 RowBox[{"x3", ",", 
                  RowBox[{
                   RowBox[{"-", "i"}], "+", "1"}]}], "]"}]}], "]"}]}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", "y3", "]"}]}], "}"}]}], "]"}]}]}], "]"}],
        ";", 
       RowBox[{"SeriesData", "[", 
        RowBox[{
         RowBox[{"First", "[", "x$", "]"}], ",", 
         RowBox[{"x$", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", "res", ",", "r1", ",", "r2", 
         ",", 
         RowBox[{"Last", "[", "x$", "]"}]}], "]"}]}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"First", "[", "x", "]"}], "===", 
      RowBox[{"First", "[", "y", "]"}]}], "&&", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "===", 
      RowBox[{"y", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"y_", ",", "x_SeriesData"}], "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "->", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Wedge", "[", 
         RowBox[{"y", ",", "#"}], "]"}], "&"}], ",", 
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x_SeriesData", ",", "y_"}], "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "->", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Wedge", "[", 
         RowBox[{"#", ",", "y"}], "]"}], "&"}], ",", 
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x__", ",", "y_Plus"}], "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Wedge", "[", 
        RowBox[{"x", ",", "#"}], "]"}], "&"}], ",", 
      RowBox[{"List", "@@", "y"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x_Plus", ",", "y__"}], "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Wedge", "[", 
        RowBox[{"#", ",", "y"}], "]"}], "&"}], ",", 
      RowBox[{"List", "@@", "x"}]}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"u__", ",", 
     RowBox[{"Times", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Times", "[", 
     RowBox[{"x", ",", 
      RowBox[{"Wedge", "[", 
       RowBox[{"u", ",", "y"}], "]"}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{"NumericQ", "[", "x", "]"}], "||", 
     RowBox[{
      RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{
     RowBox[{"Times", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}], ",", "z__"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Times", "[", 
     RowBox[{"x", ",", 
      RowBox[{"Wedge", "[", 
       RowBox[{"y", ",", "z"}], "]"}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{"NumericQ", "[", "x", "]"}], "||", 
     RowBox[{
      RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}]}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{"x_", "^", "n_."}], "\[Wedge]", "y_"}], " ", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "^", "n"}], "*", "y"}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"y_", "\[Wedge]", 
    RowBox[{"x_", "^", "n_."}]}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "^", "n"}], "*", "y"}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x_", ",", "y___", ",", "x_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{
     RowBox[{"OddQ", "[", 
      RowBox[{"FormDegree", "[", "x", "]"}], "]"}], "&&", 
     RowBox[{"ScalFormQ", "[", "x", "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", "x__", "]"}], ":=", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"doubL", "=", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"FormDegree", "/@", 
            RowBox[{"{", "x", "}"}]}], ",", 
           RowBox[{"{", "x", "}"}]}], "}"}], "]"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"Signature", "[", 
        RowBox[{"Select", "[", 
         RowBox[{"doubL", ",", 
          RowBox[{
           RowBox[{"OddQ", "[", 
            RowBox[{"First", "[", "#", "]"}], "]"}], "&"}]}], "]"}], "]"}], 
       RowBox[{"Wedge", "@@", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Last", "[", "#1", "]"}], "&"}], ",", 
          RowBox[{"Sort", "[", "doubL", "]"}]}], "]"}]}]}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"Union", "[", 
       RowBox[{"BasicScalFormQ", "/@", 
        RowBox[{"{", "x", "}"}]}], "]"}], "===", 
      RowBox[{"{", "True", "}"}]}], "&&", 
     RowBox[{
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Last", "[", "#1", "]"}], "&"}], ",", 
        RowBox[{"Sort", "[", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"FormDegree", "/@", 
             RowBox[{"{", "x", "}"}]}], ",", 
            RowBox[{"{", "x", "}"}]}], "}"}], "]"}], "]"}]}], "]"}], "=!=", 
      RowBox[{"{", "x", "}"}]}]}]}]}], ";"}]}], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"9bb96c83-38b9-4ad1-b35a-6525314143fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simpRules", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", "z_", "]"}], "^", "2"}], "*", 
       RowBox[{"(", "x_.", ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", "x_.", ")"}], "*", 
       RowBox[{
        RowBox[{"Sin", "[", "z_", "]"}], "^", "2"}]}]}], " ", "->", " ", 
     "x"}], "}"}]}], ";", 
  RowBox[{"varList", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.778841639466011*^9, 3.7788416442841372`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"1fcb1f46-6f9a-4d3e-8fe1-a907b0607316"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"coll", "[", "x_", "]"}], ":=", 
   RowBox[{"Collect", "[", 
    RowBox[{"x", ",", 
     RowBox[{"{", 
      RowBox[{"_Wedge", ",", "_tr"}], "}"}], ",", "Factor"}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[24]:=",ExpressionUUID->"30bba266-f524-4584-802a-3da3f040737f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"reWrite", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "0", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_Equal", "]"}], ":=", 
   RowBox[{"Equal", "[", 
    RowBox[{
     RowBox[{"reWrite", "[", 
      RowBox[{
       RowBox[{"First", "[", "x", "]"}], "-", 
       RowBox[{"Last", "[", "x", "]"}]}], "]"}], ",", "0"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_Rule", "]"}], ":=", 
   RowBox[{"Rule", "[", 
    RowBox[{
     RowBox[{"First", "[", "x", "]"}], ",", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Last", "[", "x", "]"}], "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{"x", "/.", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "->", 
      RowBox[{"reWrite", "[", 
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], ")"}]}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"coll", "[", "x", "]"}], "/.", "simpRules"}], ",", 
        "FormVars", ",", "bestFacRul"}], "]"}], "/.", "simpRules"}], ")"}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}]}]}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"bestFacRul", "[", 
     RowBox[{"x", "/.", "simpRules"}], "]"}], "/.", "simpRules"}]}], 
  ";"}]], "Input",
 CellLabel->"In[25]:=",ExpressionUUID->"377699b7-dbb6-4adb-88d7-2ac2b322b52c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FreeALLQ", "[", 
    RowBox[{"x_", ",", "y_List"}], "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"FreeQ", "[", 
        RowBox[{"x", ",", "#"}], "]"}], "&"}], ",", "y"}], "]"}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[26]:=",ExpressionUUID->"b74df599-d3e7-4ff5-955b-24a7f9c2753b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"bestFacRul", "[", "x_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"varList", "===", 
       RowBox[{"{", "}"}]}], "||", 
      RowBox[{"FreeALLQ", "[", 
       RowBox[{"x", ",", "varList"}], "]"}]}], ",", 
     RowBox[{"minFacRul", "[", "x", "]"}], ",", 
     RowBox[{"varFacRul", "[", "x", "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"varFacRul", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Expand", "[", "x", "]"}], "/.", "simpRules"}], ",", "varList",
       ",", "Factor"}], "]"}], "/.", "simpRules"}]}], ";", 
  RowBox[{
   RowBox[{"minFacRul", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{
      RowBox[{"Expand", "[", "x", "]"}], "/.", "simpRules"}], "]"}], "/.", 
    "simpRules"}]}], ";"}]], "Input",
 CellLabel->"In[27]:=",ExpressionUUID->"0dfa9311-fb04-42a0-9239-9a537cad177c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Unprotect", "[", "SeriesData", "]"}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"$VersionNumber", "<", "5"}], ",", 
    RowBox[{
     RowBox[{"Times", "[", 
      RowBox[{"x_SeriesData", ",", "0"}], "]"}], "^=", "0"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"SeriesData", "[", 
    RowBox[{
    "x1_", ",", "x2_", ",", "x3_", ",", "x4_", ",", "x5_", ",", "x6_"}], 
    "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Plus", "@@", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"x2", "===", "Infinity"}], ",", 
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"First", "[", "#", "]"}], "/", 
            RowBox[{"x1", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x4", "+", 
                 RowBox[{"Last", "[", "#", "]"}], "-", "1"}], ")"}], "/", 
               "x6"}], ")"}]}]}], "&"}], ",", 
          RowBox[{"Transpose", "[", 
           RowBox[{"{", 
            RowBox[{"x3", ",", 
             RowBox[{"Range", "[", 
              RowBox[{"Length", "[", "x3", "]"}], "]"}]}], "}"}], "]"}]}], 
         "]"}], "+", 
        RowBox[{"SeriesData", "[", 
         RowBox[{"x1", ",", "x2", ",", 
          RowBox[{"{", "}"}], ",", "x4", ",", "x5", ",", "x6"}], "]"}]}], ",",
        "   ", 
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"First", "[", "#", "]"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"x1", "-", "x2"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x4", "+", 
                 RowBox[{"Last", "[", "#", "]"}], "-", "1"}], ")"}], "/", 
               "x6"}], ")"}]}]}], "&"}], ",", 
          RowBox[{"Transpose", "[", 
           RowBox[{"{", 
            RowBox[{"x3", ",", 
             RowBox[{"Range", "[", 
              RowBox[{"Length", "[", "x3", "]"}], "]"}]}], "}"}], "]"}]}], 
         "]"}], "+", 
        RowBox[{"SeriesData", "[", 
         RowBox[{"x1", ",", "x2", ",", 
          RowBox[{"{", "}"}], ",", "x4", ",", "x5", ",", "x6"}], "]"}]}]}], 
      "]"}]}], "/;", 
    RowBox[{"!", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"x3", ",", "x1"}], "]"}]}]}]}], ";", 
  RowBox[{"Protect", "[", "SeriesData", "]"}], ";"}]], "Input",
 CellLabel->"In[28]:=",ExpressionUUID->"671ec197-201e-4f32-b74a-703c4cacd4a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"On", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}], ",", 
    RowBox[{"UpSet", "::", "\"\<write\>\""}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[29]:=",ExpressionUUID->"87e846c4-b851-4c0c-8e13-7ca7e7e1b523"]
}, Closed]]
}, Closed]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"c1bdda84-e987-4e67-8bc9-f52227d6f708"],

Cell[TextData[StyleBox["The first input required has to do with the \
orientifold Op-planes and the Dp-branes. One has to specify in which source \
sets they are, and along which 6d directions. From this information, the code \
deduces the theory (IIA or IIB), implements the orientifold projection and \
obtains the list of allowed variables (field content), and finally builds the \
list of all equations to be solved.",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.850387410518633*^9, 
   3.850387417609215*^9}, {3.850821911603533*^9, 3.850821913718794*^9}, {
   3.8508220835149403`*^9, 3.850822322282565*^9}, {3.850822356700102*^9, 
   3.8508225473048706`*^9}, {3.850822603307913*^9, 3.850822637253462*^9}, {
   3.850822674507358*^9, 3.8508226756218705`*^9}, {3.850822715099459*^9, 
   3.8508228219471445`*^9}, {3.8508360101659365`*^9, 
   3.8508360113403935`*^9}, {3.9068001952672043`*^9, 
   3.906800195497287*^9}},ExpressionUUID->"710375a6-32c6-4c3e-95a4-\
5b25154bd7a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "INPUT", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Enter", " ", "the", " ", "number", " ", "of", " ", "sets", " ", "with", 
    " ", "Op"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Nsets", " ", "=", "2"}], ";"}], " ", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Enter", " ", "the", " ", "total", " ", "number", " ", "of", " ", "sets", 
     " ", 
     RowBox[{"(", 
      RowBox[{"with", " ", "Op", " ", 
       RowBox[{"and", "/", "or"}], " ", "Dp"}], ")"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NDP", " ", "=", "3"}], ";"}], " ", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Enter", " ", "the", " ", "6", "d", " ", "directions", " ", "parallel", 
     " ", "to", " ", "each", " ", "set", " ", 
     RowBox[{"(", 
      RowBox[{"be", " ", 
       RowBox[{"careful", ":", " ", 
        RowBox[{
        "the", " ", "Nsets", " ", "sets", " ", "with", " ", "Op", " ", 
         "should", " ", "be", " ", "given", " ", "first"}]}]}], ")"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"para", "[", "1", "]"}], " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"para", "[", "2", "]"}], " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"para", "[", "3", "]"}], " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6"}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7788347501181097`*^9, 3.778834779423686*^9}, {
   3.778834826472418*^9, 3.7788348831486464`*^9}, {3.7831656671854153`*^9, 
   3.783165684351255*^9}, {3.8093457771609297`*^9, 3.809345778334029*^9}, {
   3.8093487910146365`*^9, 3.809348792407342*^9}, {3.8094174079288197`*^9, 
   3.8094174090738354`*^9}, {3.809418868566366*^9, 3.8094188698643265`*^9}, {
   3.8094195320745087`*^9, 3.8094195342106905`*^9}, {3.8094198811787615`*^9, 
   3.8094198932750025`*^9}, {3.809421585317003*^9, 3.809421589564273*^9}, {
   3.809421620804477*^9, 3.8094216262131433`*^9}, {3.8096867990525236`*^9, 
   3.8096868097822323`*^9}, 3.814001827828577*^9, {3.814001882535817*^9, 
   3.814001887300209*^9}, {3.8140019781428676`*^9, 3.8140019784508667`*^9}, 
   3.8140020434416513`*^9, {3.8141600850221443`*^9, 3.814160163970115*^9}, {
   3.817120954244618*^9, 3.8171209615123158`*^9}, {3.817121186069163*^9, 
   3.8171211899718904`*^9}, {3.8171218311176147`*^9, 
   3.8171218401281424`*^9}, {3.817123281930611*^9, 3.817123283997269*^9}, {
   3.817123492927292*^9, 3.8171234941075683`*^9}, 3.81712593479*^9, {
   3.8171260806491346`*^9, 3.8171260827897763`*^9}, {3.817126351165243*^9, 
   3.817126353579435*^9}, {3.8171264546335506`*^9, 3.8171264559402103`*^9}, {
   3.817126688883622*^9, 3.8171267108662033`*^9}, {3.817204587372986*^9, 
   3.8172046011300697`*^9}, {3.8172064083823996`*^9, 
   3.8172064198761454`*^9}, {3.8172072425888624`*^9, 
   3.8172072571365695`*^9}, {3.8172073749422708`*^9, 
   3.8172073793824587`*^9}, {3.8172074395715494`*^9, 3.817207456518141*^9}, {
   3.817207506079871*^9, 3.817207516532736*^9}, {3.8172080362393775`*^9, 
   3.8172080436892667`*^9}, {3.8172092005413113`*^9, 3.817209222063484*^9}, {
   3.817209324872903*^9, 3.817209327047988*^9}, {3.8172094756895905`*^9, 
   3.817209491506322*^9}, {3.8172109728432217`*^9, 3.817210981877925*^9}, {
   3.817214733771134*^9, 3.81721474643159*^9}, {3.817215020098153*^9, 
   3.817215020552416*^9}, {3.817216143914693*^9, 3.817216172121867*^9}, {
   3.817216224740491*^9, 3.81721622681322*^9}, {3.817216627140253*^9, 
   3.817216641046818*^9}, {3.8172768300570498`*^9, 3.817276848696329*^9}, 
   3.8172893443855076`*^9, {3.8172894274955635`*^9, 3.8172894369594765`*^9}, {
   3.817289563760728*^9, 3.8172895994387074`*^9}, {3.817289677792876*^9, 
   3.817289691493336*^9}, {3.8173829247368455`*^9, 3.8173829314091425`*^9}, {
   3.8173830563619175`*^9, 3.8173830812025065`*^9}, 3.8173831654749155`*^9, {
   3.8173842680317397`*^9, 3.81738428627392*^9}, {3.817384920590469*^9, 
   3.81738494071815*^9}, {3.817385158138333*^9, 3.8173851670785646`*^9}, {
   3.817386312840749*^9, 3.81738632956174*^9}, 3.8173863650820017`*^9, {
   3.818753997001157*^9, 3.8187540763242426`*^9}, {3.8187556917255793`*^9, 
   3.8187557011142*^9}, 3.818755737613601*^9, {3.8187643710341167`*^9, 
   3.8187644208473005`*^9}, {3.818923703849161*^9, 3.818923798119082*^9}, {
   3.818932966298211*^9, 3.8189329710674253`*^9}, {3.8189337964683323`*^9, 
   3.818933909075274*^9}, {3.819420889419087*^9, 3.81942099269112*^9}, {
   3.8194527281188316`*^9, 3.8194528375405693`*^9}, {3.819523846211656*^9, 
   3.8195239526532636`*^9}, {3.819620645877654*^9, 3.819620798095296*^9}, {
   3.819626544413681*^9, 3.8196265446465483`*^9}, {3.8196265858387976`*^9, 
   3.8196267760035286`*^9}, {3.819969082730151*^9, 3.819969203012853*^9}, {
   3.8201319591786404`*^9, 3.82013199249831*^9}, {3.820134148936858*^9, 
   3.82013415340543*^9}, {3.8201345530723343`*^9, 3.8201345755915127`*^9}, {
   3.820135406088759*^9, 3.820135428515173*^9}, {3.820135610856064*^9, 
   3.8201356448185883`*^9}, {3.8201358944565907`*^9, 
   3.8201359031953335`*^9}, {3.8202301963778887`*^9, 3.820230210040619*^9}, {
   3.820231925286293*^9, 3.820231942444542*^9}, {3.820232008095861*^9, 
   3.8202320158852844`*^9}, {3.820232069208501*^9, 3.8202320721006966`*^9}, {
   3.8202346122924523`*^9, 3.820234649633357*^9}, 3.8328202383901916`*^9, {
   3.832820429683772*^9, 3.8328204864038906`*^9}, {3.8328205495944967`*^9, 
   3.832820569112568*^9}, {3.8328207304690347`*^9, 3.832820780212412*^9}, {
   3.83282091509429*^9, 3.8328209178279324`*^9}, {3.8328224589112835`*^9, 
   3.832822543071381*^9}, 3.832833436059851*^9, {3.832922096757799*^9, 
   3.8329221015481415`*^9}, {3.832922132600532*^9, 3.8329221540771427`*^9}, {
   3.832923013993126*^9, 3.832923023024124*^9}, {3.8329232266131773`*^9, 
   3.832923233311529*^9}, {3.832924550860777*^9, 3.8329245575132*^9}, {
   3.832926303549965*^9, 3.8329263310244493`*^9}, {3.8329265364498396`*^9, 
   3.8329265368511724`*^9}, {3.832931093858221*^9, 3.8329310943626423`*^9}, {
   3.832931124816926*^9, 3.832931139472433*^9}, {3.8333433222128563`*^9, 
   3.833343348665923*^9}, {3.8333438883344035`*^9, 3.833343900932596*^9}, 
   3.83335321724667*^9, {3.8333605142840867`*^9, 3.833360516310851*^9}, 
   3.8334226785062475`*^9, 3.833423134346343*^9, {3.8334236456888247`*^9, 
   3.8334236585865335`*^9}, {3.833423721967557*^9, 3.8334237245900555`*^9}, {
   3.833424035734769*^9, 3.833424036726805*^9}, {3.833424154232767*^9, 
   3.833424156771083*^9}, {3.8334243107397327`*^9, 3.833424313260441*^9}, 
   3.833424386344236*^9, 3.8334248113490133`*^9, 3.83342492080085*^9, {
   3.8334258521952224`*^9, 3.8334258899412155`*^9}, {3.833426022695677*^9, 
   3.8334260632423563`*^9}, {3.8334262058656416`*^9, 3.833426207179166*^9}, 
   3.833428306420536*^9, {3.833428435826708*^9, 3.8334284410161867`*^9}, {
   3.833428597277382*^9, 3.8334286030584583`*^9}, {3.833428687273262*^9, 
   3.8334286970539484`*^9}, {3.8334426319399085`*^9, 
   3.8334426392469683`*^9}, {3.8335150398760877`*^9, 3.833515047694129*^9}, {
   3.846562704746005*^9, 3.8465627409264145`*^9}, {3.8469110633247147`*^9, 
   3.8469110817776337`*^9}, {3.8473328392993526`*^9, 3.847332845687065*^9}, {
   3.848136125683075*^9, 3.8481361314160604`*^9}, {3.8481361728084564`*^9, 
   3.848136221718474*^9}, {3.848138533409939*^9, 3.8481385348776813`*^9}, 
   3.8481385865955124`*^9, {3.8481386886425447`*^9, 3.84813870799131*^9}, {
   3.8481395939971647`*^9, 3.8481396713301325`*^9}, {3.8481397567382593`*^9, 
   3.8481397648653593`*^9}, {3.8481401389282727`*^9, 3.84814014242729*^9}, {
   3.8481402304521017`*^9, 3.8481402338738174`*^9}, {3.848140298048623*^9, 
   3.848140304891391*^9}, {3.8481404234916353`*^9, 3.848140443549345*^9}, 
   3.8481418359530497`*^9, {3.8481419070195227`*^9, 3.8481419094872627`*^9}, 
   3.8508226661865997`*^9, {3.85082284457501*^9, 3.850822925987537*^9}, {
   3.850822956556622*^9, 3.8508229594612207`*^9}, {3.8508229896193876`*^9, 
   3.8508229930554733`*^9}, {3.8508232373992696`*^9, 3.850823243285164*^9}, {
   3.860218649270833*^9, 3.860218656731913*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"84d0fec0-7cce-467a-8873-0cc672df5b22"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"14f21127-19d4-4cee-9237-f735847a9337"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Code", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  
  RowBox[{"(*", 
   RowBox[{"Dimensionality", " ", "p", " ", "of", " ", "each", " ", "set"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", " ", "NDP"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"type", "[", "i", "]"}], "=", 
        RowBox[{"3", "+", 
         RowBox[{"Length", "[", 
          RowBox[{"para", "[", "i", "]"}], "]"}]}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Theory", " ", 
     RowBox[{"considered", ":", " ", 
      RowBox[{"IIA", " ", "or", " ", "IIB"}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"IIA", "=", 
     RowBox[{"EvenQ", "[", 
      RowBox[{"type", "[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"IIB", "=", 
     RowBox[{"OddQ", "[", 
      RowBox[{"type", "[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Transverse", " ", "directions", " ", "to", " ", "each", " ", "set"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"a", "=", "1"}], ",", " ", 
      RowBox[{"a", "<", 
       RowBox[{"NDP", "+", "1"}]}], ",", " ", 
      RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"bot", "[", "a", "]"}], "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{
              RowBox[{"para", "[", "a", "]"}], ",", " ", "i"}], "]"}], " ", 
            "\[Equal]", " ", "False"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{
              RowBox[{"bot", "[", "a", "]"}], ",", " ", "i"}], "]"}], ";"}]}],
           "\[IndentingNewLine]", "]"}]}], "]"}]}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7788347501181097`*^9, 3.778834779423686*^9}, {
   3.778834826472418*^9, 3.778834897737918*^9}, {3.779167436059725*^9, 
   3.779167483894373*^9}, {3.779167535803952*^9, 3.779167536128085*^9}, {
   3.7791678791541395`*^9, 3.7791678813437395`*^9}, {3.7791681360729127`*^9, 
   3.7791681748898478`*^9}, {3.7791825028196893`*^9, 
   3.7791825065915956`*^9}, {3.8141602331129923`*^9, 3.81416023336579*^9}, {
   3.817121077714026*^9, 3.8171210982415624`*^9}, {3.8481385877050304`*^9, 
   3.8481387128649387`*^9}, 3.848138763462615*^9, {3.8508230119026484`*^9, 
   3.850823014649242*^9}, {3.850823266591629*^9, 3.850823269545591*^9}, {
   3.8508233232247124`*^9, 3.850823359082906*^9}, {3.8508233992397137`*^9, 
   3.8508234006057043`*^9}, {3.850830327673603*^9, 3.8508303319435673`*^9}, {
   3.850835970513345*^9, 3.8508359715319986`*^9}, {3.8508360687721033`*^9, 
   3.8508360756807966`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"d4f303d0-8dd5-420a-9f0e-186188365663"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"163f6b7a-219c-42cf-bc6f-0c12b83c9abb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Structure", " ", "constants"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", "f", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f2", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"a", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fSet", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", 
       RowBox[{"Nsets", "+", "1"}]}], ",", " ", 
      RowBox[{"n", "++"}], ",", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f1", "=", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"c", ",", "6"}], "}"}]}], "]"}]}], ";", " ", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", " ", "=", "1"}], ",", " ", 
           RowBox[{"j", "<", "6"}], ",", " ", 
           RowBox[{"j", "++"}], ",", " ", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f2", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", "===",
                   "0"}], ")"}], "\[Equal]", "False"}], ",", 
               RowBox[{"(*", 
                RowBox[{
                 RowBox[{
                 "takes", " ", "into", " ", "account", " ", "that", " ", 
                  "the", " ", "multiple", " ", "projections", " ", "have", 
                  " ", "to", " ", "be", " ", "taken", " ", "into", " ", 
                  "account"}], ",", " ", 
                 RowBox[{
                 "the", " ", "one", " ", "after", " ", "the", " ", 
                  "other"}]}], "*)"}], "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"j", "\[NotEqual]", "i"}], " ", "&&", " ", 
                  RowBox[{"k", "\[NotEqual]", "i"}]}], ",", 
                 RowBox[{"(*", 
                  RowBox[{
                   RowBox[{"choice", " ", "of", " ", 
                    RowBox[{"basis", ":", " ", 
                    RowBox[{"fixes", " ", 
                    RowBox[{"f", "^", "a_"}], 
                    RowBox[{"{", "ac", "}"}]}]}]}], " ", "=", " ", 
                   RowBox[{"0", " ", "without", " ", "sum"}]}], "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", " ", "i"}], "]"}], 
                    " ", "&&", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", " ", "j"}], "]"}], 
                    " ", "&&", " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", " ", "k"}], " ", 
                    "]"}]}], ")"}], "||", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", " ", "j"}], "]"}], 
                    " ", "&&", " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", " ", "k"}], " ", 
                    "]"}]}], ")"}]}], ")"}]}], ",", " ", 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{"directions", ":", " ", "par"}], ",", " ", 
                    "transv", ",", " ", 
                    RowBox[{"transv", " ", "OR", " ", "par"}], ",", " ", 
                    RowBox[{"par", " ", "par"}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"f1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", " ", "j", ",", "k"}], "]"}], "]"}], "=", 
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"fSet", ",", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], "]"}], 
                    ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"f1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", " ", "k", ",", "j"}], "]"}], "]"}], "=", 
                    RowBox[{"-", 
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}]}], ";"}]}], 
                   "]"}], ";", " ", 
                  RowBox[{"(*", 
                   RowBox[{
                   "fills", " ", "the", " ", "remaining", " ", "half", " ", 
                    "by", " ", "antisymmetry"}], "*)"}], 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", " ", "i"}], "]"}], 
                    " ", "&&", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", " ", "j"}], "]"}], 
                    " ", "&&", " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", " ", "k"}], " ", 
                    "]"}]}], ")"}], "||", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", " ", "j"}], "]"}], 
                    " ", "&&", " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", " ", "k"}], " ", 
                    "]"}]}], ")"}]}], ")"}]}], ",", 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{"directions", ":", " ", "transv"}], ",", " ", 
                    "transv", ",", " ", 
                    RowBox[{"par", " ", "OR", " ", "transv"}], ",", " ", 
                    "par", ",", " ", "transv"}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"f1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", " ", "j", ",", "k"}], "]"}], "]"}], "=", 
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"fSet", ",", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], "]"}], 
                    ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"f1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", " ", "k", ",", "j"}], "]"}], "]"}], "=", 
                    RowBox[{"-", 
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}]}], ";"}]}], 
                   "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], "]"}]}], 
            "]"}]}], "]"}]}], "]"}], " ", ";", "\[IndentingNewLine]", 
       RowBox[{"f2", "=", "f1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7788347501181097`*^9, 3.778834779423686*^9}, {
   3.778834826472418*^9, 3.778834897737918*^9}, {3.779167436059725*^9, 
   3.779167483894373*^9}, {3.779167535803952*^9, 3.779167536128085*^9}, {
   3.7791678791541395`*^9, 3.7791678813437395`*^9}, {3.7791681360729127`*^9, 
   3.7791681748898478`*^9}, {3.7791825028196893`*^9, 
   3.7791825065915956`*^9}, {3.8141602331129923`*^9, 3.81416023336579*^9}, {
   3.817121077714026*^9, 3.8171210803560514`*^9}, {3.8172892609956303`*^9, 
   3.817289265420472*^9}, {3.8172892984713154`*^9, 3.8172893259678497`*^9}, 
   3.8481370565391603`*^9, {3.848138758385062*^9, 3.8481387591036415`*^9}, {
   3.8481388005630097`*^9, 3.848138825587994*^9}, {3.8508304002765207`*^9, 
   3.850830413574772*^9}, {3.850830456359471*^9, 3.8508304941446624`*^9}, {
   3.8508305352063627`*^9, 3.850830613681926*^9}, {3.8508937591352034`*^9, 
   3.8508937614869747`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"05135e73-0025-41c4-9ff3-ddcac5989872"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"1ecc511b-21b4-4638-9130-3a7dca4b7f19"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Fluxes", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fluxSet", " ", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"F0", ",", " ", "F6"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F0c", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F6c", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"IIA", " ", "&&", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"type", "[", "n", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1", ",", "Nsets"}], "}"}]}], "]"}], "\[Equal]", 
         RowBox[{"(", 
          RowBox[{"6", "*", "Nsets"}], ")"}]}], ")"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"F0c", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "=", "F0"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"fluxSet", ",", " ", "F0"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F6c", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
          "]"}], "]"}], "=", 
        RowBox[{"F6", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"fluxSet", ",", " ", 
         RowBox[{"F6", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
          "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", ",", 
      RowBox[{"(*", "else", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"F0c", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "=", "0"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F6c", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
          "]"}], "]"}], "=", "0"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", "F1", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F1c2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", 
       RowBox[{"Nsets", "+", "1"}]}], ",", " ", 
      RowBox[{"n", "++"}], ",", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F1c1", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"i", ",", " ", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"cond5", "=", 
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"cond7", "=", 
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"F1c2", "[", 
                RowBox[{"[", "i", "]"}], "]"}], " ", "===", "0"}], ")"}], 
             "\[Equal]", "False"}], ",", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"type", "[", "n", "]"}], "\[Equal]", "5"}], " ", "&&",
                  " ", "cond5"}], ")"}], " ", "||", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                  "7"}], " ", "&&", " ", "cond7"}], ")"}]}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{"F1c1", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "=", 
                RowBox[{"F1", "[", "i", "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"fluxSet", ",", " ", 
                    RowBox[{"F1", "[", "i", "]"}]}], "]"}], ";"}]}], "]"}], 
               ";"}]}], "\[IndentingNewLine]", "]"}]}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"F1c2", "=", "F1c1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "F2", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F2c2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", 
       RowBox[{"Nsets", "+", "1"}]}], ",", " ", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F2c1", " ", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"b", ",", " ", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"cond4", " ", "=", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                 " ", 
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}]}], ")"}], 
              "||", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                 " ", 
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}]}], 
               ")"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"cond6", " ", "=", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                 " ", 
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}]}], ")"}],
               "||", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                 " ", 
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}]}], 
               ")"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"F2c2", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", "===", "0"}], 
                ")"}], "\[Equal]", "False"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], "\[Equal]", "4"}], " ", "&&",
                     " ", "cond4"}], ")"}], " ", "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                    "6"}], " ", "&&", " ", "cond6"}], ")"}]}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"fluxSet", ",", " ", 
                    RowBox[{"F2", "[", 
                    RowBox[{"i", ",", "j"}], "]"}]}], "]"}], ";"}]}], "]"}], 
                  ";", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"F2c1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
                   RowBox[{"F2", "[", 
                    RowBox[{"i", ",", "j"}], "]"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"F2c1", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "i"}], "]"}], "]"}], "=", 
                   RowBox[{"-", 
                    RowBox[{"F2", "[", 
                    RowBox[{"i", ",", "j"}], "]"}]}]}], ";"}]}], "]"}], 
               ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "]"}]}], "]"}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"F2c2", "=", "F2c1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "F3", "*)"}], "\n", 
   RowBox[{
    RowBox[{"F3c2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", 
       RowBox[{"Nsets", "+", "1"}]}], ",", " ", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F3c1", " ", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"b", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"c", ",", " ", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"cond5", " ", "=", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}]}], 
                 ")"}]}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"cond7", " ", "=", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}]}], 
                 ")"}]}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"F3c2", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", "===",
                    "0"}], ")"}], "\[Equal]", "False"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], "\[Equal]", "5"}], " ", "&&",
                     " ", "cond5"}], ")"}], " ", "||", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                    "7"}], " ", "&&", " ", "cond7"}], ")"}]}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"fluxSet", ",", " ", 
                    RowBox[{"F3", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], "]"}], 
                    ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"perm", "=", 
                    RowBox[{"Permutations", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"m", "=", "1"}], ",", " ", 
                    RowBox[{"m", "<", 
                    RowBox[{
                    RowBox[{"Length", "[", "perm", "]"}], "+", "1"}]}], ",", 
                    " ", 
                    RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"F3c1", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}], "=", " ", 
                    
                    RowBox[{
                    RowBox[{"Signature", "[", 
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "]"}], "*", 
                    RowBox[{"F3", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}]}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                  "\[IndentingNewLine]", "]"}], ";"}]}], 
               "\[IndentingNewLine]", "]"}], ";"}]}], "]"}]}], "]"}]}], "]"}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"F3c2", "=", "F3c1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "F4", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F4c2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", 
       RowBox[{"Nsets", "+", "1"}]}], ",", " ", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F4c1", " ", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"b", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"c", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"d", ",", " ", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"l", "=", 
                RowBox[{"k", "+", "1"}]}], ",", " ", 
               RowBox[{"l", "<", "7"}], ",", " ", 
               RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"cond4", " ", "=", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "l"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "l"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "l"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "l"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}]}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"cond6", " ", "=", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "l"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "l"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "l"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}], "||", "\[IndentingNewLine]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "l"}], "]"}]}], 
                   ")"}], "||", "\[IndentingNewLine]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "l"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "l"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}]}], 
                   ")"}]}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"F4c2", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}],
                     " ", "===", "0"}], ")"}], "\[Equal]", "False"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], "\[Equal]", "4"}], " ", "&&",
                     " ", "cond4"}], ")"}], " ", "||", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                    "6"}], " ", "&&", " ", "cond6"}], ")"}]}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"fluxSet", ",", " ", 
                    RowBox[{"F4", "[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}], 
                    "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"F4c1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}],
                     "=", 
                    RowBox[{"F4", "[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}], ";",
                     "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{"perm", "=", 
                    RowBox[{"Permutations", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], 
                    "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"m", "=", "1"}], ",", " ", 
                    RowBox[{"m", "<", 
                    RowBox[{
                    RowBox[{"Length", "[", "perm", "]"}], "+", "1"}]}], ",", 
                    " ", 
                    RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"F4c1", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "4", "]"}], "]"}]}], "]"}], "]"}], "=", " ", 
                    
                    RowBox[{
                    RowBox[{"Signature", "[", 
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "]"}], "*", 
                    RowBox[{"F4", "[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}]}], 
                    ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";"}]}], "]"}], ";"}]}], 
              "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"F4c2", "=", "F4c1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "F5", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pattern", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F5c2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{"IIB", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"n", "=", "1"}], ",", 
         RowBox[{"n", "<", 
          RowBox[{"Nsets", " ", "+", "1"}]}], ",", 
         RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "5"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"pattern", " ", "=", " ", 
              RowBox[{"Union", "[", 
               RowBox[{"pattern", ",", " ", 
                RowBox[{"para", "[", "n", "]"}]}], "]"}]}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "7"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"pattern", " ", "=", " ", 
              RowBox[{"Union", "[", 
               RowBox[{"pattern", ",", " ", 
                RowBox[{"bot", "[", "n", "]"}]}], "]"}]}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "pattern", "]"}], "<", "6"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"rest", " ", "=", " ", 
           RowBox[{"Complement", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}],
               "}"}], ",", "pattern"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"sub", " ", "=", " ", 
           RowBox[{"Subsets", "[", 
            RowBox[{"rest", ",", 
             RowBox[{"{", 
              RowBox[{"5", "-", 
               RowBox[{"Length", "[", "pattern", "]"}]}], "}"}]}], "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"li", " ", "=", 
           RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", "=", "1"}], ",", " ", 
            RowBox[{"i", "\[LessEqual]", " ", 
             RowBox[{"Length", "[", "sub", "]"}]}], ",", " ", 
            RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"p", " ", "=", " ", 
              RowBox[{"Join", "[", 
               RowBox[{"pattern", ",", 
                RowBox[{"sub", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"li", ",", "p"}], "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"F5c2", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"p", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "4", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "5", "]"}], "]"}]}], "]"}], "]"}], "=", 
              RowBox[{"F5", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "3", "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "4", "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "5", "]"}], "]"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"fluxSet", ",", " ", 
               RowBox[{"F5", "[", 
                RowBox[{
                 RowBox[{"p", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "4", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "5", "]"}], "]"}]}], "]"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"a", "=", "1"}], ",", " ", 
               RowBox[{"a", "<", "7"}], ",", " ", 
               RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{"For", "[", 
                RowBox[{
                 RowBox[{"b", "=", "1"}], ",", " ", 
                 RowBox[{"b", "<", "7"}], ",", " ", 
                 RowBox[{"b", "++"}], ",", " ", 
                 RowBox[{"(*", 
                  RowBox[{"antisym", "."}], "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"For", "[", 
                  RowBox[{
                   RowBox[{"c", "=", "1"}], ",", " ", 
                   RowBox[{"c", "<", "7"}], ",", " ", 
                   RowBox[{"c", "++"}], ",", "\[IndentingNewLine]", 
                   RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"m", "=", "1"}], ",", " ", 
                    RowBox[{"m", "<", "7"}], ",", " ", 
                    RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"n", "=", "1"}], ",", 
                    RowBox[{"n", "<", "7"}], ",", " ", 
                    RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"If", " ", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Sort", "[", "p", "]"}], "\[Equal]", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "m", ",", "n"}], 
                    "}"}], "]"}]}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"F5c2", "[", 
                    RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "m", ",", "n"}], 
                    "]"}], "]"}], "=", 
                    RowBox[{
                    RowBox[{"F5", "[", 
                    RowBox[{
                    RowBox[{"p", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"p", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"p", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                    RowBox[{"p", "[", 
                    RowBox[{"[", "4", "]"}], "]"}], ",", 
                    RowBox[{"p", "[", 
                    RowBox[{"[", "5", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Signature", "[", "p", "]"}], "*", 
                    RowBox[{"Signature", "[", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "m", ",", "n"}], 
                    "}"}], "]"}]}]}], ";"}]}], "]"}]}], "]"}]}], "]"}]}], 
                  "]"}]}], "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
           "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "pattern", "]"}], "==", "6"}], ",", " ", 
         RowBox[{"(*", 
          RowBox[{"Case", " ", "3", " ", "O5"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"F5c2", " ", "=", " ", 
           RowBox[{"Table", "[", 
            RowBox[{"0", ",", " ", 
             RowBox[{"{", 
              RowBox[{"i", ",", "6"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "6"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "6"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", "6"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "6"}], "}"}]}], "]"}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", "H", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Hc2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", 
       RowBox[{"Nsets", "+", "1"}]}], ",", " ", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Hc1", " ", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"b", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"c", ",", " ", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"cond4", " ", "=", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                  " ", 
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                  " ", 
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                ")"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"cond5", "=", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}]}], 
                   ")"}]}], ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}]}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"cond6", " ", "=", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}]}], 
                   ")"}]}], ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}]}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"cond7", "=", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}]}], 
                 ")"}]}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Hc2", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", "===",
                    "0"}], ")"}], "\[Equal]", "False"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], "\[Equal]", "5"}], " ", "&&",
                     " ", "cond5"}], ")"}], " ", "||", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                    "7"}], " ", "&&", " ", "cond7"}], ")"}], "||", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                    "4"}], " ", "&&", " ", "cond4"}], ")"}], "||", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                    "6"}], " ", "&&", " ", "cond6"}], ")"}]}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"fluxSet", ",", " ", 
                    RowBox[{"H", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], "]"}], 
                    ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"perm", "=", 
                    RowBox[{"Permutations", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}]}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"m", "=", "1"}], ",", " ", 
                    RowBox[{"m", "<", 
                    RowBox[{
                    RowBox[{"Length", "[", "perm", "]"}], "+", "1"}]}], ",", 
                    " ", 
                    RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Hc1", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}], "=", " ", 
                    
                    RowBox[{
                    RowBox[{"Signature", "[", 
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "]"}], "*", 
                    RowBox[{"H", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}]}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                 "\[IndentingNewLine]", "]"}]}], "]"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Hc2", "=", "Hc1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7788347501181097`*^9, 3.778834779423686*^9}, {
   3.778834826472418*^9, 3.778834937390292*^9}, {3.779189215374364*^9, 
   3.77918927507766*^9}, {3.8171218753234806`*^9, 3.817121905514699*^9}, {
   3.817122493812124*^9, 3.817122562520911*^9}, {3.817123072965556*^9, 
   3.8171232066620755`*^9}, {3.8171233308801985`*^9, 
   3.8171233460668716`*^9}, {3.8171234171739674`*^9, 3.817123420016281*^9}, {
   3.817123517648354*^9, 3.8171235180938177`*^9}, {3.8187529480241747`*^9, 
   3.81875294831837*^9}, {3.8481369331185703`*^9, 3.8481369574046803`*^9}, {
   3.84813700199163*^9, 3.848137020642852*^9}, {3.8481370858790812`*^9, 
   3.8481370886746645`*^9}, {3.850830736493785*^9, 3.850830741943819*^9}, 
   3.850830799325187*^9, {3.8508749469700646`*^9, 3.8508749724602346`*^9}, {
   3.850875328855277*^9, 3.8508753588025007`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"b3e86933-fa29-4820-a9f7-aae9a9d810c3"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"b0d741e9-1ebe-457b-b300-01a71502ec4e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Variables", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sources", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", " ", 
      RowBox[{"i", "\[LessEqual]", " ", "NDP"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"sources", ",", " ", 
         RowBox[{"T10", "[", "i", "]"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"variables", " ", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{"sources", ",", "fluxSet", ",", "fSet"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellLabel->"In[65]:=",ExpressionUUID->"eb69c09b-8209-4a3f-ac3d-ec87eda63e71"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"a645b529-7895-43eb-bb80-38d2856b0514"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Forms", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", "Vielbeins", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DeclareForms", "[", 
     RowBox[{"1", ",", 
      RowBox[{"e", "[", "]"}]}], "]"}], ";"}], " ", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Flux", " ", "components"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F1f", " ", "=", " ", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"F1c2", "[", 
          RowBox[{"[", "i", "]"}], "]"}], 
         RowBox[{"e", "[", "i", "]"}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "6"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F3f", " ", "=", " ", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"F3c2", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
         RowBox[{
          RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "k", "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "i", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"k", ",", " ", "j", ",", " ", "6"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F5f", " ", "=", " ", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"F5c2", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", "k", ",", " ", "l", ",", "m"}], "]"}], 
          "]"}], 
         RowBox[{
          RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "m", "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "i", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"k", ",", " ", "j", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"l", ",", " ", "k", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"m", ",", " ", "l", ",", " ", "6"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Hf", " ", "=", " ", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Hc2", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
         RowBox[{
          RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "k", "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", "i", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"k", ",", " ", "j", ",", " ", "6"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F0f", " ", "=", " ", 
     RowBox[{"F0c", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F2f", " ", "=", " ", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"F2c2", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], 
         RowBox[{
          RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "j", "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "i", ",", " ", "6"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F4f", " ", "=", " ", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"F4c2", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}], 
         RowBox[{
          RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "l", "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "i", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"k", ",", " ", "j", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"l", ",", " ", "k", ",", " ", "6"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F6f", " ", "=", " ", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"F6c", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
           "]"}], "]"}], 
         RowBox[{
          RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "n", "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "i", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"k", ",", " ", "j", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"l", ",", " ", "k", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"m", ",", " ", "l", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"n", ",", " ", "m", ",", " ", "6"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7788347501181097`*^9, 3.778834779423686*^9}, {
   3.778834826472418*^9, 3.7788350595580177`*^9}, {3.7788351218066025`*^9, 
   3.7788351232687345`*^9}, {3.7788351637279935`*^9, 3.778835179208103*^9}, {
   3.7788358938504095`*^9, 3.778835903004634*^9}, {3.778836063105991*^9, 
   3.7788361156694546`*^9}, {3.7788361554720182`*^9, 
   3.7788361590660763`*^9}, {3.7788364688408546`*^9, 
   3.7788364841302857`*^9}, {3.7788365477077613`*^9, 
   3.7788365492755637`*^9}, {3.778836599439597*^9, 3.7788365997328124`*^9}, 
   3.778836633520729*^9, {3.778836774662593*^9, 3.778836776259368*^9}, {
   3.778836828538624*^9, 3.778836896298747*^9}, {3.77883722760016*^9, 
   3.778837258346341*^9}, {3.7788373279777203`*^9, 3.778837357276391*^9}, {
   3.778837518233199*^9, 3.7788375394532614`*^9}, {3.778837585020608*^9, 
   3.7788377427809367`*^9}, {3.778837881562639*^9, 3.778837882010476*^9}, {
   3.7788379281281495`*^9, 3.778837941445998*^9}, {3.7788381602981977`*^9, 
   3.7788381608447437`*^9}, {3.7788381928640995`*^9, 3.778838281809229*^9}, {
   3.778838440596528*^9, 3.778838477360198*^9}, {3.7788385293566055`*^9, 
   3.778838633920913*^9}, {3.7788387194610434`*^9, 3.7788387255970917`*^9}, {
   3.7788387590994844`*^9, 3.7788387831267815`*^9}, {3.778839046365898*^9, 
   3.7788390601050463`*^9}, {3.778839190931923*^9, 3.778839272775034*^9}, {
   3.7788394183810043`*^9, 3.778839448881572*^9}, {3.778839579280601*^9, 
   3.778839650406079*^9}, {3.778839863559911*^9, 3.7788399114981604`*^9}, {
   3.7788399432619877`*^9, 3.7788400385599627`*^9}, {3.7788400976941953`*^9, 
   3.7788401051123343`*^9}, {3.7788401521121492`*^9, 3.778840190074813*^9}, {
   3.778840230849594*^9, 3.7788402599781437`*^9}, {3.7788403041008472`*^9, 
   3.778840327070334*^9}, {3.778840523267657*^9, 3.778840527622345*^9}, {
   3.778840647293007*^9, 3.7788406849350786`*^9}, {3.778840958586912*^9, 
   3.77884095942465*^9}, {3.778841026139327*^9, 3.7788410289667654`*^9}, {
   3.778841156373768*^9, 3.7788412587740464`*^9}, {3.7788412918615046`*^9, 
   3.778841325035163*^9}, {3.7788414990070834`*^9, 3.778841502193839*^9}, 
   3.778841765470069*^9, {3.778841902215541*^9, 3.7788419178689303`*^9}, {
   3.7788419588025427`*^9, 3.7788419842299023`*^9}, {3.778842016959794*^9, 
   3.778842087188281*^9}, {3.7788421500382295`*^9, 3.77884217048421*^9}, {
   3.7788422811231823`*^9, 3.7788422848420935`*^9}, {3.7788423520187864`*^9, 
   3.7788424028256874`*^9}, {3.77884263090071*^9, 3.778842745133561*^9}, {
   3.7788427867138643`*^9, 3.77884278936774*^9}, {3.778842873145602*^9, 
   3.778842878943408*^9}, {3.7788437294094677`*^9, 3.7788438869907603`*^9}, {
   3.778843935894023*^9, 3.7788439646708603`*^9}, {3.778844288787344*^9, 
   3.778844295565798*^9}, {3.779083292927473*^9, 3.7790833868977013`*^9}, {
   3.779083495308193*^9, 3.779083496353861*^9}, {3.7790835479877386`*^9, 
   3.7790835511622453`*^9}, {3.77908358764143*^9, 3.7790836200307765`*^9}, {
   3.7790836898295174`*^9, 3.7790837400127935`*^9}, {3.779189361756768*^9, 
   3.7791893838416924`*^9}, {3.7800466018904676`*^9, 3.780046602223209*^9}, {
   3.7800504460044928`*^9, 3.780050453552146*^9}, {3.780050535426031*^9, 
   3.7800505438078814`*^9}, {3.809345846734736*^9, 3.809345866195567*^9}, {
   3.809345931781058*^9, 3.8093459731063485`*^9}, {3.8094162044558125`*^9, 
   3.8094162121090975`*^9}, 3.809417482435984*^9, {3.848137411718155*^9, 
   3.8481374155772514`*^9}, {3.848138888559326*^9, 3.84813888951188*^9}, {
   3.8508310176154613`*^9, 3.8508310494966745`*^9}, 3.8508310919002247`*^9, 
   3.8508311410673146`*^9, 3.850831196058179*^9},
 CellLabel->"In[69]:=",ExpressionUUID->"a24e43a5-4e38-415f-8d60-386e2b37dcce"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"(*", 
   RowBox[{
   "Action", " ", "of", " ", "the", " ", "d", " ", "operator", " ", "on", " ", 
    RowBox[{"forms", ":", " ", 
     RowBox[{"Maurer", "-", 
      RowBox[{"Cartan", " ", "equations"}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rules", " ", "=", " ", 
     RowBox[{"{", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"e", "[", "1", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f2", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "k", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ",", " ", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"e", "[", "2", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f2", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "k", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"e", "[", "3", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f2", "[", 
             RowBox[{"[", 
              RowBox[{"3", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "k", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"e", "[", "4", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f2", "[", 
             RowBox[{"[", 
              RowBox[{"4", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "k", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"e", "[", "5", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f2", "[", 
             RowBox[{"[", 
              RowBox[{"5", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "k", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"e", "[", "6", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f2", "[", 
             RowBox[{"[", 
              RowBox[{"6", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "k", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"F1", "[", "i_", "]"}], " ", "]"}], "\[Rule]", " ", "0"}], 
       ",", 
       RowBox[{"(*", 
        RowBox[{"constant", " ", "flux", " ", "components"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"F3", "[", 
          RowBox[{"i_", ",", " ", "j_", ",", " ", "k_"}], "]"}], " ", "]"}], 
        "\[Rule]", " ", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"F5", "[", 
          RowBox[{
          "i_", ",", " ", "j_", ",", " ", "k_", ",", "l_", ",", "m_"}], "]"}],
          " ", "]"}], "\[Rule]", " ", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"H", "[", 
          RowBox[{"i_", ",", " ", "j_", ",", " ", "k_"}], "]"}], " ", "]"}], 
        "\[Rule]", " ", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"f", "[", 
          RowBox[{"i_", ",", " ", "j_", ",", " ", "k_"}], "]"}], " ", "]"}], 
        "\[Rule]", " ", "0"}]}], "\[IndentingNewLine]", "}"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7788347501181097`*^9, 3.778834779423686*^9}, {
   3.778834826472418*^9, 3.7788350595580177`*^9}, {3.7788351218066025`*^9, 
   3.7788351232687345`*^9}, {3.7788351637279935`*^9, 3.778835179208103*^9}, {
   3.7788358938504095`*^9, 3.778835903004634*^9}, {3.778836063105991*^9, 
   3.7788361156694546`*^9}, {3.7788361554720182`*^9, 
   3.7788361590660763`*^9}, {3.7788364688408546`*^9, 
   3.7788364841302857`*^9}, {3.7788365477077613`*^9, 
   3.7788365492755637`*^9}, {3.778836599439597*^9, 3.7788365997328124`*^9}, 
   3.778836633520729*^9, {3.778836774662593*^9, 3.778836776259368*^9}, {
   3.778836828538624*^9, 3.778836896298747*^9}, {3.77883722760016*^9, 
   3.778837258346341*^9}, {3.7788373279777203`*^9, 3.778837357276391*^9}, {
   3.778837518233199*^9, 3.7788375394532614`*^9}, {3.778837585020608*^9, 
   3.7788377427809367`*^9}, {3.778837881562639*^9, 3.778837882010476*^9}, {
   3.7788379281281495`*^9, 3.778837941445998*^9}, {3.7788381602981977`*^9, 
   3.7788381608447437`*^9}, {3.7788381928640995`*^9, 3.778838281809229*^9}, {
   3.778838440596528*^9, 3.778838477360198*^9}, {3.7788385293566055`*^9, 
   3.778838633920913*^9}, {3.7788387194610434`*^9, 3.7788387255970917`*^9}, {
   3.7788387590994844`*^9, 3.7788387831267815`*^9}, {3.778839046365898*^9, 
   3.7788390601050463`*^9}, {3.778839190931923*^9, 3.778839272775034*^9}, {
   3.7788394183810043`*^9, 3.778839448881572*^9}, {3.778839579280601*^9, 
   3.778839650406079*^9}, {3.778839863559911*^9, 3.7788399114981604`*^9}, {
   3.7788399432619877`*^9, 3.7788400385599627`*^9}, {3.7788400976941953`*^9, 
   3.7788401051123343`*^9}, {3.7788401521121492`*^9, 3.778840190074813*^9}, {
   3.778840230849594*^9, 3.7788402599781437`*^9}, {3.7788403041008472`*^9, 
   3.778840327070334*^9}, {3.778840523267657*^9, 3.778840527622345*^9}, {
   3.778840647293007*^9, 3.7788406849350786`*^9}, {3.778840958586912*^9, 
   3.77884095942465*^9}, {3.778841026139327*^9, 3.7788410289667654`*^9}, {
   3.778841156373768*^9, 3.7788412587740464`*^9}, {3.7788412918615046`*^9, 
   3.778841325035163*^9}, {3.7788414990070834`*^9, 3.778841502193839*^9}, 
   3.778841765470069*^9, {3.778841902215541*^9, 3.7788419178689303`*^9}, {
   3.7788419588025427`*^9, 3.7788419842299023`*^9}, {3.778842016959794*^9, 
   3.778842087188281*^9}, {3.7788421500382295`*^9, 3.77884217048421*^9}, {
   3.7788422811231823`*^9, 3.7788422848420935`*^9}, {3.7788423520187864`*^9, 
   3.7788424028256874`*^9}, {3.77884263090071*^9, 3.778842745133561*^9}, {
   3.7788427867138643`*^9, 3.77884278936774*^9}, {3.778842873145602*^9, 
   3.778842878943408*^9}, {3.7788437294094677`*^9, 3.7788438425853434`*^9}, {
   3.778843988698885*^9, 3.7788440314577045`*^9}, {3.778844140029803*^9, 
   3.778844160355113*^9}, {3.778844303725171*^9, 3.7788443460157814`*^9}, {
   3.778844392782858*^9, 3.778844409397606*^9}, {3.778926295736174*^9, 
   3.77892630711012*^9}, {3.779083301596134*^9, 3.7790833097161627`*^9}, {
   3.8481389014157033`*^9, 3.8481389477482805`*^9}, {3.8508311099107733`*^9, 
   3.850831130401821*^9}, {3.850893809969409*^9, 3.8508938101701565`*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"c676fbb6-5468-4b7e-9706-6196624e3326"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Hodge", " ", "duals"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DeclareForms", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "hF5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "hH", ",", " ", "hF3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", " ", "hF1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "hF6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "hF4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "hF2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", " ", "hF0"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox["\[Star]", "6"], 
     SubscriptBox["F", "0"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hF0", "=", "   ", 
     RowBox[{
      RowBox[{"F0c", "[", 
       RowBox[{"[", "1", "]"}], "]"}], 
      RowBox[{
       RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
       RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
       RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
       RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
       RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
       RowBox[{"e", "[", "6", "]"}]}]}]}], ";"}], " ", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox["\[Star]", "6"], 
     SubscriptBox["F", "1"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hF1", "=", " ", "0"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
      RowBox[{"i", " ", "<", "7"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"F1c2", "[", 
            RowBox[{"[", "i", "]"}], "]"}], " ", "===", " ", "0"}], ")"}], 
         "\[Equal]", "False"}], ",", " ", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"l", " ", "=", " ", 
          RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"n", " ", "=", " ", "1"}], ",", " ", 
           RowBox[{"n", " ", "<", " ", "7"}], ",", " ", 
           RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"n", " ", "\[NotEqual]", " ", "i"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"l", ",", " ", "n"}], "]"}]}], "]"}], ";"}]}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"hF1", " ", "=", " ", 
          RowBox[{"hF1", " ", "+", "  ", 
           RowBox[{
            RowBox[{"F1c2", "[", 
             RowBox[{"[", "i", "]"}], "]"}], 
            RowBox[{
             RowBox[{"e", "[", 
              RowBox[{"l", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Wedge]", 
             RowBox[{"e", "[", 
              RowBox[{"l", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[Wedge]", 
             RowBox[{"e", "[", 
              RowBox[{"l", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "]"}], "\[Wedge]", 
             RowBox[{"e", "[", 
              RowBox[{"l", "[", 
               RowBox[{"[", "4", "]"}], "]"}], "]"}], "\[Wedge]", 
             RowBox[{"e", "[", 
              RowBox[{"l", "[", 
               RowBox[{"[", "5", "]"}], "]"}], "]"}]}], 
            RowBox[{
             RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", 
               RowBox[{"l", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", 
               RowBox[{"l", "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", 
               RowBox[{"l", "[", 
                RowBox[{"[", "3", "]"}], "]"}], ",", 
               RowBox[{"l", "[", 
                RowBox[{"[", "4", "]"}], "]"}], ",", 
               RowBox[{"l", "[", 
                RowBox[{"[", "5", "]"}], "]"}]}], "]"}], "]"}]}]}]}], ";"}]}],
        " ", "]"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox["\[Star]", "6"], 
     SubscriptBox["F", "2"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hF2", "=", " ", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
      RowBox[{"i", " ", "<", "7"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", " ", 
         RowBox[{"i", "+", "1"}]}], ",", " ", 
        RowBox[{"j", "<", "7"}], ",", " ", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"F2c2", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", "===", " ", "0"}],
              ")"}], "\[Equal]", "False"}], ",", " ", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"l", " ", "=", " ", 
             RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"n", " ", "=", " ", "1"}], ",", " ", 
              RowBox[{"n", " ", "<", " ", "7"}], ",", " ", 
              RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"n", " ", "\[NotEqual]", " ", "i"}], " ", "&&", " ", 
                  RowBox[{"n", " ", "\[NotEqual]", " ", "j"}]}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"l", ",", " ", "n"}], "]"}]}], "]"}], ";"}]}], 
             "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"hF2", " ", "=", " ", 
             RowBox[{"hF2", " ", "+", "  ", 
              RowBox[{
               RowBox[{"F2c2", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "j"}], "]"}], "]"}], 
               RowBox[{
                RowBox[{"e", "[", 
                 RowBox[{"l", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Wedge]", 
                RowBox[{"e", "[", 
                 RowBox[{"l", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[Wedge]", 
                RowBox[{"e", "[", 
                 RowBox[{"l", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "]"}], "\[Wedge]", 
                RowBox[{"e", "[", 
                 RowBox[{"l", "[", 
                  RowBox[{"[", "4", "]"}], "]"}], "]"}]}], 
               RowBox[{
                RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "j", ",", 
                  RowBox[{"l", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", 
                  RowBox[{"l", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", 
                  RowBox[{"l", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], ",", 
                  RowBox[{"l", "[", 
                   RowBox[{"[", "4", "]"}], "]"}]}], "]"}], "]"}]}]}]}], 
            ";"}]}], " ", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
     "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox["\[Star]", "6"], 
     RowBox[{
      SubscriptBox["F", "3"], " ", "and"}], " ", 
     SubscriptBox["\[Star]", "6"], "H"}], " ", "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"hH", " ", "=", " ", "0"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hF3", " ", "=", " ", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
      RowBox[{"i", " ", "<", "7"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", " ", 
         RowBox[{"i", "+", "1"}]}], ",", " ", 
        RowBox[{"j", "<", "7"}], ",", " ", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", " ", 
           RowBox[{"j", "+", "1"}]}], ",", " ", 
          RowBox[{"k", "<", "7"}], ",", " ", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Hc2", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", "===",
                 " ", "0"}], ")"}], "\[Equal]", "False"}], ",", " ", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"l", " ", "=", " ", 
               RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"n", " ", "=", " ", "1"}], ",", " ", 
                RowBox[{"n", " ", "<", " ", "7"}], ",", " ", 
                RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"n", " ", "\[NotEqual]", " ", "i"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", " ", "\[NotEqual]", " ", "j"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "k"}]}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"l", ",", " ", "n"}], "]"}]}], "]"}], ";"}]}], 
               "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"hH", " ", "=", " ", 
               RowBox[{"hH", " ", "+", "   ", 
                RowBox[{
                 RowBox[{"Hc2", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
                 RowBox[{
                  RowBox[{"e", "[", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Wedge]", 
                  RowBox[{"e", "[", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[Wedge]", 
                  RowBox[{"e", "[", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}]}], 
                 RowBox[{
                  RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j", ",", "k", ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}]}]}]}], 
              ";"}]}], " ", "]"}], "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"F3c2", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", "===",
                 " ", "0"}], ")"}], "\[Equal]", "False"}], ",", " ", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"l", " ", "=", " ", 
               RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"n", " ", "=", " ", "1"}], ",", " ", 
                RowBox[{"n", " ", "<", " ", "7"}], ",", " ", 
                RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"n", " ", "\[NotEqual]", " ", "i"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", " ", "\[NotEqual]", " ", "j"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "k"}]}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"l", ",", " ", "n"}], "]"}]}], "]"}], ";"}]}], 
               "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"hF3", " ", "=", " ", 
               RowBox[{"hF3", " ", "+", "   ", 
                RowBox[{
                 RowBox[{"F3c2", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
                 RowBox[{
                  RowBox[{"e", "[", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Wedge]", 
                  RowBox[{"e", "[", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[Wedge]", 
                  RowBox[{"e", "[", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}]}], 
                 RowBox[{
                  RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j", ",", "k", ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}]}]}]}], 
              ";"}]}], " ", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
       "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox["\[Star]", "6"], 
     SubscriptBox["F", "4"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hF4", " ", "=", " ", "0"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
      RowBox[{"i", " ", "<", "7"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", " ", 
         RowBox[{"i", "+", "1"}]}], ",", " ", 
        RowBox[{"j", "<", "7"}], ",", " ", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", " ", 
           RowBox[{"j", "+", "1"}]}], ",", " ", 
          RowBox[{"k", "<", "7"}], ",", " ", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"m", "=", " ", 
             RowBox[{"k", "+", "1"}]}], ",", " ", 
            RowBox[{"m", "<", "7"}], ",", " ", 
            RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"F4c2", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "m"}], "]"}], "]"}],
                   " ", "===", " ", "0"}], ")"}], "\[Equal]", "False"}], ",", 
               " ", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"l", " ", "=", " ", 
                 RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"n", " ", "=", " ", "1"}], ",", " ", 
                  RowBox[{"n", " ", "<", " ", "7"}], ",", " ", 
                  RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"n", " ", "\[NotEqual]", " ", "i"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", " ", "\[NotEqual]", " ", "j"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "k"}], " ", "&&", " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "m"}]}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"l", ",", " ", "n"}], "]"}]}], "]"}], ";"}]}], 
                 "]"}], ";", "\[IndentingNewLine]", 
                RowBox[{"hF4", " ", "=", " ", 
                 RowBox[{"hF4", " ", "+", "   ", 
                  RowBox[{
                   RowBox[{"F4c2", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "m"}], "]"}], "]"}], 
                   RowBox[{
                    RowBox[{"e", "[", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}]}], 
                   RowBox[{
                    RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "m", ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}]}]}], 
                ";"}]}], " ", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
         "]"}]}], "]"}]}], "]"}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox["\[Star]", "6"], 
     SubscriptBox["F", "5"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hF5", " ", "=", " ", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", "1"}], ",", " ", 
      RowBox[{"i", " ", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "li", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"lc", "=", 
        RowBox[{"li", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ind", " ", "=", " ", 
        RowBox[{
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
            "}"}], ",", "lc"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"hF5", " ", "=", " ", 
        RowBox[{"hF5", " ", "+", " ", 
         RowBox[{
          RowBox[{"F5", "[", 
           RowBox[{
            RowBox[{"lc", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
            RowBox[{"lc", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"lc", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"lc", "[", 
             RowBox[{"[", "4", "]"}], "]"}], ",", 
            RowBox[{"lc", "[", 
             RowBox[{"[", "5", "]"}], "]"}]}], "]"}], " ", 
          RowBox[{"e", "[", "ind", "]"}], "*", 
          RowBox[{
           RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"lc", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
             RowBox[{"lc", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"lc", "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"lc", "[", 
              RowBox[{"[", "4", "]"}], "]"}], ",", 
             RowBox[{"lc", "[", 
              RowBox[{"[", "5", "]"}], "]"}], ",", " ", "ind"}], "]"}], 
           "]"}]}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox["\[Star]", "6"], 
     SubscriptBox["F", "6"]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"hF6", " ", "=", " ", "0"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
      RowBox[{"i", " ", "<", "7"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", " ", 
         RowBox[{"i", "+", "1"}]}], ",", " ", 
        RowBox[{"j", "<", "7"}], ",", " ", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", " ", 
           RowBox[{"j", "+", "1"}]}], ",", " ", 
          RowBox[{"k", "<", "7"}], ",", " ", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"m", "=", " ", 
             RowBox[{"k", "+", "1"}]}], ",", " ", 
            RowBox[{"m", "<", "7"}], ",", " ", 
            RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"o", "=", " ", 
               RowBox[{"m", "+", "1"}]}], ",", " ", 
              RowBox[{"o", "<", "7"}], ",", " ", 
              RowBox[{"o", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"p", "=", " ", 
                 RowBox[{"o", "+", "1"}]}], ",", " ", 
                RowBox[{"p", "<", "7"}], ",", " ", 
                RowBox[{"p", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"F6c", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    "i", ",", "j", ",", "k", ",", "m", ",", "o", ",", "p"}], 
                    "]"}], "]"}], " ", "===", " ", "0"}], ")"}], "\[Equal]", 
                    "False"}], ",", " ", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"l", " ", "=", " ", 
                    RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"n", " ", "=", " ", "1"}], ",", " ", 
                    RowBox[{"n", " ", "<", " ", "7"}], ",", " ", 
                    RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"n", " ", "\[NotEqual]", " ", "i"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", " ", "\[NotEqual]", " ", "j"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "k"}], " ", "&&", " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "m"}], " ", "&&", " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "o"}], " ", "&&", " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "p"}]}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"l", ",", " ", "n"}], "]"}]}], "]"}], ";"}]}], 
                    "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"hF6", " ", "=", " ", 
                    RowBox[{"hF6", " ", "+", "   ", 
                    RowBox[{
                    RowBox[{"F6c", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    "i", ",", "j", ",", "k", ",", "m", ",", "o", ",", "p"}], 
                    "]"}], "]"}], 
                    RowBox[{
                    RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{
                    "i", ",", "j", ",", "k", ",", "m", ",", "o", ",", "p"}], 
                    "]"}], "]"}]}]}]}], ";"}]}], " ", "]"}], ";"}]}], 
               "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
       "]"}]}], "]"}], ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7789323650338306`*^9, 3.778932378265442*^9}, {
   3.778932727992543*^9, 3.778932751957122*^9}, {3.7789328132370205`*^9, 
   3.7789328186435194`*^9}, {3.7789915608793764`*^9, 3.778991631809703*^9}, {
   3.8481375404765806`*^9, 3.8481375927459154`*^9}, {3.848138973114956*^9, 
   3.84813899779909*^9}, {3.848139072138173*^9, 3.8481390958036346`*^9}, 
   3.850831166667756*^9, {3.85083123871854*^9, 3.8508312432400465`*^9}, {
   3.85083127753237*^9, 3.850831298034767*^9}, {3.850875431383425*^9, 
   3.8508754481175847`*^9}, 3.850875485603918*^9},
 CellLabel->"In[79]:=",ExpressionUUID->"0c2823a7-486b-4e7d-b393-a42de33a18d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Norms", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"F1n", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"F1f", "\[Wedge]", "hF1"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F3n", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"F3f", "\[Wedge]", "hF3"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F5n", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"F5f", "\[Wedge]", "hF5"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Hn", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"Hf", "\[Wedge]", "hH"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F0n", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"F0f", "\[Wedge]", "hF0"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F2n", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"F2f", "\[Wedge]", "hF2"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F4n", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"F4f", "\[Wedge]", "hF4"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F6n", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"F6f", "\[Wedge]", "hF6"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7797851760104017`*^9, 3.779785275572322*^9}, {
   3.77978533296541*^9, 3.779785361412822*^9}, {3.7797855263458443`*^9, 
   3.779785527414117*^9}, {3.779785562421123*^9, 3.779785567268476*^9}, {
   3.779794743658753*^9, 3.779794756280085*^9}, {3.7830615259074287`*^9, 
   3.783061541394985*^9}, 3.783858999110619*^9, {3.783859051731525*^9, 
   3.78385905627521*^9}, {3.7838594614445763`*^9, 3.7838594770754642`*^9}, {
   3.783859625592594*^9, 3.783859627796138*^9}, 3.809347473425468*^9, 
   3.8094162489885817`*^9, {3.848137508627411*^9, 3.848137508736125*^9}, {
   3.8481391399849563`*^9, 3.8481391552047305`*^9}, {3.850831393695893*^9, 
   3.8508314212078876`*^9}, 3.850831491526286*^9},
 CellLabel->"In[94]:=",ExpressionUUID->"144f04c4-b93e-4da5-a692-7443670a6052"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Volume", " ", "forms"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"n", "=", "1"}], ",", " ", 
     RowBox[{"n", " ", "<", " ", 
      RowBox[{"NDP", "+", "1"}]}], ",", " ", 
     RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"volp", "[", "n", "]"}], " ", "=", " ", "1"}], ";", " ", 
      RowBox[{
       RowBox[{"volb", "[", "n", "]"}], " ", "=", "1"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"l", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", " ", 
        RowBox[{"i", "<", "7"}], ",", " ", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"MemberQ", "[", 
           RowBox[{
            RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"volp", "[", "n", "]"}], "=", 
            RowBox[{
             RowBox[{"volp", "[", "n", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "i", "]"}]}]}], ";"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"l", ",", "i"}], "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"volb", "[", "n", "]"}], "=", 
            RowBox[{
             RowBox[{"volb", "[", "n", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "i", "]"}]}]}], ";"}]}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"type", "[", "n", "]"}], "\[Equal]", "4"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"volb", "[", "n", "]"}], "=", 
          RowBox[{
           RowBox[{"volb", "[", "n", "]"}], "*", 
           RowBox[{
            RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "4", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "5", "]"}], "]"}]}], "]"}], "]"}]}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"type", "[", "n", "]"}], "\[Equal]", "5"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"volb", "[", "n", "]"}], "=", 
          RowBox[{
           RowBox[{"volb", "[", "n", "]"}], "*", 
           RowBox[{
            RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "4", "]"}], "]"}]}], "]"}], "]"}]}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"type", "[", "n", "]"}], "\[Equal]", "6"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"volb", "[", "n", "]"}], "=", 
          RowBox[{
           RowBox[{"volb", "[", "n", "]"}], "*", 
           RowBox[{
            RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}]}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"type", "[", "n", "]"}], "\[Equal]", "7"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"volb", "[", "n", "]"}], "=", 
          RowBox[{
           RowBox[{"volb", "[", "n", "]"}], "*", 
           RowBox[{
            RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "4", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.778993142972847*^9, 3.7789931836465673`*^9}, {
   3.7789932254476323`*^9, 3.7789932740715113`*^9}, {3.778993368446395*^9, 
   3.7789934430973973`*^9}, {3.7789934756973867`*^9, 
   3.7789935085148134`*^9}, {3.778993555022013*^9, 3.7789935584558268`*^9}, {
   3.7789937949225225`*^9, 3.7789938393417883`*^9}, {3.7789938906445665`*^9, 
   3.778993976937969*^9}, {3.7789941267297544`*^9, 3.778994163328849*^9}, 
   3.809419162494378*^9, {3.8094192561014605`*^9, 3.809419292306175*^9}, {
   3.809419334826668*^9, 3.8094193728947973`*^9}, {3.809419427939982*^9, 
   3.8094195256272745`*^9}, 3.8094197788015637`*^9, {3.809419829732558*^9, 
   3.809419874601573*^9}, {3.817204146464672*^9, 3.8172042458721647`*^9}, {
   3.8172043129912195`*^9, 3.817204333649191*^9}, {3.820231645743149*^9, 
   3.8202316482248087`*^9}, 3.820231732254775*^9, {3.832822688832353*^9, 
   3.8328227027436237`*^9}, 3.8328227617582846`*^9, 3.832822885110512*^9, {
   3.848137760056735*^9, 3.848137808218615*^9}, {3.8481391564238195`*^9, 
   3.848139163378907*^9}, 3.8481399515202127`*^9, {3.85083142544987*^9, 
   3.8508314258255224`*^9}, {3.850831486464118*^9, 3.850831521208191*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"ff01fd47-09c4-44a0-8b65-39066b7efb02"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->
  "In[103]:=",ExpressionUUID->"d98991e9-8c38-420f-9fc5-80616f2089fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Equations", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"square", " ", "=", " ", "0"}], ";"}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"sum", " ", "of", " ", "the", " ", "equations", " ", "squared"}],
      ",", " ", 
     RowBox[{"to", " ", "be", " ", "ultimately", " ", "minimized"}]}], "*)"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"check", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqSet", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Jacobi", " ", "identities"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", " ", 
      RowBox[{"i", "<", "7"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"de", "[", "i", "]"}], "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f2", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "k", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ";"}]}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JacobiSet", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", "7"}], ",", " ", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"dde", "[", "n", "]"}], "=", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{"d", "[", 
           RowBox[{"de", "[", "n", "]"}], "]"}], " ", "/.", " ", "rules"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"dde", "[", "n", "]"}], ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], " ", "===", " ", 
                   "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"JacobiSet", ",", " ", 
                   RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"dde", "[", "n", "]"}], ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"check", ",", " ", 
                   RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"dde", "[", "n", "]"}], ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}]}], "]"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"square", "=", 
                  RowBox[{"square", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"dde", "[", "n", "]"}], ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}],
             "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}]}], "]"}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Energy", " ", "momentum", " ", "tensor"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "\[LessEqual]", " ", "NDP"}], ",", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"len", "=", 
        RowBox[{"Length", "[", 
         RowBox[{"para", "[", "n", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", " ", "len"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], "+=", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"type", "[", "n", "]"}], "+", "1"}], ")"}]}], "*", 
            RowBox[{"T10", "[", "n", "]"}]}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.779085320907566*^9, 3.779085393356366*^9}, {
   3.779088916698159*^9, 3.7790889449836016`*^9}, {3.779098508389826*^9, 
   3.779098548577829*^9}, {3.7790988582319527`*^9, 3.7790988691228795`*^9}, {
   3.7790989115423913`*^9, 3.7790989446887197`*^9}, {3.77916901950854*^9, 
   3.779169020569504*^9}, {3.7791690627841043`*^9, 3.7791691027609563`*^9}, {
   3.779181274085875*^9, 3.779181291965064*^9}, {3.7791813645808167`*^9, 
   3.779181561106707*^9}, {3.7791816549656205`*^9, 3.779181703754117*^9}, {
   3.7791817655318594`*^9, 3.7791818149626455`*^9}, 3.7791818754588223`*^9, {
   3.7791820555131855`*^9, 3.779182074708847*^9}, {3.779182199465141*^9, 
   3.779182272637399*^9}, {3.7791823545572753`*^9, 3.779182375085365*^9}, {
   3.779182411169858*^9, 3.779182412219036*^9}, {3.7791825399283857`*^9, 
   3.779182543144828*^9}, {3.7791825953521695`*^9, 3.779182644555554*^9}, 
   3.7791826805333176`*^9, {3.7791827690026565`*^9, 3.7791828010319195`*^9}, {
   3.7791828605048046`*^9, 3.7791828767722893`*^9}, {3.7791829544964232`*^9, 
   3.7791829565040503`*^9}, {3.779186549914254*^9, 3.779186566189712*^9}, {
   3.7791866191547527`*^9, 3.779186689487564*^9}, 3.779187751258193*^9, {
   3.780119174900126*^9, 3.7801192346746483`*^9}, {3.780293435159676*^9, 
   3.780293452309616*^9}, {3.7803010733578367`*^9, 3.780301081790215*^9}, {
   3.7809201954167957`*^9, 3.780920199366283*^9}, {3.818753059367711*^9, 
   3.8187530619603095`*^9}, {3.848139165800233*^9, 3.84813919176863*^9}, {
   3.848139474101883*^9, 3.848139481386623*^9}, {3.848139582487232*^9, 
   3.848139582772336*^9}, {3.848139961375189*^9, 3.848139977891267*^9}, {
   3.8481416004169044`*^9, 3.8481416005262513`*^9}, {3.850831550343313*^9, 
   3.8508316351098747`*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"f15f8e45-82ee-45df-8642-c34114f3e5f0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Equations", ":", " ", "IIA"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{"IIA", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"eomH", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "hH", "]"}], " ", "-", 
           RowBox[{"(", 
            RowBox[{"F0f", "\[Wedge]", "hF2"}], ")"}], "-", 
           RowBox[{"(", 
            RowBox[{"F2f", "\[Wedge]", "hF4"}], ")"}], "-", 
           RowBox[{"(", 
            RowBox[{"F4f", "\[Wedge]", "hF6"}], ")"}]}], " ", "/.", " ", 
          "rules"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"eomF2", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "hF2", "]"}], "+", 
           RowBox[{"Hf", "\[Wedge]", "hF4"}]}], " ", "/.", " ", "rules"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"eomF4", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "hF4", "]"}], "+", 
           RowBox[{"Hf", "\[Wedge]", "hF6"}]}], " ", "/.", " ", "rules"}], 
         "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Bianchi", " ", "identities"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"sources4", " ", "=", " ", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"sources6", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"n", "=", "1"}], ",", " ", 
         RowBox[{"n", "\[LessEqual]", " ", "NDP"}], ",", " ", 
         RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "4"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"sources4", " ", "=", " ", 
              RowBox[{"sources4", " ", "+", 
               RowBox[{
                RowBox[{"1", "/", "5"}], "*", 
                RowBox[{"T10", "[", "n", "]"}], "*", 
                RowBox[{"volb", "[", "n", "]"}]}]}]}], ";"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "6"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"sources6", " ", "=", " ", 
              RowBox[{"sources6", "+", 
               RowBox[{
                RowBox[{"1", "/", "7"}], "*", 
                RowBox[{"T10", "[", "n", "]"}], "*", 
                RowBox[{"volb", "[", "n", "]"}]}]}]}], ";"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"BIH", " ", "=", " ", 
           RowBox[{"reWrite", "[", 
            RowBox[{
             RowBox[{"d", "[", "Hf", "]"}], " ", "/.", " ", "rules"}], 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"BIF0", "=", " ", 
           RowBox[{"reWrite", "[", 
            RowBox[{
             RowBox[{"d", "[", "F0f", "]"}], " ", "/.", " ", "rules"}], 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"BIF2", "=", 
           RowBox[{"reWrite", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"d", "[", "F2f", "]"}], "-", 
              RowBox[{"Hf", "\[Wedge]", "F0f"}], "-", "sources6"}], "/.", " ",
              "rules"}], "]"}]}], ";", " ", "\[IndentingNewLine]", 
          RowBox[{"BIF4", " ", "=", " ", 
           RowBox[{"reWrite", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"d", "[", "F4f", "]"}], "-", 
              RowBox[{"Hf", "\[Wedge]", "F2f"}], "+", "sources4"}], "/.", " ",
              "rules"}], " ", "]"}]}], ";"}]}], " ", "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Projection", " ", "to", " ", "scalar", " ", "equations", " ", "from",
          " ", "the", " ", "coefficients"}], "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Equations", " ", "involving", " ", "1"}], "-", "forms"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Coefficient", "[", 
                RowBox[{"BIF0", ",", " ", 
                 RowBox[{"e", "[", "i", "]"}]}], "]"}], " ", "===", " ", 
               "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"eqSet", ",", " ", 
               RowBox[{
                RowBox[{"Coefficient", "[", 
                 RowBox[{"BIF0", ",", " ", 
                  RowBox[{"e", "[", "i", "]"}]}], "]"}], " ", "\[Equal]", " ",
                 "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"check", ",", " ", 
               RowBox[{"Coefficient", "[", 
                RowBox[{"BIF0", ",", " ", 
                 RowBox[{"e", "[", "i", "]"}]}], "]"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"square", " ", "=", " ", 
              RowBox[{"square", " ", "+", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"Coefficient", "[", 
                  RowBox[{"BIF0", ",", " ", 
                   RowBox[{"e", "[", "i", "]"}]}], "]"}], ")"}], "^", 
                "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Equations", " ", "involving", " ", "3"}], "-", "forms"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], " ", "===", " ", 
                   "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"eqSet", ",", " ", 
                   RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"check", ",", " ", 
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}]}], "]"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"square", " ", "=", " ", 
                  RowBox[{"square", " ", "+", " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], " ", "===", " ", 
                   "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"eqSet", ",", " ", 
                   RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"check", ",", " ", 
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}]}], "]"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"square", " ", "=", " ", 
                  RowBox[{"square", " ", "+", " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}],
             "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Equations", " ", "involving", " ", "4"}], "-", "forms"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"l", "=", 
                RowBox[{"k", "+", "1"}]}], ",", " ", 
               RowBox[{"l", "<", "7"}], ",", " ", 
               RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}],
               "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Equations", " ", "involving", " ", "5"}], "-", "forms"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", 
             RowBox[{"i", "+", "1"}]}], ",", " ", 
            RowBox[{"j", "<", "7"}], ",", " ", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"k", "=", 
               RowBox[{"j", "+", "1"}]}], ",", " ", 
              RowBox[{"k", "<", "7"}], ",", " ", 
              RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"l", "=", 
                 RowBox[{"k", "+", "1"}]}], ",", " ", 
                RowBox[{"l", "<", "7"}], ",", " ", 
                RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"m", "=", 
                   RowBox[{"l", "+", "1"}]}], ",", " ", 
                  RowBox[{"m", "<", "7"}], ",", " ", 
                  RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}]}], "]"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}]}], "]"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}]}], 
                 "]"}]}], "]"}]}], "]"}]}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"4", "d", " ", "Ricci", " ", "scalar"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"R4", " ", "=", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"T10", "[", "i", "]"}], 
            RowBox[{
             RowBox[{"type", "[", "i", "]"}], "+", "1"}]], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "NDP"}], "}"}]}], "]"}], " ", "-", 
         " ", 
         RowBox[{"(", 
          RowBox[{"F0n", "+", "F2n", "+", "F4n", "+", "F6n"}], ")"}]}]}], ";",
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"6", "d", " ", "Ricci", " ", "tensor"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Ricci2", " ", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"F2c2", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "c"}], "]"}], "]"}], "*", 
               RowBox[{"F2c2", "[", 
                RowBox[{"[", 
                 RowBox[{"b", ",", "c"}], "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"c", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"2", "*", 
               RowBox[{"3", "!"}]}], ")"}]}], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"F4c2", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "c", ",", "d", ",", "e"}], "]"}], "]"}], 
               "*", 
               RowBox[{"F4c2", "[", 
                RowBox[{"[", 
                 RowBox[{"b", ",", "c", ",", "d", ",", "e"}], "]"}], "]"}]}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"c", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"d", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"e", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"1", "/", "4"}], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Hc2", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "c", ",", "d"}], "]"}], "]"}], "*", 
               RowBox[{"Hc2", "[", 
                RowBox[{"[", 
                 RowBox[{"b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"c", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"d", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", 
            RowBox[{"T", "[", 
             RowBox[{"[", 
              RowBox[{"a", ",", "b"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
           "-", 
           RowBox[{
            RowBox[{"1", "/", "16"}], "*", 
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"a", ",", "b"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{"T10", "[", "i", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "NDP"}], "}"}]}], "]"}], "+", 
              RowBox[{"2", "Hn"}], "-", "F0n", "+", "F2n", "+", 
              RowBox[{"3", "F4n"}], "-", 
              RowBox[{"3", "F6n"}]}], ")"}]}]}], "\[IndentingNewLine]", ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]"}]}]], "Input",\

 CellChangeTimes->{
  3.779183732949072*^9, {3.7791864790817413`*^9, 3.7791865022058296`*^9}, {
   3.7791869207429757`*^9, 3.779186930217657*^9}, {3.7791870032462873`*^9, 
   3.7791874716391506`*^9}, {3.779187534681538*^9, 3.7791876378605633`*^9}, {
   3.779187684392062*^9, 3.7791877005059533`*^9}, {3.779187889325646*^9, 
   3.779187892254777*^9}, {3.7791881812906685`*^9, 3.7791881995388565`*^9}, {
   3.7791882409820156`*^9, 3.779188303450864*^9}, {3.7791894244899797`*^9, 
   3.7791894573739996`*^9}, {3.7791895471837797`*^9, 3.779189560889118*^9}, {
   3.779189907849818*^9, 3.77918991811137*^9}, {3.780031501840629*^9, 
   3.780031505518429*^9}, {3.7801191633161507`*^9, 3.780119164001479*^9}, {
   3.780300637326457*^9, 3.780300642076078*^9}, {3.780920227560625*^9, 
   3.780920228326273*^9}, {3.785578105600111*^9, 3.7855781237094183`*^9}, {
   3.7888656803996754`*^9, 3.7888656904391427`*^9}, 3.8094153077678165`*^9, 
   3.8094158161019197`*^9, 3.8094160018159566`*^9, 3.8094162595134115`*^9, 
   3.8141605949649935`*^9, {3.8141607347547474`*^9, 3.81416073544433*^9}, 
   3.816079724725376*^9, {3.8187530938083167`*^9, 3.8187531614051332`*^9}, {
   3.818753201094391*^9, 3.8187532826370196`*^9}, {3.8187533160136776`*^9, 
   3.8187535088526726`*^9}, {3.8187535406367283`*^9, 
   3.8187536193645816`*^9}, {3.8188421256807995`*^9, 3.81884213541401*^9}, {
   3.82023142063443*^9, 3.8202314540617733`*^9}, {3.82023183036534*^9, 
   3.8202318445022774`*^9}, 3.8328231829106345`*^9, {3.848137907197094*^9, 
   3.8481380501451025`*^9}, 3.8481381993772984`*^9, {3.8481382324789095`*^9, 
   3.848138247244672*^9}, {3.8481382853128333`*^9, 3.8481383669809666`*^9}, {
   3.848139202718562*^9, 3.848139254948107*^9}, {3.8481410958253*^9, 
   3.848141096965663*^9}, {3.84814129639862*^9, 3.848141297210896*^9}, {
   3.848141347167889*^9, 3.84814136299229*^9}, {3.8481414045089397`*^9, 
   3.8481414200064297`*^9}, {3.848141487366878*^9, 3.848141490584875*^9}, {
   3.8508316432877626`*^9, 3.850831656876811*^9}, {3.8508316903324785`*^9, 
   3.85083171404494*^9}, {3.8508317475907764`*^9, 3.8508318006388826`*^9}, {
   3.8508318535064316`*^9, 3.8508319246324687`*^9}, {3.8508938810453424`*^9, 
   3.8508938827182684`*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"e69cc54c-df7e-4520-a091-381a52204ee3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Equations", ":", " ", "IIB"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{"IIB", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"eomH", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "hH", "]"}], "-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"F1f", "\[Wedge]", "hF3"}], "+", 
             RowBox[{"F3f", "\[Wedge]", "hF5"}]}], ")"}]}], " ", "/.", " ", 
          "rules"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"eomF1", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "hF1", "]"}], "+", 
           RowBox[{"Hf", "\[Wedge]", "hF3"}]}], "/.", "rules"}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"eomF3", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "hF3", "]"}], "+", 
           RowBox[{"Hf", "\[Wedge]", "hF5"}]}], " ", "/.", " ", "rules"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"eomF5", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{"d", "[", "hF5", "]"}], " ", "/.", " ", "rules"}], "]"}]}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Bianchi", " ", "identities"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"sources5", " ", "=", " ", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"sources7", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"sources3", " ", "=", " ", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"n", "=", "1"}], ",", " ", 
         RowBox[{"n", "\[LessEqual]", " ", "NDP"}], ",", " ", 
         RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "5"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"sources5", " ", "=", " ", 
              RowBox[{"sources5", " ", "+", 
               RowBox[{
                RowBox[{"1", "/", "6"}], "*", 
                RowBox[{"T10", "[", "n", "]"}], "*", 
                RowBox[{"volb", "[", "n", "]"}]}]}]}], ";"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "3"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"sources3", " ", "=", " ", 
              RowBox[{"sources3", " ", "-", 
               RowBox[{
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"T10", "[", "n", "]"}], "*", 
                RowBox[{"volb", "[", "n", "]"}]}]}]}], ";"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "7"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"sources7", " ", "=", " ", 
              RowBox[{"sources7", "-", 
               RowBox[{
                RowBox[{"1", "/", "8"}], "*", 
                RowBox[{"T10", "[", "n", "]"}], "*", 
                RowBox[{"volb", "[", "n", "]"}]}]}]}], ";"}]}], "]"}], 
          ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"BIH", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{"d", "[", "Hf", "]"}], " ", "/.", " ", "rules"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"BIF1", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "F1f", "]"}], "-", "sources7"}], "/.", " ", 
          "rules"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"BIF3", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "F3f", "]"}], "-", 
           RowBox[{"Hf", "\[Wedge]", "F1f"}], "-", "sources5"}], "/.", " ", 
          "rules"}], " ", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"BIF5", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "F5f", "]"}], "-", 
           RowBox[{"Hf", "\[Wedge]", "F3f"}], "  ", "-", " ", "sources3"}], "/.",
           " ", "rules"}], "]"}]}], ";", " ", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Projection", " ", "to", " ", "scalar", " ", "equations", " ", "from",
          " ", "the", " ", "coefficients"}], "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Equations", " ", "involving", " ", "2"}], "-", "forms"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Coefficient", "[", 
                  RowBox[{"eomF5", ",", " ", 
                   RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}], " ", "===", " ", 
                 "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"AppendTo", "[", 
                RowBox[{"eqSet", ",", " ", 
                 RowBox[{
                  RowBox[{"Coefficient", "[", 
                   RowBox[{"eomF5", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}], " ", "\[Equal]", 
                  " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"check", ",", " ", 
                 RowBox[{"Coefficient", "[", 
                  RowBox[{"eomF5", ",", " ", 
                   RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}]}], "]"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"square", " ", "=", " ", 
                RowBox[{"square", " ", "+", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF5", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}], ")"}], "^", 
                  "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Coefficient", "[", 
                  RowBox[{"BIF1", ",", " ", 
                   RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}], " ", "===", " ", 
                 "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"AppendTo", "[", 
                RowBox[{"eqSet", ",", " ", 
                 RowBox[{
                  RowBox[{"Coefficient", "[", 
                   RowBox[{"BIF1", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}], " ", "\[Equal]", 
                  " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"check", ",", " ", 
                 RowBox[{"Coefficient", "[", 
                  RowBox[{"BIF1", ",", " ", 
                   RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}]}], "]"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"square", " ", "=", " ", 
                RowBox[{"square", " ", "+", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF1", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}], ")"}], "^", 
                  "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Equations", " ", "involving", " ", "4"}], "-", "forms"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"l", "=", 
                RowBox[{"k", "+", "1"}]}], ",", " ", 
               RowBox[{"l", "<", "7"}], ",", " ", 
               RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "]"}], ";"}]}], "\[IndentingNewLine]",
               "]"}]}], "]"}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Equations", " ", "involving", " ", "5"}], "-", "forms"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"l", "=", 
                RowBox[{"k", "+", "1"}]}], ",", " ", 
               RowBox[{"l", "<", "7"}], ",", " ", 
               RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{"For", "[", 
                RowBox[{
                 RowBox[{"m", "=", 
                  RowBox[{"l", "+", "1"}]}], ",", " ", 
                 RowBox[{"m", "<", "7"}], ",", " ", 
                 RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                 RowBox[{"For", "[", 
                  RowBox[{
                   RowBox[{"n", "=", 
                    RowBox[{"m", "+", "1"}]}], ",", " ", 
                   RowBox[{"n", "<", "7"}], ",", " ", 
                   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF1", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF1", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF1", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}]}], "]"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF1", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF5", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF5", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF5", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}]}], "]"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF5", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}],
                   "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
          "]"}]}], "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"4", "d", " ", "Ricci", " ", "scalar"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"R4", " ", "=", " ", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"type", "[", "n", "]"}], "+", "1"}], ")"}]}], "*", 
            RowBox[{"T10", "[", "n", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1", ",", "NDP"}], "}"}]}], "]"}], "-", " ", 
         RowBox[{"(", 
          RowBox[{"F1n", "+", "F3n", "+", "F5n"}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"6", "d", " ", "Ricci", " ", "tensor"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Ricci2", " ", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"F1c2", "[", 
             RowBox[{"[", "a", "]"}], "]"}], "*", 
            RowBox[{"F1c2", "[", 
             RowBox[{"[", "b", "]"}], "]"}]}], "\[IndentingNewLine]", "-", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"Coefficient", "[", 
             RowBox[{"hF5", ",", " ", 
              RowBox[{"e", "[", "a", "]"}]}], "]"}], "*", 
            RowBox[{"Coefficient", "[", 
             RowBox[{"hF5", ",", " ", 
              RowBox[{"e", "[", "b", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
           "+", 
           RowBox[{
            RowBox[{"1", "/", "4"}], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Hc2", "[", 
                 RowBox[{"[", 
                  RowBox[{"a", ",", "c", ",", "d"}], "]"}], "]"}], "*", 
                RowBox[{"Hc2", "[", 
                 RowBox[{"[", 
                  RowBox[{"b", ",", "c", ",", "d"}], "]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"F3c2", "[", 
                 RowBox[{"[", 
                  RowBox[{"a", ",", "c", ",", "d"}], "]"}], "]"}], "*", 
                RowBox[{"F3c2", "[", 
                 RowBox[{"[", 
                  RowBox[{"b", ",", "c", ",", "d"}], "]"}], "]"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"c", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"d", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"4", "*", 
               RowBox[{"4", "!"}]}], ")"}]}], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"F5c2", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "c", ",", "d", ",", "e", ",", "f"}], "]"}],
                 "]"}], "*", 
               RowBox[{"F5c2", "[", 
                RowBox[{"[", 
                 RowBox[{"b", ",", "c", ",", "d", ",", "e", ",", "f"}], "]"}],
                 "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"c", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"d", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"e", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"f", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"T", "[", 
             RowBox[{"[", 
              RowBox[{"a", ",", "b"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
           "-", 
           RowBox[{
            RowBox[{"1", "/", "16"}], "*", 
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"a", ",", "b"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{"T10", "[", "i", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "NDP"}], "}"}]}], "]"}], "+", 
              RowBox[{"2", "Hn"}], "+", 
              RowBox[{"2", "F3n"}]}], ")"}]}]}], "\[IndentingNewLine]", ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]"}]}]], "Input",\

 CellChangeTimes->{
  3.779183732949072*^9, {3.7791864790817413`*^9, 3.7791865022058296`*^9}, {
   3.7791869207429757`*^9, 3.779186930217657*^9}, {3.7791870032462873`*^9, 
   3.7791874716391506`*^9}, {3.779187534681538*^9, 3.7791876378605633`*^9}, {
   3.779187684392062*^9, 3.7791877005059533`*^9}, {3.779187889325646*^9, 
   3.779187892254777*^9}, {3.7791881812906685`*^9, 3.7791881995388565`*^9}, {
   3.7791882409820156`*^9, 3.779188303450864*^9}, {3.7791894244899797`*^9, 
   3.7791894573739996`*^9}, {3.7791895471837797`*^9, 3.779189560889118*^9}, {
   3.779189907849818*^9, 3.77918991811137*^9}, {3.780031501840629*^9, 
   3.780031505518429*^9}, {3.7801191633161507`*^9, 3.780119164001479*^9}, {
   3.780300637326457*^9, 3.780300642076078*^9}, {3.780920227560625*^9, 
   3.780920228326273*^9}, {3.785578105600111*^9, 3.7855781237094183`*^9}, {
   3.7888656803996754`*^9, 3.7888656904391427`*^9}, 3.8094153077678165`*^9, 
   3.8094158161019197`*^9, 3.8094160018159566`*^9, 3.8094162595134115`*^9, 
   3.8141605949649935`*^9, {3.8141607347547474`*^9, 3.81416073544433*^9}, 
   3.816079724725376*^9, {3.8187530938083167`*^9, 3.8187531614051332`*^9}, {
   3.818753201094391*^9, 3.8187532826370196`*^9}, {3.8187533160136776`*^9, 
   3.8187535088526726`*^9}, {3.8187535406367283`*^9, 
   3.8187536193645816`*^9}, {3.8188421256807995`*^9, 3.81884213541401*^9}, {
   3.82023142063443*^9, 3.8202314540617733`*^9}, {3.82023183036534*^9, 
   3.8202318445022774`*^9}, 3.8328231829106345`*^9, {3.848137907197094*^9, 
   3.8481380501451025`*^9}, 3.8481381993772984`*^9, {3.8481382324789095`*^9, 
   3.848138247244672*^9}, {3.8481382853128333`*^9, 3.8481383669809666`*^9}, {
   3.848139202718562*^9, 3.848139254948107*^9}, {3.8481410958253*^9, 
   3.848141096965663*^9}, {3.84814129639862*^9, 3.848141297210896*^9}, {
   3.848141347167889*^9, 3.84814136299229*^9}, {3.8481414045089397`*^9, 
   3.8481414200064297`*^9}, {3.848141487366878*^9, 3.848141490584875*^9}, {
   3.848141587422597*^9, 3.848141588219285*^9}, {3.8508319273909683`*^9, 
   3.8508321738808823`*^9}, 3.850832230826713*^9, {3.8508759300426946`*^9, 
   3.850875943809305*^9}, {3.850893892440802*^9, 3.8508938951152086`*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"5c6087ac-65d9-44d7-b60e-ac3580108c56"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"6", "d", " ", "Ricci", " ", "scalar"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"R6", " ", "=", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"f2", "[", 
          RowBox[{"[", 
           RowBox[{"b", ",", "a", ",", "c"}], "]"}], "]"}], "*", 
         RowBox[{"f2", "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"f2", "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], "*", 
         RowBox[{"f2", "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}]}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"a", ",", " ", "1", ",", " ", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", " ", "1", ",", " ", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", " ", "1", ",", " ", "6"}], "}"}]}], "]"}]}], " ", 
    ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.779448764861373*^9, 3.779448996470251*^9}, {
   3.779449096591013*^9, 3.779449096957018*^9}, {3.7794491800330524`*^9, 
   3.779449191066268*^9}, {3.779449227743168*^9, 3.7794492805047164`*^9}, {
   3.779449347273905*^9, 3.779449386729559*^9}, {3.7794494168643055`*^9, 
   3.7794494484335546`*^9}, {3.7794494814716706`*^9, 
   3.7794494930977926`*^9}, {3.779449545367668*^9, 3.7794496132944603`*^9}, 
   3.77944979708786*^9, {3.7794498819448442`*^9, 3.7794498834897118`*^9}, {
   3.779510340729191*^9, 3.779510343861828*^9}, 3.7796226011214933`*^9, {
   3.7797840386358557`*^9, 3.7797840402440434`*^9}, {3.780046854042783*^9, 
   3.780046866526711*^9}, {3.780057429604046*^9, 3.780057443506782*^9}, {
   3.780119403825177*^9, 3.7801194236333733`*^9}, {3.780119920386424*^9, 
   3.780119936721305*^9}, 3.7830615636179934`*^9, 3.783061751153924*^9, {
   3.848138393081148*^9, 3.848138403359987*^9}, 3.8508322622006397`*^9},
 CellLabel->
  "In[114]:=",ExpressionUUID->"07260b51-1d02-4ee0-bff0-d9369f42ff3e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"6", "d", " ", "Ricci", " ", 
    RowBox[{"tensor", ":", " ", "definition"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Ricci1", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "4"}], 
           RowBox[{"f2", "[", 
            RowBox[{"[", 
             RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], "*", 
           RowBox[{"f2", "[", 
            RowBox[{"[", 
             RowBox[{"d", ",", "b", ",", "c"}], "]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"1", "/", "2"}], 
           RowBox[{"f2", "[", 
            RowBox[{"[", 
             RowBox[{"b", ",", "a", ",", "c"}], "]"}], "]"}], "*", 
           RowBox[{"f2", "[", 
            RowBox[{"[", 
             RowBox[{"b", ",", "d", ",", "c"}], "]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"1", "/", "2"}], 
           RowBox[{"f2", "[", 
            RowBox[{"[", 
             RowBox[{"c", ",", "a", ",", "b"}], "]"}], "]"}], "*", 
           RowBox[{"f2", "[", 
            RowBox[{"[", 
             RowBox[{"b", ",", "d", ",", "c"}], "]"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "1", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"c", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7800474292622347`*^9, 3.780047442350099*^9}, {
   3.780049673328905*^9, 3.780049689918332*^9}, {3.780049720094502*^9, 
   3.780049747630434*^9}, {3.780049783534603*^9, 3.780049963775269*^9}, {
   3.780050131057391*^9, 3.780050136158783*^9}, 3.780050223328876*^9, {
   3.8481384360172043`*^9, 3.848138436548971*^9}, {3.8481393058420296`*^9, 
   3.8481393062012863`*^9}, {3.850832276121758*^9, 3.8508322897606883`*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"4f2a6d4a-63d1-41b1-b10e-a72b21ae3141"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Einstein", " ", "equations"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"EinsteinEq", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "<", "7"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "i"}], ",", 
        RowBox[{"j", "<", "7"}], ",", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"EinsteinEq", ",", 
           RowBox[{
            RowBox[{"Ricci1", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}], "==", 
            RowBox[{"Ricci2", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"check", ",", 
           RowBox[{
            RowBox[{"Ricci1", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}], "-", 
            RowBox[{"Ricci2", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"square", "=", 
          RowBox[{"square", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Ricci1", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], "-", 
              RowBox[{"Ricci2", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ")"}], "^", 
            "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EinsteinEq", " ", "=", " ", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{"EinsteinEq", ",", "True"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.780054872401379*^9, 3.7800550960983*^9}, {
  3.78005526374564*^9, 3.7800552680816936`*^9}, {3.780055618017893*^9, 
  3.780055621794499*^9}, {3.780119543362446*^9, 3.780119611648706*^9}, {
  3.7801205690098333`*^9, 3.7801206293767223`*^9}, {3.7802936845510674`*^9, 
  3.78029370499723*^9}, {3.780300909996578*^9, 3.780300914109016*^9}, {
  3.7803009569088697`*^9, 3.780300957420587*^9}, {3.780743039543625*^9, 
  3.780743045621997*^9}, {3.782735532698264*^9, 3.7827355337521152`*^9}, {
  3.8481393279774165`*^9, 3.8481393328825383`*^9}, {3.850832296300774*^9, 
  3.8508323315629716`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"363f2a6e-ef9b-42ad-8219-0233b5048a39"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Dilaton", " ", "equation"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dilaton", "=", 
     RowBox[{
      RowBox[{"2", "R4"}], "+", 
      RowBox[{"2", "R6"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"type", "[", "n", "]"}], "+", "1"}], ")"}]}], "*", 
         RowBox[{"T10", "[", "n", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", "NDP"}], "}"}]}], "]"}], "-", "Hn"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"check", ",", "dilaton"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"square", "=", 
     RowBox[{"square", "+", 
      RowBox[{"dilaton", "^", "2"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.780055654610208*^9, 3.780055770944765*^9}, {
   3.780057344401699*^9, 3.780057345649498*^9}, {3.780057481569915*^9, 
   3.7800574947538233`*^9}, {3.780119500609853*^9, 3.780119525888514*^9}, {
   3.780120631457831*^9, 3.780120637424714*^9}, {3.780120705939096*^9, 
   3.780120713906106*^9}, {3.780300950429165*^9, 3.780300974923815*^9}, {
   3.780315913705228*^9, 3.780315914674637*^9}, {3.780316004068639*^9, 
   3.780316004719844*^9}, {3.780379127951377*^9, 3.78037912843324*^9}, {
   3.780985083494137*^9, 3.7809851081322203`*^9}, {3.780985161780279*^9, 
   3.780985186548917*^9}, {3.7812516889131002`*^9, 3.781251690001132*^9}, {
   3.782735526009836*^9, 3.782735526503771*^9}, 3.7840376863521223`*^9, 
   3.78557822542596*^9, {3.788617988820593*^9, 3.7886179926114483`*^9}, {
   3.7888550877953396`*^9, 3.78885509759309*^9}, {3.8093391731311016`*^9, 
   3.809339175391079*^9}, 3.8093392173104477`*^9, {3.809417360178012*^9, 
   3.8094173994874735`*^9}, {3.8094177079590826`*^9, 
   3.8094177119046707`*^9}, {3.814255068904685*^9, 3.8142550739960413`*^9}, {
   3.8171262116175056`*^9, 3.8171262136853075`*^9}, {3.817208617339731*^9, 
   3.817208646501229*^9}, {3.8187544260335116`*^9, 3.8187545229957285`*^9}, {
   3.8187546926438465`*^9, 3.8187547337643304`*^9}, {3.8201342440091796`*^9, 
   3.8201342554446435`*^9}, {3.820134605904836*^9, 3.820134606396673*^9}, {
   3.8201352263933325`*^9, 3.8201352266037436`*^9}, {3.848138479641343*^9, 
   3.848138480078717*^9}, {3.8481393372089825`*^9, 3.848139356767518*^9}, {
   3.8508323355664244`*^9, 3.8508323422140856`*^9}, {3.8508328530940533`*^9, 
   3.850832856761942*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"5457d322-482d-4b89-9579-d551c572c23a"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9, {3.8508329265664034`*^9, 3.850832928548539*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"df430a67-162c-4470-b3a6-441fc85a1647"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Equations", " ", "and", " ", "variables"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"CompleteSet", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"JacobiSet", ",", "eqSet", ",", "EinsteinEq", ",", 
       RowBox[{"{", 
        RowBox[{"dilaton", "\[Equal]", "0"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "variables", "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "variables", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.850833010658798*^9, 3.850833021235358*^9}, 
   3.850833288751479*^9, 3.8508335936392975`*^9},
 CellLabel->
  "In[123]:=",ExpressionUUID->"01e43520-1160-4690-b738-262e0b81773a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"T10", "[", "1", "]"}], ",", 
   RowBox[{"T10", "[", "2", "]"}], ",", 
   RowBox[{"T10", "[", "3", "]"}], ",", 
   RowBox[{"F1", "[", "5", "]"}], ",", 
   RowBox[{"F1", "[", "6", "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"1", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"1", ",", "3", ",", "6"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"1", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"1", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"2", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"2", ",", "3", ",", "6"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"2", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"2", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"F5", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"F5", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"H", "[", 
    RowBox[{"1", ",", "2", ",", "5"}], "]"}], ",", 
   RowBox[{"H", "[", 
    RowBox[{"1", ",", "2", ",", "6"}], "]"}], ",", 
   RowBox[{"H", "[", 
    RowBox[{"3", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"H", "[", 
    RowBox[{"3", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "3", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "3", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "1", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "1", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "2", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "2", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"4", ",", "1", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"4", ",", "1", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"4", ",", "2", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"4", ",", "2", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "1", ",", "3"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "1", ",", "4"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "2", ",", "3"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "2", ",", "4"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"6", ",", "1", ",", "3"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"6", ",", "1", ",", "4"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"6", ",", "2", ",", "3"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"6", ",", "2", ",", "4"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBuLGouaHDze8cZQW3Gz9CEhbRGs++A+kv2i/qDxx6I1j
Tv4eszNAekF6x9ezQHoP20z5L0Da2jfltNPhN443ntw9ngOkT/hy6uYB6Xdv
/28tBNIRMz3sVgDpNWp3U0D0mZ79MiuBtD9ngxaIvvjqRvgqIP1ojXZCyZE3
jkt2XblXCqSDNF2Zy4A0a0Ja+0cgvaHm8rxPQJonNvHwZyD9hzvrF4jm/uev
/xVI60UYzAbR9ifWa8kffeNYa3Z9HYjW+SkvqwakExiu3VsKpOMnveF6AaRZ
NMI8J5x647hXzZFnIpAW/txQPhlIF09+2QaikwQlru0A0mGzTnTEc751PKZy
XrocSHtNqdq2SPqtY/eyoncgOiRJbfViIL2r0vstiJ5X1zJ9CZCWmvtcX0bm
rSMAJES+Xg==
  "],
 CellLabel->
  "Out[124]=",ExpressionUUID->"244aa4e6-fba0-4f50-86ac-eaf985dda726"],

Cell[BoxData["43"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBuLGouaHDze8cZQW3Gz9CEhbRGs++A+kv2i/qDxx6I1j
Tv4eszNAekF6x9ezQHoP20z5L0Da2jfltNPhN443ntw9ngOkT/hy6uYB6Xdv
/28tBNIRMz3sVgDpNWp3U0D0mZ79MiuBtD9ngxaIvvjqRvgqIP1ojXZCyZE3
jkt2XblXCqSDNF2Zy4A0a0Ja+0cgvaHm8rxPQJonNvHwZyD9hzvrF4jm/uev
/xVI60UYzAbR9ifWa8kffeNYa3Z9HYjW+SkvqwakExiu3VsKpOMnveF6AaRZ
NMI8J5x647hXzZFnIpAW/txQPhlIF09+2QaikwQlru0A0mGzTnTEc751PKZy
XrocSHtNqdq2SPqtY/eyoncgOiRJbfViIL2r0vstiJ5X1zJ9CZDWkn2hLyPz
1hEAIUq97w==
  "],
 CellLabel->
  "Out[125]=",ExpressionUUID->"baa1b97f-2602-47ce-be30-e6a6b840fab6"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850833054210663*^9},
 CellLabel->
  "In[126]:=",ExpressionUUID->"238829d6-f1f6-4b7d-84e0-de9f64f0e28f"],

Cell[TextData[StyleBox["The above provides the list \
\[OpenCurlyDoubleQuote]variables\[CloseCurlyDoubleQuote] of allowed variables \
as well as its length. It is made of the list of structure constants \
\[OpenCurlyDoubleQuote]fSet\[CloseCurlyDoubleQuote], flux components \
\[OpenCurlyDoubleQuote]fluxSet\[CloseCurlyDoubleQuote], and the source set \
contributions T10[I]. The list of equations to solve is \
\[OpenCurlyDoubleQuote]CompleteSet\[CloseCurlyDoubleQuote], and it can be \
printed if needed. The list of left-handsides of these equations, meaning the \
quantities that should vanish, is \[OpenCurlyDoubleQuote]check\
\[CloseCurlyDoubleQuote]. The quantity to be minimized to zero, the sum of \
squares of equations, is \
\[OpenCurlyDoubleQuote]square\[CloseCurlyDoubleQuote]. The 4d Ricci scalar, \
whose sign matters for our solutions, is \[OpenCurlyDoubleQuote]R4\
\[CloseCurlyDoubleQuote], and the 6d one is \[OpenCurlyDoubleQuote]R6\
\[CloseCurlyDoubleQuote].",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.850387410518633*^9, 
   3.850387417609215*^9}, {3.850821911603533*^9, 3.850821913718794*^9}, {
   3.8508220835149403`*^9, 3.850822322282565*^9}, {3.850822356700102*^9, 
   3.8508225473048706`*^9}, {3.850822603307913*^9, 3.850822637253462*^9}, {
   3.850822674507358*^9, 3.8508226756218705`*^9}, {3.850822715099459*^9, 
   3.8508228219471445`*^9}, {3.850833128420691*^9, 3.850833318894847*^9}, {
   3.8508333942355175`*^9, 3.850833488492015*^9}, {3.8508336033267*^9, 
   3.850833650623561*^9}, {3.8508940533263707`*^9, 
   3.850894068500083*^9}},ExpressionUUID->"2ac6a1ed-f009-424e-b725-\
e6bd60a86594"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850833054210663*^9},
 CellLabel->
  "In[127]:=",ExpressionUUID->"01b8e347-a2a9-4715-8a27-a3337dd26c70"],

Cell[TextData[StyleBox["In the following, one has the possibility to assign \
values to some of the variables, for instance setting some of them to 0. This \
allows more specific searches in a given solution class. This is done by \
indicating the values in the replacement \[OpenCurlyDoubleQuote]rep\
\[CloseCurlyDoubleQuote]. Be careful: the order of indices in the variables \
has to be respected. The list \[OpenCurlyDoubleQuote]variables\
\[CloseCurlyDoubleQuote] is then redefined into \[OpenCurlyDoubleQuote]var1\
\[CloseCurlyDoubleQuote] for the example of interest.",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.850387410518633*^9, 
   3.850387417609215*^9}, {3.850821911603533*^9, 3.850821913718794*^9}, {
   3.8508220835149403`*^9, 3.850822322282565*^9}, {3.850822356700102*^9, 
   3.8508225473048706`*^9}, {3.850822603307913*^9, 3.850822637253462*^9}, {
   3.850822674507358*^9, 3.8508226756218705`*^9}, {3.850822715099459*^9, 
   3.8508228219471445`*^9}, {3.850833128420691*^9, 3.850833318894847*^9}, {
   3.8508333942355175`*^9, 3.850833488492015*^9}, {3.8508336033267*^9, 
   3.850833650623561*^9}, {3.850833867292613*^9, 3.8508339004017057`*^9}, {
   3.850833934207117*^9, 3.8508340053843365`*^9}, {3.8508340412921224`*^9, 
   3.850834094621045*^9}, {3.850834164090765*^9, 3.8508342120593596`*^9}, {
   3.8508342974011383`*^9, 3.850834372658555*^9}, {3.8508763829017105`*^9, 
   3.850876388650364*^9}, {3.8508778732583623`*^9, 3.850877873884939*^9}, {
   3.8508940741934457`*^9, 3.8508941031916423`*^9}, {3.8580632305478177`*^9, 
   3.858063250220669*^9}, 3.90680027508422*^9, 
   3.906800316196726*^9},ExpressionUUID->"e50d25fc-663c-4d48-a672-\
917bd0773857"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "INPUT", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rep", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", " ", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", " ", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}]}], 
      "}"}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "Assign", " ", "specific", " ", "values", " ", "to", " ", "some", " ", 
     "variables", " ", "here"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"variables2", " ", "=", " ", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"variables", " ", "/.", "rep"}], ",", " ", "_Real"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"var1", " ", "=", " ", 
    RowBox[{"DeleteCases", "[", 
     RowBox[{"variables2", " ", ",", " ", "_Integer"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"check", "=", 
     RowBox[{"check", "/.", "rep"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"square", "=", 
     RowBox[{"square", "/.", "rep"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", 
     RowBox[{"R4", "/.", "rep"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "var1", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.780120130626096*^9, 3.780120145792351*^9}, 
   3.7801202209782667`*^9, 3.780120266833502*^9, {3.780120337857682*^9, 
   3.780120342496636*^9}, {3.780121834950247*^9, 3.780121868480694*^9}, {
   3.780121965474103*^9, 3.780121966066497*^9}, {3.780122054899378*^9, 
   3.780122076752699*^9}, {3.780122284802476*^9, 3.7801222995860367`*^9}, {
   3.7801223753630943`*^9, 3.7801223764810677`*^9}, {3.7801360639609947`*^9, 
   3.780136065015136*^9}, {3.7801361856569433`*^9, 3.7801361958631697`*^9}, {
   3.780137376909082*^9, 3.780137424471322*^9}, {3.780137792362238*^9, 
   3.780137798503586*^9}, {3.7801379085710278`*^9, 3.7801379095755873`*^9}, {
   3.780137970043387*^9, 3.780137970151619*^9}, {3.780138068427099*^9, 
   3.780138070711514*^9}, {3.780138130875386*^9, 3.780138135031913*^9}, {
   3.780138214317121*^9, 3.780138219751935*^9}, {3.7801385597566357`*^9, 
   3.780138565831768*^9}, {3.7801386519073267`*^9, 3.7801386791768303`*^9}, 
   3.780138845563901*^9, 3.7802048921964684`*^9, {3.780205041818508*^9, 
   3.780205048011368*^9}, {3.7802183570179243`*^9, 3.780218357543932*^9}, {
   3.7802184032092447`*^9, 3.7802184034634933`*^9}, {3.780226447741231*^9, 
   3.7802264791641912`*^9}, {3.780226591821295*^9, 3.780226629756373*^9}, {
   3.7802266840922832`*^9, 3.780226750940415*^9}, {3.780226820604587*^9, 
   3.7802268494686747`*^9}, {3.7802268962235003`*^9, 3.780226899829465*^9}, {
   3.780227008157343*^9, 3.780227028956511*^9}, {3.780227363853519*^9, 
   3.780227400396896*^9}, {3.7802274409895573`*^9, 3.7802274442523947`*^9}, {
   3.78022756675*^9, 3.780227593038233*^9}, {3.780227642605917*^9, 
   3.780227656462954*^9}, {3.7802280876780653`*^9, 3.780228098300915*^9}, 
   3.7802281672542*^9, {3.780303615281309*^9, 3.780303634307447*^9}, {
   3.780314509921469*^9, 3.7803145415229225`*^9}, {3.780314578944851*^9, 
   3.7803145810013514`*^9}, {3.780314628318818*^9, 3.780314660318289*^9}, {
   3.7803146904317584`*^9, 3.7803146905494432`*^9}, {3.7803147517138433`*^9, 
   3.78031476788599*^9}, {3.7803148242722073`*^9, 3.7803148536775637`*^9}, 
   3.780315006838996*^9, {3.7803150410365405`*^9, 3.7803150487598567`*^9}, {
   3.7803150830571804`*^9, 3.780315096811359*^9}, {3.7803151753782945`*^9, 
   3.780315178850012*^9}, {3.7803158998048897`*^9, 3.780315909846547*^9}, {
   3.780315982036501*^9, 3.7803159840172043`*^9}, 3.780316103339176*^9, {
   3.780317050342106*^9, 3.7803170519129014`*^9}, {3.7803792651084146`*^9, 
   3.780379268383369*^9}, {3.780398685166683*^9, 3.780398692548244*^9}, {
   3.780398900009235*^9, 3.7803989263956127`*^9}, {3.7806360866918783`*^9, 
   3.780636104689204*^9}, {3.780655182337411*^9, 3.780655183326357*^9}, {
   3.780663720115828*^9, 3.78066372194374*^9}, {3.78066377283245*^9, 
   3.780663810193129*^9}, {3.780724361230797*^9, 3.780724375885573*^9}, {
   3.7807244101886683`*^9, 3.7807244226720657`*^9}, {3.78072455354954*^9, 
   3.7807245686852007`*^9}, {3.7807246474697866`*^9, 3.780724666510996*^9}, {
   3.780724720941691*^9, 3.7807247385091543`*^9}, {3.780724785437327*^9, 
   3.780724797100849*^9}, {3.780724833681519*^9, 3.7807248385746202`*^9}, {
   3.780724904030305*^9, 3.7807249269251547`*^9}, {3.780725011279355*^9, 
   3.780725023165166*^9}, {3.780725239808174*^9, 3.7807252453576117`*^9}, {
   3.780725398064246*^9, 3.780725398941162*^9}, 3.780735327043364*^9, {
   3.780736828245926*^9, 3.780736898931484*^9}, {3.780736979956345*^9, 
   3.780736996260491*^9}, {3.7807370737474403`*^9, 3.780737081125073*^9}, {
   3.780737118052636*^9, 3.780737126581122*^9}, {3.780737334661021*^9, 
   3.780737339316181*^9}, {3.7807429980427837`*^9, 3.780743026918737*^9}, {
   3.7807434849831543`*^9, 3.780743544262929*^9}, 3.780743588502861*^9, {
   3.780747201708248*^9, 3.780747213225233*^9}, {3.780747265838099*^9, 
   3.780747326218149*^9}, {3.780747358298465*^9, 3.7807473675452147`*^9}, 
   3.780755654546958*^9, {3.7807557514119673`*^9, 3.780755756942903*^9}, {
   3.780919832138605*^9, 3.7809199681663857`*^9}, {3.780919998502059*^9, 
   3.780920023173407*^9}, {3.780920468444528*^9, 3.780920489974799*^9}, {
   3.780920533797529*^9, 3.780920559736418*^9}, {3.7809207875275583`*^9, 
   3.7809208572554626`*^9}, 3.7809209857510843`*^9, {3.780921031398923*^9, 
   3.7809210909350433`*^9}, {3.7809211332710743`*^9, 3.780921204792581*^9}, {
   3.780921308950617*^9, 3.7809213128244247`*^9}, {3.780921348520091*^9, 
   3.7809214177995567`*^9}, {3.780921458071075*^9, 3.7809215424398746`*^9}, {
   3.7809216084712*^9, 3.7809216805699368`*^9}, {3.780921839656802*^9, 
   3.780921860167791*^9}, {3.7809849907598057`*^9, 3.7809849959390306`*^9}, {
   3.781251652403977*^9, 3.781251658577799*^9}, {3.78125170107364*^9, 
   3.781251739809607*^9}, {3.78125180230591*^9, 3.781251817169775*^9}, {
   3.781252308483913*^9, 3.781252449509194*^9}, {3.781252484085538*^9, 
   3.781252501017914*^9}, {3.781252563635051*^9, 3.781252596210527*^9}, {
   3.781255162903257*^9, 3.7812551778294487`*^9}, {3.781255648692253*^9, 
   3.781255708627307*^9}, {3.781255748105262*^9, 3.781255816371347*^9}, {
   3.78125833674111*^9, 3.7812583369485188`*^9}, {3.7812584223728657`*^9, 
   3.7812584278620443`*^9}, {3.7812624414160643`*^9, 3.781262602311288*^9}, {
   3.781262873483033*^9, 3.781262874040098*^9}, {3.781263439310231*^9, 
   3.781263466585116*^9}, 3.781263556808648*^9, {3.7812636092123137`*^9, 
   3.781263610649921*^9}, {3.7812660804114227`*^9, 3.781266097385289*^9}, {
   3.7812662067955027`*^9, 3.7812662510173264`*^9}, {3.7812675191014547`*^9, 
   3.781267527242135*^9}, 3.781267696074367*^9, {3.781268192796194*^9, 
   3.781268223227601*^9}, {3.7812683080808573`*^9, 3.7812683149069023`*^9}, {
   3.7813315541015472`*^9, 3.7813315559017553`*^9}, {3.7813329621607428`*^9, 
   3.78133299820292*^9}, {3.781333060256269*^9, 3.7813331666025047`*^9}, {
   3.781333283690423*^9, 3.7813334524098387`*^9}, {3.7813335211000347`*^9, 
   3.781333551965632*^9}, {3.7813339773231087`*^9, 3.781334026749153*^9}, {
   3.781340561198535*^9, 3.781340608700205*^9}, {3.781340806498466*^9, 
   3.781340809580317*^9}, {3.781343640832899*^9, 3.781343686535448*^9}, {
   3.7813437190210943`*^9, 3.781343732925016*^9}, {3.781344397201025*^9, 
   3.7813444096789093`*^9}, {3.781344461008494*^9, 3.781344461389543*^9}, {
   3.781344694867526*^9, 3.781344704622951*^9}, {3.78134490163523*^9, 
   3.781344927567513*^9}, {3.781345305424019*^9, 3.7813453452149553`*^9}, 
   3.781345690290146*^9, {3.781346019920661*^9, 3.781346020223859*^9}, 
   3.781346345072879*^9, 3.781347023897668*^9, 3.7813473678095903`*^9, 
   3.781347669986142*^9, {3.781349151059226*^9, 3.781349175780521*^9}, {
   3.7813502842158213`*^9, 3.78135029049828*^9}, {3.7813503221816072`*^9, 
   3.781350322532011*^9}, {3.781350388436048*^9, 3.781350420322507*^9}, {
   3.781350497672031*^9, 3.781350512369504*^9}, {3.781350668133675*^9, 
   3.7813506692681093`*^9}, {3.781350702181913*^9, 3.781350724258905*^9}, {
   3.781504382960513*^9, 3.781504446751878*^9}, {3.7815044905756283`*^9, 
   3.7815048334610853`*^9}, {3.7815049724186697`*^9, 3.781504987823574*^9}, {
   3.7815057381622257`*^9, 3.781505763470862*^9}, {3.7815064466405973`*^9, 
   3.7815064887379007`*^9}, {3.781506577395196*^9, 3.781506585535117*^9}, {
   3.7815066588832407`*^9, 3.781506689635563*^9}, {3.781507602464427*^9, 
   3.781507623537259*^9}, {3.7815077721782703`*^9, 3.781507776353271*^9}, {
   3.7815078922250547`*^9, 3.7815079049910593`*^9}, 3.781508145935677*^9, {
   3.78151573384324*^9, 3.781515756850273*^9}, {3.781515820964923*^9, 
   3.78151582233847*^9}, {3.781515854740102*^9, 3.7815159105788183`*^9}, {
   3.781517104996873*^9, 3.781517108531349*^9}, 3.781517335541675*^9, {
   3.781517455375022*^9, 3.781517487954731*^9}, {3.781517519938682*^9, 
   3.781517648305934*^9}, {3.781517984869389*^9, 3.781518027827161*^9}, 
   3.781518165922056*^9, 3.7815182270367107`*^9, {3.7815182798786*^9, 
   3.7815183052825327`*^9}, {3.7815184211576977`*^9, 3.7815184251087847`*^9}, 
   3.781518468536438*^9, 3.78151850240702*^9, {3.781518613172966*^9, 
   3.7815186223088617`*^9}, {3.781518978618742*^9, 3.781519061763308*^9}, {
   3.7815194521027927`*^9, 3.781519460206744*^9}, {3.781519589348857*^9, 
   3.7815196410465603`*^9}, {3.781519757094648*^9, 3.781519767987773*^9}, {
   3.781519943460746*^9, 3.781519951299378*^9}, {3.781520005102045*^9, 
   3.781520013958869*^9}, {3.78152010570085*^9, 3.7815202104513187`*^9}, 
   3.7815203369975863`*^9, {3.7818506204570704`*^9, 3.781850720021448*^9}, {
   3.781850771078165*^9, 3.7818507886932793`*^9}, {3.781850832038726*^9, 
   3.781850836279624*^9}, {3.7818514113034163`*^9, 3.7818514304063663`*^9}, {
   3.78185159928893*^9, 3.7818516004221497`*^9}, {3.781851703687187*^9, 
   3.78185171210247*^9}, {3.781852626137487*^9, 3.781852626502563*^9}, {
   3.781852662794278*^9, 3.781852664181869*^9}, {3.781854324647791*^9, 
   3.781854383046999*^9}, {3.781862552282795*^9, 3.78186263873004*^9}, {
   3.781862729609952*^9, 3.7818627416409073`*^9}, {3.78186330805969*^9, 
   3.781863329050497*^9}, {3.781863368605502*^9, 3.781863392170706*^9}, 
   3.7818636948714037`*^9, {3.7818637360422688`*^9, 3.7818637406189003`*^9}, 
   3.7818678896870327`*^9, {3.781868077135523*^9, 3.781868087081848*^9}, {
   3.781869527611513*^9, 3.781869566602285*^9}, {3.7818703688105707`*^9, 
   3.7818704676433897`*^9}, {3.7818706231675587`*^9, 
   3.7818706299969673`*^9}, {3.781870660203411*^9, 3.781870860811254*^9}, 
   3.7818710215958138`*^9, {3.781871063550151*^9, 3.781871073788177*^9}, {
   3.7818733247509403`*^9, 3.781873385821883*^9}, {3.781873562447061*^9, 
   3.781873570605954*^9}, {3.7819351931842327`*^9, 3.781935203837141*^9}, {
   3.781935547279311*^9, 3.781935552157308*^9}, {3.781935770431561*^9, 
   3.7819357714851294`*^9}, {3.7819362549429293`*^9, 
   3.7819363064672537`*^9}, {3.781936560816513*^9, 3.781936567660733*^9}, {
   3.781937979102579*^9, 3.7819380569413967`*^9}, {3.7819381911925983`*^9, 
   3.781938226413103*^9}, {3.7819384410793*^9, 3.7819384684932337`*^9}, {
   3.781938670230958*^9, 3.7819386803719378`*^9}, {3.781944559810403*^9, 
   3.7819445839177227`*^9}, {3.7819446252628098`*^9, 3.781944634221629*^9}, {
   3.7819520377243967`*^9, 3.781952264482184*^9}, {3.781952981957507*^9, 
   3.781953076574439*^9}, {3.7820230422280684`*^9, 3.7820231558753138`*^9}, {
   3.782024289236576*^9, 3.782024290290842*^9}, {3.782024343654887*^9, 
   3.782024360674745*^9}, {3.782024399748801*^9, 3.7820244198917*^9}, 
   3.782024514789754*^9, {3.782024653237462*^9, 3.782024654486732*^9}, {
   3.782025557552149*^9, 3.7820255944031973`*^9}, {3.782044968149392*^9, 
   3.782044968597557*^9}, {3.782451598153105*^9, 3.7824516829641657`*^9}, {
   3.782454731809368*^9, 3.782454781936081*^9}, {3.7824550476040583`*^9, 
   3.782455056863421*^9}, {3.782457393511477*^9, 3.782457402484833*^9}, {
   3.782458282818939*^9, 3.782458301714995*^9}, {3.782458482703322*^9, 
   3.7824585084957848`*^9}, {3.7824734523435173`*^9, 
   3.7824734643574553`*^9}, {3.7824752839947987`*^9, 
   3.7824752954476223`*^9}, {3.7824753448533983`*^9, 
   3.7824754123534937`*^9}, {3.782476061427412*^9, 3.782476117522197*^9}, {
   3.782476162179514*^9, 3.7824761881320066`*^9}, {3.7824763629605494`*^9, 
   3.782476458645713*^9}, 3.7824769778744783`*^9, {3.782481636579982*^9, 
   3.7824816392252903`*^9}, {3.782539649704586*^9, 3.782539653316557*^9}, {
   3.7825396843460083`*^9, 3.782539755394442*^9}, {3.782539793513411*^9, 
   3.782539804292664*^9}, {3.782540551813972*^9, 3.7825406226603947`*^9}, {
   3.782540666825448*^9, 3.7825406679252853`*^9}, {3.78254083016506*^9, 
   3.782540870036973*^9}, {3.78254155136436*^9, 3.782541555242132*^9}, {
   3.7825424466919518`*^9, 3.782542456105324*^9}, {3.7825436401678457`*^9, 
   3.782543641495294*^9}, {3.7825445707267027`*^9, 3.782544663605441*^9}, {
   3.782544845453123*^9, 3.782544934188038*^9}, {3.782557536053726*^9, 
   3.782557539844822*^9}, {3.782557614186605*^9, 3.7825576775331717`*^9}, {
   3.7825577311753798`*^9, 3.7825577335568123`*^9}, {3.78255866206915*^9, 
   3.78255868082227*^9}, {3.782559794410534*^9, 3.7825598010159397`*^9}, {
   3.782564722874673*^9, 3.782564822566935*^9}, {3.782625473463767*^9, 
   3.782625523077004*^9}, {3.782626527480789*^9, 3.782626555221066*^9}, {
   3.782628313381473*^9, 3.7826283573795424`*^9}, {3.782628393944696*^9, 
   3.782628412586809*^9}, {3.782628506219174*^9, 3.782628506581091*^9}, {
   3.782629223624888*^9, 3.782629245957477*^9}, {3.782647267855591*^9, 
   3.782647295321938*^9}, {3.7826481398687696`*^9, 3.782648143173006*^9}, {
   3.782648824049296*^9, 3.7826488334789047`*^9}, {3.7826507768124123`*^9, 
   3.782650784742762*^9}, 3.7827105602999496`*^9, {3.782710617681542*^9, 
   3.7827106862586*^9}, {3.782711816340158*^9, 3.782711821538828*^9}, {
   3.782712835092155*^9, 3.7827128408588943`*^9}, {3.78271355618027*^9, 
   3.782713578722574*^9}, {3.7827158065004683`*^9, 3.78271587005095*^9}, {
   3.782716116580687*^9, 3.782716201363636*^9}, {3.782716360212743*^9, 
   3.782716508179335*^9}, {3.7827166131547527`*^9, 3.7827167219411287`*^9}, {
   3.7827167817828083`*^9, 3.782716821377851*^9}, {3.7827170854019117`*^9, 
   3.782717166515605*^9}, {3.78271911170367*^9, 3.782719153252634*^9}, {
   3.782720796121977*^9, 3.782720911715502*^9}, {3.782723116119348*^9, 
   3.782723206405855*^9}, {3.782723276647914*^9, 3.782723284550604*^9}, {
   3.782723444232065*^9, 3.78272351189535*^9}, {3.782723595769779*^9, 
   3.782723614758135*^9}, {3.782724494975464*^9, 3.7827245012705603`*^9}, {
   3.7827255997843237`*^9, 3.782725760948786*^9}, {3.7827258611287394`*^9, 
   3.782725890237013*^9}, {3.782726354266576*^9, 3.782726381751547*^9}, {
   3.78273551348203*^9, 3.782735519194113*^9}, {3.782822739656438*^9, 
   3.7828227680541763`*^9}, {3.782822817722217*^9, 3.782822818965835*^9}, {
   3.7830604729160852`*^9, 3.783060483041485*^9}, 3.7836810792413473`*^9, {
   3.783858970627803*^9, 3.783858977232963*^9}, {3.784628802303034*^9, 
   3.784628822093359*^9}, {3.784628855472868*^9, 3.78462885560226*^9}, {
   3.784632296016717*^9, 3.78463233785854*^9}, {3.785156874595542*^9, 
   3.785156878882983*^9}, {3.7854937962655907`*^9, 3.785493796584367*^9}, {
   3.7854938434484797`*^9, 3.785493851992375*^9}, {3.788617905654035*^9, 
   3.788617918707632*^9}, {3.788618105238886*^9, 3.788618208522005*^9}, {
   3.7886184952531643`*^9, 3.7886185746456327`*^9}, {3.7886186372712097`*^9, 
   3.788618686789544*^9}, {3.788690633649912*^9, 3.7886906987370453`*^9}, {
   3.78869087526782*^9, 3.788690875711285*^9}, {3.788691048912538*^9, 
   3.7886910497110577`*^9}, {3.7886921023703012`*^9, 3.788692129569334*^9}, {
   3.788692174288838*^9, 3.788692196159107*^9}, {3.788693057490974*^9, 
   3.7886930576968527`*^9}, {3.788693130337926*^9, 3.788693132768833*^9}, {
   3.7886939771866827`*^9, 3.788693984049259*^9}, {3.788694452848711*^9, 
   3.788694519856097*^9}, {3.788696717746602*^9, 3.788696749299996*^9}, {
   3.7886967838113194`*^9, 3.788696818130364*^9}, {3.788855105611684*^9, 
   3.788855115897151*^9}, {3.8093257578410835`*^9, 3.8093257689225245`*^9}, 
   3.809339169505373*^9, {3.809339220178842*^9, 3.8093392218148327`*^9}, {
   3.8093393387264132`*^9, 3.809339389215488*^9}, 3.809339425112774*^9, {
   3.8093395463763433`*^9, 3.809339547768543*^9}, {3.8093396478949823`*^9, 
   3.809339657187423*^9}, {3.809348840027397*^9, 3.8093488789043818`*^9}, {
   3.809416286000101*^9, 3.809416286413066*^9}, {3.8094163650788283`*^9, 
   3.8094163785830965`*^9}, {3.809417347571501*^9, 3.809417358830572*^9}, {
   3.8096868334293733`*^9, 3.8096868535659485`*^9}, {3.80968688421953*^9, 
   3.809686937795331*^9}, {3.809692586052579*^9, 3.8096925866615543`*^9}, 
   3.8140020014599447`*^9, {3.8142551666074915`*^9, 3.8142551776034856`*^9}, {
   3.816426508131044*^9, 3.81642652694652*^9}, {3.8164265830208535`*^9, 
   3.8164265937858205`*^9}, {3.8164266945499105`*^9, 3.816426699250165*^9}, 
   3.816427078031349*^9, {3.816427351508273*^9, 3.8164273554520717`*^9}, {
   3.8164275256860895`*^9, 3.816427593720165*^9}, {3.81642766860291*^9, 
   3.8164276752081804`*^9}, 3.816427737600688*^9, {3.81642804759515*^9, 
   3.816428081527974*^9}, {3.8164293614923215`*^9, 3.816429373742219*^9}, {
   3.8164298047803717`*^9, 3.8164298328747945`*^9}, {3.8164298901499915`*^9, 
   3.8164298931777315`*^9}, {3.8169533454052315`*^9, 
   3.8169533588353243`*^9}, {3.816954116743822*^9, 3.8169541191294556`*^9}, {
   3.8170433891053357`*^9, 3.8170434029117346`*^9}, {3.8170434469711046`*^9, 
   3.8170435286943283`*^9}, 3.81704362180372*^9, {3.8170436552816553`*^9, 
   3.8170436638618817`*^9}, {3.8171021990866995`*^9, 3.817102357636374*^9}, {
   3.8171261786960087`*^9, 3.817126205667425*^9}, {3.8187644892954025`*^9, 
   3.8187645158713865`*^9}, {3.8188313489310665`*^9, 
   3.8188314828627396`*^9}, {3.818832001671663*^9, 3.8188320235662994`*^9}, {
   3.8188322371706004`*^9, 3.818832238909611*^9}, 3.818832437903616*^9, {
   3.8188445794390783`*^9, 3.8188445999863796`*^9}, {3.8188527429567556`*^9, 
   3.8188527714089127`*^9}, 3.8189238704843073`*^9, {3.8189339528759995`*^9, 
   3.8189339739548507`*^9}, 3.818937744562377*^9, {3.8190130431165514`*^9, 
   3.8190130552298307`*^9}, {3.8193658825917835`*^9, 3.819365890023948*^9}, {
   3.819365942524087*^9, 3.8193660774183383`*^9}, {3.819372225166254*^9, 
   3.8193722677028356`*^9}, 3.8194195187557564`*^9, {3.819421008655896*^9, 
   3.819421009378614*^9}, {3.819524010297634*^9, 3.819524016357782*^9}, {
   3.81952544191868*^9, 3.8195254439716578`*^9}, {3.8195269529970922`*^9, 
   3.819526957410363*^9}, {3.8195282195959377`*^9, 3.819528250152198*^9}, {
   3.819530080473262*^9, 3.819530153473873*^9}, {3.8195301914083304`*^9, 
   3.819530192301826*^9}, {3.8195388991083703`*^9, 3.8195390105877295`*^9}, {
   3.819539559270877*^9, 3.8195395608120813`*^9}, {3.8195400044717636`*^9, 
   3.8195400056756496`*^9}, {3.8195404123752193`*^9, 
   3.8195404137312126`*^9}, {3.819541315765624*^9, 3.819541316946864*^9}, {
   3.8195416696407633`*^9, 3.819541670953285*^9}, {3.819541943251955*^9, 
   3.8195419445134315`*^9}, {3.8195419947214627`*^9, 
   3.8195419958723135`*^9}, {3.819542231419731*^9, 3.8195422477451134`*^9}, 
   3.819543093045414*^9, {3.8195512825938835`*^9, 3.819551290548165*^9}, {
   3.8196075282588577`*^9, 3.8196075374478245`*^9}, {3.819608740073312*^9, 
   3.8196088430782433`*^9}, {3.8196099271203213`*^9, 3.819610030813107*^9}, {
   3.819610308296899*^9, 3.819610345988778*^9}, {3.8196107114635916`*^9, 
   3.8196109002948484`*^9}, {3.8196110997620797`*^9, 
   3.8196111293217707`*^9}, {3.819611234816989*^9, 3.819611245754455*^9}, {
   3.8196208236093874`*^9, 3.8196208269984894`*^9}, {3.819620948517706*^9, 
   3.8196209517785015`*^9}, {3.819620983467642*^9, 3.819621005909875*^9}, {
   3.81962683054431*^9, 3.8196268408999767`*^9}, {3.8199692520426164`*^9, 
   3.8199692527967277`*^9}, {3.8201342322746525`*^9, 
   3.8201342390927563`*^9}, {3.820232131817359*^9, 3.8202321610604672`*^9}, 
   3.832820972219041*^9, 3.832821210219068*^9, {3.832823376812335*^9, 
   3.8328233782051535`*^9}, {3.8328240662165565`*^9, 
   3.8328240731517286`*^9}, {3.832833492693057*^9, 3.832833493817151*^9}, {
   3.8328390607186747`*^9, 3.8328390925250325`*^9}, 3.833343912385878*^9, {
   3.8465630615073996`*^9, 3.846563149758067*^9}, 3.846564551280908*^9, {
   3.8473334964030514`*^9, 3.8473335000462112`*^9}, {3.847333534709756*^9, 
   3.8473335826793213`*^9}, 3.847334588424261*^9, {3.8473388184478855`*^9, 
   3.847338841332634*^9}, {3.8473397868934574`*^9, 3.847339787389104*^9}, {
   3.847340760924274*^9, 3.8473408205454454`*^9}, {3.847341270731394*^9, 
   3.8473412744962234`*^9}, {3.8474231637571125`*^9, 
   3.8474231739920197`*^9}, {3.8474232427742333`*^9, 
   3.8474233283662496`*^9}, {3.847424052552133*^9, 3.8474240529156113`*^9}, {
   3.84744867872357*^9, 3.847448701558173*^9}, {3.847448736165986*^9, 
   3.847448736733077*^9}, {3.847448858388784*^9, 3.8474488969505143`*^9}, {
   3.847449960725917*^9, 3.8474499642837505`*^9}, {3.8474509284715066`*^9, 
   3.8474509672980595`*^9}, {3.8475154001731195`*^9, 3.847515501872913*^9}, 
   3.848138485467434*^9, {3.8481400028356047`*^9, 3.8481400610654697`*^9}, {
   3.8508338414477167`*^9, 3.8508338470450153`*^9}, {3.8508341034086504`*^9, 
   3.850834147915099*^9}, {3.8508342779624186`*^9, 3.850834281606491*^9}, 
   3.850834326719946*^9, {3.850834385642392*^9, 3.850834386414631*^9}, {
   3.85087621013154*^9, 3.8508762259305806`*^9}, {3.850877855012145*^9, 
   3.8508778635225286`*^9}, {3.8602187988209476`*^9, 3.860218801222992*^9}, 
   3.8602189002025523`*^9, 3.9068003439714975`*^9},
 CellLabel->
  "In[128]:=",ExpressionUUID->"f2e80695-b028-4f2e-9d99-3f821a702f2b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"T10", "[", "1", "]"}], ",", 
   RowBox[{"T10", "[", "2", "]"}], ",", 
   RowBox[{"T10", "[", "3", "]"}], ",", 
   RowBox[{"F1", "[", "5", "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"1", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"1", ",", "3", ",", "6"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"1", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"2", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"2", ",", "3", ",", "6"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"2", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"H", "[", 
    RowBox[{"1", ",", "2", ",", "5"}], "]"}], ",", 
   RowBox[{"H", "[", 
    RowBox[{"3", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "1", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "2", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"6", ",", "1", ",", "4"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwVz00ow3Ecx/EtB1krB1Eyz3la2VpJQvJzWFGEg0mJ5E+hLXlYE5PWsBpN
Elk5MI+LppinUEzW2GGrbZ76Ywdm/SdmHCR8v4dPr8Pn9E5uklVTbBaLVQBb
CcYsHxkZIpBqNlGOJO8A3fNGWVBF2rgbTY2e+UG3QqbIY1DH7uehZpsmA/U7
f8pQFbVfib5NyWtR2bqHQn/19Sq02qEbQ6VB9eOjiSE+13aBF6y55z/8geK/
F4X1hCEtRQYVWrh9mHsJNro0n3YwXzSbGAJpO3VRcsoQ7RN93gEmlHOypaBA
zTZ3gnOh0qIVsExLN6N3mSe8VdBYPMRHc6Q3kjXwNkbY2G1hyJXFRfeA11ni
sF5wxtc68g7uc11zQdD41nT6AX7VtX+jyvAq4SdoGBTpUU6FiZ94xpA+s2cD
dSqS4tPBpwgPvQi2Rb1yfPinSEp1NujWl3AnwIGvIfkkWPfsH0aVS7HuXbCF
so02RASIV+SIk4OLgn7zfFyA1Cx3vaLW4kzjApjfXB5Aq3bU0wbQr/QLebwA
+Qce5w93
  "],
 CellLabel->
  "Out[130]=",ExpressionUUID->"7e8d9935-6535-479b-ac61-0311e55c6476"],

Cell[BoxData["20"], "Output",
 CellChangeTimes->CompressedData["
1:eJwVz00ow3Ecx/EtB1krB1Eyz3la2VpJQvJzWFGEg0mJ5E+hLXlYE5PWsBpN
Elk5MI+LppinUEzW2GGrbZ76Ywdm/SdmHCR8v4dPr8Pn9E5uklVTbBaLVQBb
CcYsHxkZIpBqNlGOJO8A3fNGWVBF2rgbTY2e+UG3QqbIY1DH7uehZpsmA/U7
f8pQFbVfib5NyWtR2bqHQn/19Sq02qEbQ6VB9eOjiSE+13aBF6y55z/8geK/
F4X1hCEtRQYVWrh9mHsJNro0n3YwXzSbGAJpO3VRcsoQ7RN93gEmlHOypaBA
zTZ3gnOh0qIVsExLN6N3mSe8VdBYPMRHc6Q3kjXwNkbY2G1hyJXFRfeA11ni
sF5wxtc68g7uc11zQdD41nT6AX7VtX+jyvAq4SdoGBTpUU6FiZ94xpA+s2cD
dSqS4tPBpwgPvQi2Rb1yfPinSEp1NujWl3AnwIGvIfkkWPfsH0aVS7HuXbCF
so02RASIV+SIk4OLgn7zfFyA1Cx3vaLW4kzjApjfXB5Aq3bU0wbQr/QLebwA
+Qce5w93
  "],
 CellLabel->
  "Out[134]=",ExpressionUUID->"3f957bec-f0fc-4cf0-89c5-677c4a95b4d8"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850833054210663*^9},
 CellLabel->
  "In[135]:=",ExpressionUUID->"fa1eee9f-9acb-4762-a037-08bdd5efe81f"],

Cell[TextData[StyleBox["In the following, we use a solution of \
arXiv:2005.12930 or arXiv:2101.06251, \[OpenCurlyDoubleQuote]solvar1\
\[CloseCurlyDoubleQuote] here below, expressed in terms of variables var1. We \
first test the vanishing of equations and then perform a change of variables \
towards the set var2. We test again the corresponding solution.",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.850387410518633*^9, 
   3.850387417609215*^9}, {3.850821911603533*^9, 3.850821913718794*^9}, {
   3.8508220835149403`*^9, 3.850822322282565*^9}, {3.850822356700102*^9, 
   3.8508225473048706`*^9}, {3.850822603307913*^9, 3.850822637253462*^9}, {
   3.850822674507358*^9, 3.8508226756218705`*^9}, {3.850822715099459*^9, 
   3.8508228219471445`*^9}, {3.850833128420691*^9, 3.850833318894847*^9}, {
   3.8508333942355175`*^9, 3.850833488492015*^9}, {3.8508336033267*^9, 
   3.850833650623561*^9}, {3.850833867292613*^9, 3.8508339004017057`*^9}, {
   3.850833934207117*^9, 3.8508340053843365`*^9}, {3.8508340412921224`*^9, 
   3.850834094621045*^9}, {3.850834164090765*^9, 3.8508342120593596`*^9}, {
   3.8508342974011383`*^9, 3.850834372658555*^9}, {3.8508763829017105`*^9, 
   3.850876388650364*^9}, {3.8508778732583623`*^9, 3.850877873884939*^9}, {
   3.8508940741934457`*^9, 3.8508941031916423`*^9}, {3.8580632305478177`*^9, 
   3.858063250220669*^9}, {3.906788229001094*^9, 3.9067882308746057`*^9}, {
   3.9067883171697226`*^9, 3.9067883277780323`*^9}, {3.906788407402219*^9, 
   3.9067884305297413`*^9}, {3.906791946169147*^9, 3.906792132417925*^9}, {
   3.906792162563197*^9, 3.9067922280647464`*^9}, {3.9067923515332985`*^9, 
   3.9067923616553335`*^9}, {3.906792402649889*^9, 3.9067924230362015`*^9}, {
   3.9067924561221657`*^9, 3.9067924880521097`*^9}, {3.906793248542534*^9, 
   3.9067932553633137`*^9}, {3.906800441142721*^9, 3.9068006264320145`*^9}, {
   3.906801149374626*^9, 3.9068011499730396`*^9}, {3.906803962839616*^9, 
   3.9068039820785556`*^9}, {3.906804017146991*^9, 
   3.906804031136478*^9}},ExpressionUUID->"a32a1f21-6194-4c54-825e-\
ab5a146fa244"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Solution", " ", "14", " ", "in", " ", "var1"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"solvar1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "0.08850693180662438`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.7765198126057072`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.2739820106484752`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.5612239678297053`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7199875113561189`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.052796942477189635`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6773312203822072`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.3132864455247597`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.17805413072573048`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.004578544062578097`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.22888186229361615`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.8435712996340918`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.6715419200224235`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2892985071257778`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.061420318691709434`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.8104719938914239`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.016212650921011457`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.01343349901071087`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.41310427123917665`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"R4", "/.", "solvar1"}], "\[IndentingNewLine]", 
   RowBox[{"Max", "[", 
    RowBox[{"Abs", "[", 
     RowBox[{"check", "/.", " ", "solvar1"}], "]"}], "]"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{"square", "/.", " ", "solvar1"}]}]}]], "Input",
 CellChangeTimes->{{3.860218956632343*^9, 3.860218967422492*^9}, {
   3.8602190050250564`*^9, 3.8602190082626343`*^9}, {3.8602190456250234`*^9, 
   3.860219133423279*^9}, {3.860219173613534*^9, 3.8602191740433054`*^9}, {
   3.861349888415805*^9, 3.8613499034166527`*^9}, {3.86135354231752*^9, 
   3.861353579166918*^9}, {3.861358424179779*^9, 3.86135847784855*^9}, 
   3.861358510872983*^9, {3.8614372150641165`*^9, 3.8614372425497518`*^9}, {
   3.861445966246368*^9, 3.861445990210253*^9}, {3.8972282963667145`*^9, 
   3.897228351519779*^9}, {3.8972284144511075`*^9, 3.897228414958828*^9}, {
   3.9068006409466753`*^9, 3.906800669253893*^9}, {3.9068008548034735`*^9, 
   3.9068010863917055`*^9}, {3.9068011165036793`*^9, 3.9068011681806736`*^9}},
 
 CellLabel->
  "In[136]:=",ExpressionUUID->"e0c12046-fe10-42eb-93aa-1e65096a5b36"],

Cell[BoxData["0.0226582722062445`"], "Output",
 CellChangeTimes->{{3.860219152055215*^9, 3.860219176773429*^9}, 
   3.860226485968427*^9, 3.8602300603540926`*^9, 3.860308220846267*^9, 
   3.860469339197276*^9, 3.8605553270136533`*^9, 3.8605581843380933`*^9, 
   3.860565424096868*^9, 3.860677106334326*^9, 3.8606774149860954`*^9, 
   3.8606788861126585`*^9, 3.860678996094722*^9, 3.8606814068735948`*^9, 
   3.8610951695035458`*^9, 3.8610982307278852`*^9, 3.8610985222402906`*^9, 
   3.861351483268363*^9, 3.861353718729665*^9, 3.861356059132676*^9, 
   3.86135649937617*^9, 3.861358970549797*^9, 3.861359833580279*^9, 
   3.8614449495252223`*^9, 3.861446006756647*^9, 3.8614591770304937`*^9, 
   3.8617208227550554`*^9, 3.8618563434711876`*^9, 3.8642980587770343`*^9, 
   3.864299618129155*^9, 3.8643045377200413`*^9, 3.864304572108884*^9, 
   3.8643046954086647`*^9, 3.8643811048436966`*^9, 3.8972283583571453`*^9, 
   3.8972766385955915`*^9, 3.906803123970706*^9, 3.906803571645673*^9, 
   3.9068050812922688`*^9, 3.9068056104587135`*^9, 3.9068069722349963`*^9, 
   3.90705190339513*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"463376c6-eadb-4cfc-82e1-b094b7948955"],

Cell[BoxData["6.106226635438361`*^-16"], "Output",
 CellChangeTimes->{{3.860219152055215*^9, 3.860219176773429*^9}, 
   3.860226485968427*^9, 3.8602300603540926`*^9, 3.860308220846267*^9, 
   3.860469339197276*^9, 3.8605553270136533`*^9, 3.8605581843380933`*^9, 
   3.860565424096868*^9, 3.860677106334326*^9, 3.8606774149860954`*^9, 
   3.8606788861126585`*^9, 3.860678996094722*^9, 3.8606814068735948`*^9, 
   3.8610951695035458`*^9, 3.8610982307278852`*^9, 3.8610985222402906`*^9, 
   3.861351483268363*^9, 3.861353718729665*^9, 3.861356059132676*^9, 
   3.86135649937617*^9, 3.861358970549797*^9, 3.861359833580279*^9, 
   3.8614449495252223`*^9, 3.861446006756647*^9, 3.8614591770304937`*^9, 
   3.8617208227550554`*^9, 3.8618563434711876`*^9, 3.8642980587770343`*^9, 
   3.864299618129155*^9, 3.8643045377200413`*^9, 3.864304572108884*^9, 
   3.8643046954086647`*^9, 3.8643811048436966`*^9, 3.8972283583571453`*^9, 
   3.8972766385955915`*^9, 3.906803123970706*^9, 3.906803571645673*^9, 
   3.9068050812922688`*^9, 3.9068056104587135`*^9, 3.9068069722349963`*^9, 
   3.90705190339513*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"afed8b0b-2950-4657-93d1-9ac7176c855d"],

Cell[BoxData["1.6331309570462504`*^-30"], "Output",
 CellChangeTimes->{{3.860219152055215*^9, 3.860219176773429*^9}, 
   3.860226485968427*^9, 3.8602300603540926`*^9, 3.860308220846267*^9, 
   3.860469339197276*^9, 3.8605553270136533`*^9, 3.8605581843380933`*^9, 
   3.860565424096868*^9, 3.860677106334326*^9, 3.8606774149860954`*^9, 
   3.8606788861126585`*^9, 3.860678996094722*^9, 3.8606814068735948`*^9, 
   3.8610951695035458`*^9, 3.8610982307278852`*^9, 3.8610985222402906`*^9, 
   3.861351483268363*^9, 3.861353718729665*^9, 3.861356059132676*^9, 
   3.86135649937617*^9, 3.861358970549797*^9, 3.861359833580279*^9, 
   3.8614449495252223`*^9, 3.861446006756647*^9, 3.8614591770304937`*^9, 
   3.8617208227550554`*^9, 3.8618563434711876`*^9, 3.8642980587770343`*^9, 
   3.864299618129155*^9, 3.8643045377200413`*^9, 3.864304572108884*^9, 
   3.8643046954086647`*^9, 3.8643811048436966`*^9, 3.8972283583571453`*^9, 
   3.8972766385955915`*^9, 3.906803123970706*^9, 3.906803571645673*^9, 
   3.9068050812922688`*^9, 3.9068056104587135`*^9, 3.9068069722349963`*^9, 
   3.90705190339513*^9},
 CellLabel->
  "Out[139]=",ExpressionUUID->"e7241752-91ab-4049-a1f6-e9395b648b1d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Change", " ", "of", " ", "variables"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"repvar1var2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"g56", " ", "*", 
         RowBox[{"f", "[", 
          RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "g12"}], " ", "*", "g56", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], "+", 
         RowBox[{"g34", " ", "*", 
          RowBox[{"f", "[", 
           RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", "g12"}], " ", "*", 
         RowBox[{"f", "[", 
          RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"g12", "*", " ", 
         RowBox[{"f", "[", 
          RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "->", " ", 
        RowBox[{"B", "*", 
         RowBox[{"f", "[", 
          RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "->", " ", 
        RowBox[{
         RowBox[{"-", " ", "B"}], "*", 
         RowBox[{"f", "[", 
          RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "->", 
        RowBox[{
         RowBox[{"Fo1", "*", 
          RowBox[{"g12", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f", "[", 
                 RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], 
              " ", "*", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"g12", "^", "2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"f", "[", 
                RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", "2"}]}],
             ")"}]}], " ", "*", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
          RowBox[{"f", "[", 
           RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "+", 
         RowBox[{"Fo2", "*", 
          RowBox[{"g12", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f", "[", 
                 RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], 
              " ", "*", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"g12", "^", "2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"f", "[", 
                RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", "2"}]}],
             ")"}]}], "  ", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"f", "[", 
             RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], " ",
           "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"g12", "^", "2"}]}], ")"}]}], "-", 
         RowBox[{"a12", " ", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "->", 
        RowBox[{
         RowBox[{"a12", "*", "g56", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], "-", 
         RowBox[{"a34", " ", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "->", 
        RowBox[{
         RowBox[{"Fo1", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"f", "[", 
                RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], 
             " ", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"f", "[", 
                RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", "2"}]}],
             " ", ")"}], " ", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f", "[", 
                 RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], 
              " ", "*", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"g12", "^", "2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"f", "[", 
                RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", "2"}]}],
             ")"}]}]}], "+", 
         RowBox[{"Fo2", " ", "*", " ", 
          RowBox[{"g12", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f", "[", 
                 RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], 
              " ", "*", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"g12", "^", "2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"f", "[", 
                RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", "2"}]}],
             ")"}]}], " ", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
          RowBox[{"f", "[", 
           RowBox[{"2", ",", "3", ",", "5"}], "]"}], " ", "*", " ", 
          "g12"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "->", 
        RowBox[{"Fo2", " ", "+", " ", 
         RowBox[{"a12", " ", "*", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", "g12"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "->", 
        RowBox[{
         RowBox[{"a12", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "g12"}], " ", "*", "g56", "*", " ", 
             RowBox[{"f", "[", 
              RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], "+", 
            RowBox[{"g34", " ", "*", 
             RowBox[{"f", "[", 
              RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}], ")"}]}], " ", "+",
          " ", 
         RowBox[{"a34", "*", "g12", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], "+", 
         RowBox[{"a56", "*", 
          RowBox[{"f", "[", 
           RowBox[{"6", ",", "1", ",", "4"}], "]"}]}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "->", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "Fo1"}], " ", "*", " ", 
          RowBox[{"g12", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f", "[", 
                 RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], 
              " ", "*", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"g12", "^", "2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"f", "[", 
                RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", "2"}]}],
             ")"}]}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"f", "[", 
             RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}]}], 
         "+", 
         RowBox[{"Fo2", "*", " ", 
          RowBox[{"g12", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f", "[", 
                 RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], 
              " ", "*", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"g12", "^", "2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"f", "[", 
                RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", "2"}]}],
             ")"}]}], " ", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
          RowBox[{"f", "[", 
           RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "  ", "-", " ", 
         RowBox[{"a12", "*", 
          RowBox[{"f", "[", 
           RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"var2", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"T10", "[", "1", "]"}], ",", 
      RowBox[{"T10", "[", "2", "]"}], ",", 
      RowBox[{"T10", "[", "3", "]"}], ",", 
      RowBox[{"F1", "[", "5", "]"}], ",", "Fo1", ",", "Fo2", ",", "a12", ",", 
      "a34", ",", "a56", ",", "B", ",", 
      RowBox[{"f", "[", 
       RowBox[{"1", ",", "4", ",", "6"}], "]"}], ",", 
      RowBox[{"f", "[", 
       RowBox[{"2", ",", "3", ",", "5"}], "]"}], ",", 
      RowBox[{"f", "[", 
       RowBox[{"3", ",", "2", ",", "5"}], "]"}], ",", 
      RowBox[{"f", "[", 
       RowBox[{"6", ",", "1", ",", "4"}], "]"}], ",", "g12", ",", "g34", ",", 
      "g56"}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "var2", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"checkvar2", "=", 
     RowBox[{"check", "/.", "repvar1var2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"squarevar2", "=", 
     RowBox[{"square", "/.", "repvar1var2"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"R4var2", "=", 
     RowBox[{"R4", "/.", "repvar1var2"}]}], ";"}]}]}]], "Input",
 CellLabel->
  "In[140]:=",ExpressionUUID->"aca36c0c-243c-4962-9fa9-68c11bf0da63"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"T10", "[", "1", "]"}], ",", 
   RowBox[{"T10", "[", "2", "]"}], ",", 
   RowBox[{"T10", "[", "3", "]"}], ",", 
   RowBox[{"F1", "[", "5", "]"}], ",", "Fo1", ",", "Fo2", ",", "a12", ",", 
   "a34", ",", "a56", ",", "B", ",", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "2", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"6", ",", "1", ",", "4"}], "]"}], ",", "g12", ",", "g34", ",", 
   "g56"}], "}"}]], "Output",
 CellChangeTimes->{3.9068031240107875`*^9, 3.9068035716755457`*^9, 
  3.9068050813372126`*^9, 3.90680561049056*^9, 3.9068069722721024`*^9, 
  3.9070519034435797`*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"f121de21-36fd-44fe-a193-c414ded3bbd4"],

Cell[BoxData["17"], "Output",
 CellChangeTimes->{3.9068031240107875`*^9, 3.9068035716755457`*^9, 
  3.9068050813372126`*^9, 3.90680561049056*^9, 3.9068069722721024`*^9, 
  3.907051903460417*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"dbb793ab-5626-4723-95e1-71acd9048532"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"repvar2var1A", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Fo1", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
            RowBox[{"f", "[", 
             RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"f", "[", 
               RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], 
            " ", "*", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"f", "[", 
                  RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
               "2"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"f", "[", 
              RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", "2"}]}], 
          ")"}]}], " ", "*", "  ", 
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "*", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
         RowBox[{"f", "[", 
          RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], " ", "*", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"F3", "[", 
           RowBox[{"2", ",", "3", ",", "5"}], "]"}], "+", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
            RowBox[{"f", "[", 
             RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], " ", "*", " ", 
           RowBox[{"F3", "[", 
            RowBox[{"1", ",", "3", ",", "5"}], "]"}]}]}], " ", ")"}]}], "+", 
       " ", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"f", "[", 
               RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
              RowBox[{"f", "[", 
               RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"f", "[", 
                  RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}],
                " ", "*", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
                  "2"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f", "[", 
                 RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", 
               "2"}]}], ")"}]}], " ", "*", " ", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
            RowBox[{"f", "[", 
             RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], " ", "*", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"f", "[", 
              RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], 
           " ", "*", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"f", "[", 
                 RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                RowBox[{"f", "[", 
                 RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
              "2"}]}], ")"}]}]}], ")"}]}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"Fo2", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"f", "[", 
               RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], 
            " ", "*", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"f", "[", 
                  RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
               "2"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"f", "[", 
              RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", "2"}]}], 
          ")"}]}], "   ", "*", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"f", "[", 
             RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], " ",
           "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"f", "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", "2"}]}], 
         ")"}], "  ", "*", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"F3", "[", 
           RowBox[{"2", ",", "3", ",", "5"}], "]"}], "+", " ", 
          RowBox[{
           RowBox[{"F3", "[", 
            RowBox[{"1", ",", "3", ",", "5"}], "]"}], "*", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
            RowBox[{"f", "[", 
             RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}]}], ")"}]}], " ", 
       "-", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
           RowBox[{"f", "[", 
            RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"f", "[", 
               RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], 
            " ", "*", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"f", "[", 
                  RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
               "2"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"f", "[", 
              RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", "2"}]}], 
          ")"}]}], "  ", "*", " ", 
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "*", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
         RowBox[{"f", "[", 
          RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], " ", "*", " ", 
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repvar2var1B", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"g56", "->", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "/", 
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"g12", "->", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"g34", " ", "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"2", ",", "4", ",", "5"}], "]"}], "+", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"3", ",", "1", ",", "5"}], "]"}], "*", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"1", ",", "4", ",", "5"}], "]"}], "/", " ", 
            RowBox[{"f", "[", 
             RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}]}], " ", ")"}], "/", 
        
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"B", "->", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "/", 
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"a12", " ", "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Fo1", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"f", "[", 
               RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
              RowBox[{"f", "[", 
               RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"f", "[", 
                  RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}],
                " ", "*", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
                  "2"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f", "[", 
                 RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", 
               "2"}]}], ")"}]}], " ", "*", 
           RowBox[{"f", "[", 
            RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
           RowBox[{"f", "[", 
            RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "+", 
          RowBox[{"Fo2", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"f", "[", 
               RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
              RowBox[{"f", "[", 
               RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"f", "[", 
                  RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}],
                " ", "*", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
                  "2"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f", "[", 
                 RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", 
               "2"}]}], ")"}]}], "  ", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"f", "[", 
              RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], 
           " ", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"f", "[", 
                 RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                RowBox[{"f", "[", 
                 RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
              "2"}]}], ")"}]}], "-", 
          RowBox[{"F3", "[", 
           RowBox[{"1", ",", "3", ",", "5"}], "]"}]}], ")"}], "/", " ", 
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"a34", " ", "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Fo1", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f", "[", 
                   RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                  RowBox[{"f", "[", 
                   RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"f", "[", 
                    RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", 
                    "2"}], " ", "*", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
                    "2"}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"f", "[", 
                    RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", 
                   "2"}]}], ")"}]}], " ", "*", 
               RowBox[{"f", "[", 
                RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
               RowBox[{"f", "[", 
                RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "+", 
              RowBox[{"Fo2", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f", "[", 
                   RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                  RowBox[{"f", "[", 
                   RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"f", "[", 
                    RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", 
                    "2"}], " ", "*", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
                    "2"}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"f", "[", 
                    RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", 
                   "2"}]}], ")"}]}], "  ", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"f", "[", 
                  RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}],
                " ", "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
                  "2"}]}], ")"}]}], "-", 
              RowBox[{"F3", "[", 
               RowBox[{"1", ",", "3", ",", "5"}], "]"}]}], ")"}], "/", " ", 
            RowBox[{"f", "[", 
             RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], " ", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"1", ",", "4", ",", "5"}], "]"}], "/", 
             RowBox[{"f", "[", 
              RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], ")"}], "*", " ", 
           RowBox[{"f", "[", 
            RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], "-", 
          RowBox[{"F3", "[", 
           RowBox[{"1", ",", "3", ",", "6"}], "]"}]}], ")"}], "/", 
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"a56", "->", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"F3", "[", 
           RowBox[{"2", ",", "3", ",", "6"}], "]"}], "-", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Fo1", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f", "[", 
                   RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                  RowBox[{"f", "[", 
                   RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"f", "[", 
                    RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", 
                    "2"}], " ", "*", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
                    "2"}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"f", "[", 
                    RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", 
                   "2"}]}], ")"}]}], " ", "*", 
               RowBox[{"f", "[", 
                RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
               RowBox[{"f", "[", 
                RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "+", 
              RowBox[{"Fo2", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f", "[", 
                   RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                  RowBox[{"f", "[", 
                   RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"f", "[", 
                    RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", 
                    "2"}], " ", "*", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
                    "2"}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"f", "[", 
                    RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", 
                   "2"}]}], ")"}]}], "  ", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"f", "[", 
                  RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}],
                " ", "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
                  "2"}]}], ")"}]}], "-", 
              RowBox[{"F3", "[", 
               RowBox[{"1", ",", "3", ",", "5"}], "]"}]}], ")"}], "/", " ", 
            RowBox[{"f", "[", 
             RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], " ", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"f", "[", 
                  RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}]}], " ", 
              "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"f", "[", 
                 RowBox[{"1", ",", "4", ",", "5"}], "]"}], "/", 
                RowBox[{"f", "[", 
                 RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], ")"}], "*", " ", 
              
              RowBox[{"f", "[", 
               RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f", "[", 
                   RowBox[{"2", ",", "4", ",", "5"}], "]"}], "+", 
                  RowBox[{
                   RowBox[{"f", "[", 
                    RowBox[{"3", ",", "1", ",", "5"}], "]"}], "*", 
                   RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"1", ",", "4", ",", "5"}], "]"}], "/", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}]}], " ", 
                 ")"}], "/", 
                RowBox[{"f", "[", 
                 RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], ")"}], " ", "*", 
              
              RowBox[{"f", "[", 
               RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}], ")"}]}], " ", 
          "-", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Fo1", "*", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"f", "[", 
                    RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", 
                    "2"}], " ", "*", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
                    "2"}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"f", "[", 
                    RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", 
                    "2"}]}], ")"}]}], " ", "*", 
                   RowBox[{"f", "[", 
                    RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
                   RowBox[{"f", "[", 
                    RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "+", 
                  RowBox[{"Fo2", "*", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"f", "[", 
                    RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", 
                    "2"}], " ", "*", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
                    "2"}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"f", "[", 
                    RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", 
                    "2"}]}], ")"}]}], "  ", "*", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"f", "[", 
                    RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", 
                    "2"}], " ", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
                    "2"}]}], ")"}]}], "-", 
                  RowBox[{"F3", "[", 
                   RowBox[{"1", ",", "3", ",", "5"}], "]"}]}], ")"}], "/", 
                " ", 
                RowBox[{"f", "[", 
                 RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], " ", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"f", "[", 
                  RowBox[{"1", ",", "4", ",", "5"}], "]"}], "/", 
                 RowBox[{"f", "[", 
                  RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], ")"}], "*", " ", 
               RowBox[{"f", "[", 
                RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], "-", 
              RowBox[{"F3", "[", 
               RowBox[{"1", ",", "3", ",", "6"}], "]"}]}], ")"}], "/", 
            RowBox[{"f", "[", 
             RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], " ", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
             RowBox[{"f", "[", 
              RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "*", " ", 
           RowBox[{"f", "[", 
            RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}], ")"}], "/", 
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}]}]}]}], "}"}], "/.", 
    "repvar2var1A"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.8613512699843893`*^9, {3.906801172330068*^9, 3.906801172776871*^9}, {
   3.9068015319916496`*^9, 3.9068015425816708`*^9}, {3.906801639099889*^9, 
   3.906801643271003*^9}, 3.9068016798603907`*^9, {3.90680210614252*^9, 
   3.9068021066424394`*^9}, {3.9068022898303967`*^9, 3.906802311671856*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"f751dd6a-c08b-46b4-ba46-7040e32847fe"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rep0", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"T10", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"T10b", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"T10b", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"T10b", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
       RowBox[{"F1b", "[", "5", "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
       RowBox[{"fb", "[", 
        RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
       RowBox[{"fb", "[", 
        RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
       RowBox[{"fb", "[", 
        RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
       RowBox[{"fb", "[", 
        RowBox[{"6", ",", "1", ",", "4"}], "]"}]}]}], "}"}], "/.", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"T10b", "[", "1", "]"}], "\[Rule]", 
         RowBox[{"T10", "[", "1", "]"}]}], ",", 
        RowBox[{
         RowBox[{"T10b", "[", "2", "]"}], "\[Rule]", 
         RowBox[{"T10", "[", "2", "]"}]}], ",", 
        RowBox[{
         RowBox[{"T10b", "[", "3", "]"}], "\[Rule]", 
         RowBox[{"T10", "[", "3", "]"}]}], ",", 
        RowBox[{
         RowBox[{"F1b", "[", "5", "]"}], "\[Rule]", 
         RowBox[{"F1", "[", "5", "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"fb", "[", 
          RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
         RowBox[{"f", "[", 
          RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"fb", "[", 
          RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
         RowBox[{"f", "[", 
          RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"fb", "[", 
          RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
         RowBox[{"f", "[", 
          RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"fb", "[", 
          RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
         RowBox[{"f", "[", 
          RowBox[{"6", ",", "1", ",", "4"}], "]"}]}]}], "}"}], "/.", 
      "solvar1"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"solvar2", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"rep0", ",", 
    RowBox[{"repvar2var1A", "/.", "solvar1"}], ",", 
    RowBox[{"repvar2var1B", "/.", "solvar1"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.861350837312908*^9, 3.861350909114694*^9}, {
   3.8613509766720595`*^9, 3.861350977889529*^9}, {3.8613511690227656`*^9, 
   3.861351178915674*^9}, {3.86135128363869*^9, 3.8613512912442083`*^9}, {
   3.9068011318900785`*^9, 3.9068011328632746`*^9}, {3.9068011768781605`*^9, 
   3.906801181642873*^9}, {3.9068015818513465`*^9, 3.906801582511348*^9}, {
   3.90680164750028*^9, 3.906801655029998*^9}, {3.906801730239102*^9, 
   3.906801734689416*^9}, 3.906802104022829*^9, {3.9068021747243233`*^9, 
   3.906802201642064*^9}, {3.906803211601493*^9, 3.9068032133335285`*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"97278dc9-d971-4f18-813b-a0c632cd312f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
   RowBox[{
    RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
    RowBox[{"-", "0.08850693180662438`"}]}], ",", 
   RowBox[{
    RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
    RowBox[{"-", "0.7765198126057072`"}]}], ",", 
   RowBox[{
    RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.2739820106484752`"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
    "0.6715419200224235`"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
    RowBox[{"-", "0.2892985071257778`"}]}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
    "0.01343349901071087`"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
    "0.41310427123917665`"}], ",", 
   RowBox[{"Fo1", "\[Rule]", 
    RowBox[{"-", "0.12429744570533266`"}]}], ",", 
   RowBox[{"Fo2", "\[Rule]", 
    RowBox[{"-", "0.01253874191059237`"}]}], ",", 
   RowBox[{"g56", "\[Rule]", "1.2561707236473398`"}], ",", 
   RowBox[{"g12", "\[Rule]", "1.2068822060495703`"}], ",", 
   RowBox[{"g34", "\[Rule]", 
    RowBox[{"-", "3.3068641863224557`"}]}], ",", 
   RowBox[{"B", "\[Rule]", 
    RowBox[{"-", "0.3408303420372836`"}]}], ",", 
   RowBox[{"a12", "\[Rule]", 
    RowBox[{"-", "0.8202534862181463`"}]}], ",", 
   RowBox[{"a34", "\[Rule]", "2.0877071517496346`"}], ",", 
   RowBox[{"a56", "\[Rule]", "0.5544821578085799`"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8613514833530436`*^9, 3.8613537187899055`*^9, 
  3.861356059207881*^9, 3.8613564994283113`*^9, 3.8613589706317616`*^9, 
  3.861359833627245*^9, 3.861444949580019*^9, 3.861446006794386*^9, 
  3.8614591770940595`*^9, 3.861720822817614*^9, 3.861856343534279*^9, 
  3.8642980588257055`*^9, 3.8642996182215996`*^9, 3.864304572157091*^9, 
  3.864304695491485*^9, 3.8643811049036107`*^9, 3.897228358413127*^9, 
  3.8972766387736197`*^9, 3.9068031240507812`*^9, 3.9068033812673407`*^9, 
  3.906803571724242*^9, 3.906805081386012*^9, 3.90680561054382*^9, 
  3.9068069723191657`*^9, 3.907051903539445*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"ee751a16-05f3-4024-a3a3-f7daa549d220"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Test", " ", "solution", " ", "expressed", " ", "in", " ", "var2"}],
   "*)"}]], "Input",
 CellChangeTimes->{{3.861099849395545*^9, 3.861099867479042*^9}, {
  3.9067293013936586`*^9, 3.906729306585625*^9}, {3.906792686926783*^9, 
  3.906792691520034*^9}, {3.9068014955121837`*^9, 3.906801497873307*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"e7fe6cb7-0c71-4bd3-bd52-409e41176418"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"R4var2", "/.", "solvar2"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"R4var2", "/.", "solvar2"}], ")"}], "-", "R4"}], "/.", 
  "solvar1"}], "\[IndentingNewLine]", 
 RowBox[{"squarevar2", "/.", "solvar2"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Max", "[", 
   RowBox[{"Abs", "[", 
    RowBox[{"checkvar2", "/.", "solvar2"}], "]"}], "]"}], " "}]}], "Input",
 CellChangeTimes->{{3.8613514427346563`*^9, 3.8613514656706553`*^9}, {
  3.86135153055204*^9, 3.8613515702067604`*^9}, {3.8613516404043818`*^9, 
  3.8613516551919403`*^9}, {3.906801192039342*^9, 3.906801192578476*^9}, {
  3.9068014422321377`*^9, 3.906801474126726*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"f0d76a31-3506-4df5-a195-daf365b34fe7"],

Cell[BoxData["0.02265827220624428`"], "Output",
 CellChangeTimes->{
  3.861351483410903*^9, {3.8613516420562816`*^9, 3.8613516558389807`*^9}, 
   3.861353718828743*^9, 3.8613560592554493`*^9, 3.861356499459371*^9, 
   3.8613589706598043`*^9, 3.861359833679733*^9, 3.8614449495958185`*^9, 
   3.8614460068256392`*^9, 3.8614591771253033`*^9, 3.861720822839393*^9, 
   3.8618563435972576`*^9, 3.86429805886054*^9, 3.8642996182922316`*^9, 
   3.8643045722070217`*^9, 3.86430469556083*^9, 3.864381104970096*^9, 
   3.897228358445174*^9, 3.8972766388227434`*^9, 3.9068031240807734`*^9, 
   3.9068035717554846`*^9, 3.9068050814173374`*^9, 3.906805610559637*^9, 
   3.906806972342828*^9, 3.9070519035774775`*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"df2414f0-1bcd-4498-b1fa-cb9689acae40"],

Cell[BoxData[
 RowBox[{"-", "4.440892098500626`*^-16"}]], "Output",
 CellChangeTimes->{
  3.861351483410903*^9, {3.8613516420562816`*^9, 3.8613516558389807`*^9}, 
   3.861353718828743*^9, 3.8613560592554493`*^9, 3.861356499459371*^9, 
   3.8613589706598043`*^9, 3.861359833679733*^9, 3.8614449495958185`*^9, 
   3.8614460068256392`*^9, 3.8614591771253033`*^9, 3.861720822839393*^9, 
   3.8618563435972576`*^9, 3.86429805886054*^9, 3.8642996182922316`*^9, 
   3.8643045722070217`*^9, 3.86430469556083*^9, 3.864381104970096*^9, 
   3.897228358445174*^9, 3.8972766388227434`*^9, 3.9068031240807734`*^9, 
   3.9068035717554846`*^9, 3.9068050814173374`*^9, 3.906805610559637*^9, 
   3.906806972342828*^9, 3.9070519035774775`*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"5c88e912-f8c8-4b13-b589-9a93d9cd3d9b"],

Cell[BoxData["4.840690768846886`*^-29"], "Output",
 CellChangeTimes->{
  3.861351483410903*^9, {3.8613516420562816`*^9, 3.8613516558389807`*^9}, 
   3.861353718828743*^9, 3.8613560592554493`*^9, 3.861356499459371*^9, 
   3.8613589706598043`*^9, 3.861359833679733*^9, 3.8614449495958185`*^9, 
   3.8614460068256392`*^9, 3.8614591771253033`*^9, 3.861720822839393*^9, 
   3.8618563435972576`*^9, 3.86429805886054*^9, 3.8642996182922316`*^9, 
   3.8643045722070217`*^9, 3.86430469556083*^9, 3.864381104970096*^9, 
   3.897228358445174*^9, 3.8972766388227434`*^9, 3.9068031240807734`*^9, 
   3.9068035717554846`*^9, 3.9068050814173374`*^9, 3.906805610559637*^9, 
   3.906806972342828*^9, 3.9070519035774775`*^9},
 CellLabel->
  "Out[153]=",ExpressionUUID->"6059d2fc-73be-44f3-ae1f-a0767bfcce76"],

Cell[BoxData["5.2735593669694936`*^-15"], "Output",
 CellChangeTimes->{
  3.861351483410903*^9, {3.8613516420562816`*^9, 3.8613516558389807`*^9}, 
   3.861353718828743*^9, 3.8613560592554493`*^9, 3.861356499459371*^9, 
   3.8613589706598043`*^9, 3.861359833679733*^9, 3.8614449495958185`*^9, 
   3.8614460068256392`*^9, 3.8614591771253033`*^9, 3.861720822839393*^9, 
   3.8618563435972576`*^9, 3.86429805886054*^9, 3.8642996182922316`*^9, 
   3.8643045722070217`*^9, 3.86430469556083*^9, 3.864381104970096*^9, 
   3.897228358445174*^9, 3.8972766388227434`*^9, 3.9068031240807734`*^9, 
   3.9068035717554846`*^9, 3.9068050814173374`*^9, 3.906805610559637*^9, 
   3.906806972342828*^9, 3.9070519035774775`*^9},
 CellLabel->
  "Out[154]=",ExpressionUUID->"15bcc29b-f90c-4c57-940d-1028aeecbfbe"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850833054210663*^9},
 CellLabel->
  "In[155]:=",ExpressionUUID->"2d640f2d-7646-4e0e-89b2-ba30a58bc761"],

Cell[TextData[StyleBox["The third step below is the search for solutions. \
Here we look for a set of variables var3 that would provide another version \
of the above solution, while satisfying desired constraints on var3. The \
search for solution is the search for this set var3. To perform this search, \
we minimize (to 0 if possible) a quantity denoted \[OpenCurlyDoubleQuote]S\
\[CloseCurlyDoubleQuote], given desired constraints. S, var3 and the \
constraints are the input to specify here.",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.850387410518633*^9, 
   3.850387417609215*^9}, {3.850821911603533*^9, 3.850821913718794*^9}, {
   3.8508220835149403`*^9, 3.850822322282565*^9}, {3.850822356700102*^9, 
   3.8508225473048706`*^9}, {3.850822603307913*^9, 3.850822637253462*^9}, {
   3.850822674507358*^9, 3.8508226756218705`*^9}, {3.850822715099459*^9, 
   3.8508228219471445`*^9}, {3.850833128420691*^9, 3.850833318894847*^9}, {
   3.8508333942355175`*^9, 3.850833488492015*^9}, {3.8508336033267*^9, 
   3.850833650623561*^9}, {3.850833867292613*^9, 3.8508339004017057`*^9}, {
   3.850833934207117*^9, 3.8508340053843365`*^9}, {3.8508340412921224`*^9, 
   3.850834094621045*^9}, {3.850834164090765*^9, 3.8508342120593596`*^9}, {
   3.8508342974011383`*^9, 3.850834372658555*^9}, {3.850835526136017*^9, 
   3.850835800673914*^9}, {3.8508362617383347`*^9, 3.8508362948048773`*^9}, {
   3.850836400738926*^9, 3.850836589623899*^9}, {3.8508767140363836`*^9, 
   3.8508768137328844`*^9}, {3.8508941745039206`*^9, 3.850894231934566*^9}, {
   3.906793893905992*^9, 3.9067939024504323`*^9}, {3.9067939334702373`*^9, 
   3.906794102460205*^9}, {3.906794218879445*^9, 3.906794219055165*^9}, {
   3.9068041629099894`*^9, 3.9068042719202695`*^9}, {3.906804308058567*^9, 
   3.906804430077061*^9}},ExpressionUUID->"4e4c9afe-fe5f-4fba-bcb6-\
58be91bffaf4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "INPUT", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"S0", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T10", "[", "1", "]"}], "-", 
         RowBox[{"6", "gs", "*", "Ns1", "*", 
          RowBox[{
           RowBox[{"LL", "^", "2"}], "/", 
           RowBox[{"(", 
            RowBox[{"r3", " ", "*", "r4", " ", "*", "r5", "*", "r6"}], 
            ")"}]}]}]}], ")"}], "^", "2"}], "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T10", "[", "2", "]"}], "-", 
         RowBox[{"6", "gs", "*", "Ns2", "*", 
          RowBox[{
           RowBox[{"LL", "^", "2"}], "/", 
           RowBox[{"(", 
            RowBox[{"r1", " ", "*", "r2", " ", "*", "r5", "*", "r6"}], 
            ")"}]}]}]}], ")"}], "^", "2"}], " ", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T10", "[", "3", "]"}], "-", 
         RowBox[{"6", "gs", "*", "Ns3", "*", 
          RowBox[{
           RowBox[{"LL", "^", "2"}], "/", 
           RowBox[{"(", 
            RowBox[{"r3", " ", "*", "r4", " ", "*", "r1", "*", "r2"}], 
            ")"}]}]}]}], ")"}], "^", "2"}], " ", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"F1", "[", "5", "]"}], "-", 
         RowBox[{"gs", "*", "N51", "*", 
          RowBox[{"LL", "/", "r5"}]}]}], ")"}], "^", "2"}], " ", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Fo1", "-", 
         RowBox[{"gs", " ", "*", "No1", "*", 
          RowBox[{"LL", "/", 
           RowBox[{"(", 
            RowBox[{"r1", "*", "r4", "*", "r6"}], ")"}]}]}]}], ")"}], "^", 
       "2"}], " ", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Fo2", "-", 
         RowBox[{"gs", " ", "*", "No2", "*", 
          RowBox[{"LL", "/", 
           RowBox[{"(", 
            RowBox[{"r2", "*", "r3", "*", "r5"}], ")"}]}]}]}], ")"}], "^", 
       "2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"1", ",", "4", ",", "6"}], "]"}], "+", 
         RowBox[{"N1", "*", "r1", "*", "LL", "*", "2", "*", 
          RowBox[{"Pi", "/", 
           RowBox[{"(", 
            RowBox[{"r4", "*", "r6"}], ")"}]}]}]}], ")"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"2", ",", "3", ",", "5"}], "]"}], "-", 
         RowBox[{"N2", "*", "r2", "*", "LL", "*", "2", "*", 
          RowBox[{"Pi", "/", 
           RowBox[{"(", 
            RowBox[{"r3", "*", "r5"}], ")"}]}]}]}], ")"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"3", ",", "2", ",", "5"}], "]"}], "-", 
         RowBox[{"N3", "*", "r3", "*", "LL", "*", "2", "*", 
          RowBox[{"Pi", "/", 
           RowBox[{"(", 
            RowBox[{"r2", "*", "r5"}], ")"}]}]}]}], ")"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"6", ",", "1", ",", "4"}], "]"}], "-", 
         RowBox[{"N6", "*", "r6", "*", "LL", "*", "2", "*", 
          RowBox[{"Pi", "/", 
           RowBox[{"(", 
            RowBox[{"r1", "*", "r4"}], ")"}]}]}]}], ")"}], "^", "2"}], "+", 
      " ", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{"N2", "*", "N3"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"ArcCosh", "[", "n1", "]"}], " ", "/", 
              RowBox[{"(", 
               RowBox[{"2", "*", "Pi"}], ")"}]}], ")"}], "^", "2"}]}], ")"}], 
         "^", "2"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"N3", "/", "N2"}], "-", 
           RowBox[{"n3", "/", "n2"}]}], ")"}], "^", "2"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"n1", "^", "2"}], "-", 
           RowBox[{"n2", "*", "n3"}], "-", "1"}], ")"}], "^", "2"}], "+"}], 
       "*)"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"N1", "*", "N6"}], "+", 
         RowBox[{"n4", "^", "2"}]}], ")"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"N2", "*", "N3"}], "+", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", "2"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"S", "=", 
     RowBox[{"S0", "/.", "solvar2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"var3", "=", 
    RowBox[{"{", 
     RowBox[{
     "gs", ",", "r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6", 
      ",", "Ns1", ",", "Ns2", ",", "Ns3", ",", "N51", ",", "No1", ",", "No2", 
      ",", "N1", ",", "N2", ",", "N3", ",", "N6", ",", "LL", ",", "n1", ",", 
      RowBox[{"(*", 
       RowBox[{"n2", ",", "n3", ","}], "*)"}], "n4"}], "}"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rmin", "=", "0.00001"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"constraints", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Ns3", "<=", " ", 
        RowBox[{"-", "1"}]}], " ", ",", " ", 
       RowBox[{"gs", " ", ">", "0"}], " ", ",", 
       RowBox[{"gs", "<=", " ", "1"}], " ", ",", 
       RowBox[{"r1", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r2", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r3", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r4", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r5", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r6", ">=", "rmin"}], ",", " ", 
       RowBox[{"Ns1", "<=", "16"}], " ", ",", " ", 
       RowBox[{"Ns2", "<=", "16"}], " ", ",", " ", 
       RowBox[{
        RowBox[{"Abs", "[", "N51", "]"}], ">=", "1"}], ",", 
       RowBox[{
        RowBox[{"Abs", "[", "No1", "]"}], ">=", "1"}], ",", " ", 
       RowBox[{
        RowBox[{"Abs", "[", "No2", "]"}], ">=", "1"}], " ", ",", 
       RowBox[{"n1", ">=", "1"}], 
       RowBox[{"(*", 
        RowBox[{",", 
         RowBox[{"n2", ">=", "1"}], ",", 
         RowBox[{"n3", ">=", "1"}]}], "*)"}], ",", " ", 
       RowBox[{"n4", ">=", "1"}], ",", "\[IndentingNewLine]", 
       RowBox[{"LL", ">", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Search", " ", "for", " ", "solutions"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"AbsoluteTiming", "[", 
    RowBox[{"solution", "=", "\[IndentingNewLine]", 
     RowBox[{"NMinimize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"S", ",", " ", "constraints"}], "}"}], ",", "var3", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<RandomSearch\>\"", ",", 
          RowBox[{"\"\<SearchPoints\>\"", "->", "200"}], ",", 
          RowBox[{"\"\<Tolerance\>\"", "\[Rule]", "0"}]}], "}"}]}]}], "]"}]}],
     "]"}], " "}]}]], "Input",
 CellChangeTimes->{{3.8613519070848217`*^9, 3.861351908073285*^9}, {
  3.861351993422514*^9, 3.8613521948491645`*^9}, {3.8613522257157807`*^9, 
  3.8613522976939883`*^9}, {3.861352345910915*^9, 3.861352355331204*^9}, {
  3.86135239130179*^9, 3.8613524436094265`*^9}, {3.86429901264849*^9, 
  3.864299143160138*^9}, {3.8643780248383317`*^9, 3.864378061559913*^9}, {
  3.864378154310416*^9, 3.8643782005482264`*^9}, {3.864378250275299*^9, 
  3.8643782535552335`*^9}, {3.8643783267092223`*^9, 3.864378347154191*^9}, {
  3.8643783824839125`*^9, 3.864378401299015*^9}, {3.8972286050445433`*^9, 
  3.8972286453956904`*^9}, {3.906802524559187*^9, 3.9068025250941896`*^9}, {
  3.9068025909183073`*^9, 3.906802591654556*^9}, {3.90680451613427*^9, 
  3.9068045745296507`*^9}, {3.906805001648465*^9, 3.906805009238964*^9}, {
  3.90705054948584*^9, 3.907050564381245*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"1ff3969c-e086-405f-a099-ee09208e8367"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "gs", ",", "r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6", ",",
    "Ns1", ",", "Ns2", ",", "Ns3", ",", "N51", ",", "No1", ",", "No2", ",", 
   "N1", ",", "N2", ",", "N3", ",", "N6", ",", "LL", ",", "n1", ",", "n4"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.861352454978839*^9, 3.8613537188582735`*^9, 
  3.861356059298358*^9, 3.861356499490855*^9, 3.861358970679848*^9, 
  3.861359833696745*^9, 3.861444949611403*^9, 3.861446006841259*^9, 
  3.8614591771412287`*^9, 3.861720822871028*^9, 3.861856347479348*^9, 
  3.864298058885578*^9, 3.8642996183524513`*^9, 3.8643045722386627`*^9, 
  3.864304695609864*^9, 3.8643811050255957`*^9, 3.8972283584869027`*^9, 
  3.897228651094195*^9, 3.897276638870236*^9, 3.9068031241207404`*^9, 
  3.90680357179156*^9, 3.9068050814691763`*^9, 3.906805610591716*^9, 
  3.906806972369442*^9, 3.9070519036296964`*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"9dc05d5e-ea49-443e-a4fa-6884309d5017"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"249.0163349`", ",", 
   RowBox[{"{", 
    RowBox[{"0.0805507333497541`", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gs", "\[Rule]", "0.9999453134670611`"}], ",", 
       RowBox[{"r1", "\[Rule]", "2.0528938617580583`"}], ",", 
       RowBox[{"r2", "\[Rule]", "1.856232266368476`"}], ",", 
       RowBox[{"r3", "\[Rule]", "0.10815132801101059`"}], ",", 
       RowBox[{"r4", "\[Rule]", "1.5086685082158764`"}], ",", 
       RowBox[{"r5", "\[Rule]", "4.07205696979644`"}], ",", 
       RowBox[{"r6", "\[Rule]", "0.18398936362072865`"}], ",", 
       RowBox[{"Ns1", "\[Rule]", "12.18922936656031`"}], ",", 
       RowBox[{"Ns2", "\[Rule]", 
        RowBox[{"-", "0.38351627978587993`"}]}], ",", 
       RowBox[{"Ns3", "\[Rule]", 
        RowBox[{"-", "4.835220535691164`"}]}], ",", 
       RowBox[{"N51", "\[Rule]", "3.3985407635803457`"}], ",", 
       RowBox[{"No1", "\[Rule]", 
        RowBox[{"-", "1.0000318305568967`"}]}], ",", 
       RowBox[{"No2", "\[Rule]", 
        RowBox[{"-", "1.000008975791073`"}]}], ",", 
       RowBox[{"N1", "\[Rule]", 
        RowBox[{"-", "0.11550621051600177`"}]}], ",", 
       RowBox[{"N2", "\[Rule]", 
        RowBox[{"-", "0.10586932713877588`"}]}], ",", 
       RowBox[{"N3", "\[Rule]", "9.177661542922108`"}], ",", 
       RowBox[{"N6", "\[Rule]", "8.520569126118572`"}], ",", 
       RowBox[{"LL", "\[Rule]", "0.12926320392594307`"}], ",", 
       RowBox[{"n1", "\[Rule]", "1.`"}], ",", 
       RowBox[{"n4", "\[Rule]", "1.000064876837763`"}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.861352454978839*^9, 3.8613537188582735`*^9, 
  3.861356059298358*^9, 3.861356499490855*^9, 3.861358970679848*^9, 
  3.861359833696745*^9, 3.861444949611403*^9, 3.861446006841259*^9, 
  3.8614591771412287`*^9, 3.861720822871028*^9, 3.861856347479348*^9, 
  3.864298058885578*^9, 3.8642996183524513`*^9, 3.8643045722386627`*^9, 
  3.864304695609864*^9, 3.8643811050255957`*^9, 3.8972283584869027`*^9, 
  3.897228651094195*^9, 3.897276638870236*^9, 3.9068031241207404`*^9, 
  3.90680357179156*^9, 3.9068050814691763`*^9, 3.906805610591716*^9, 
  3.906806972369442*^9, 3.907052152643725*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"2670c76c-dfc6-4ab5-9227-8e9c0e304acc"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850833054210663*^9, {3.8508354688257704`*^9, 3.850835478674426*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"01eb42cd-69e0-4c6f-8077-87b4249ea5ae"],

Cell[TextData[StyleBox["The last step consists in refining the candidate \
solution found with the previous NMinimize, as described in the paper, using \
the tools below. Two methods are proposed, we only give one here below. It is \
followed by a method to find refine certain variables to an integer value.",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.850387410518633*^9, 
   3.850387417609215*^9}, {3.850821911603533*^9, 3.850821913718794*^9}, {
   3.8508220835149403`*^9, 3.850822322282565*^9}, {3.850822356700102*^9, 
   3.8508225473048706`*^9}, {3.850822603307913*^9, 3.850822637253462*^9}, {
   3.850822674507358*^9, 3.8508226756218705`*^9}, {3.850822715099459*^9, 
   3.8508228219471445`*^9}, {3.850833128420691*^9, 3.850833318894847*^9}, {
   3.8508333942355175`*^9, 3.850833488492015*^9}, {3.8508336033267*^9, 
   3.850833650623561*^9}, {3.850833867292613*^9, 3.8508339004017057`*^9}, {
   3.850833934207117*^9, 3.8508340053843365`*^9}, {3.8508340412921224`*^9, 
   3.850834094621045*^9}, {3.850834164090765*^9, 3.8508342120593596`*^9}, {
   3.8508342974011383`*^9, 3.850834372658555*^9}, {3.850835526136017*^9, 
   3.850835800673914*^9}, {3.8508362617383347`*^9, 3.8508362948048773`*^9}, {
   3.850836400738926*^9, 3.850836589623899*^9}, {3.850836683794097*^9, 
   3.850836685242553*^9}, {3.850836866720173*^9, 3.850836887436284*^9}, {
   3.850877078686373*^9, 3.850877128665965*^9}, {3.850894385255988*^9, 
   3.850894480753674*^9}, {3.850894521735069*^9, 3.850894638392685*^9}, {
   3.850894779836747*^9, 3.850894834513233*^9}, {3.90680517873831*^9, 
   3.9068051797074394`*^9}, 3.9068052494387283`*^9, {3.906805357064286*^9, 
   3.9068053849636593`*^9}},ExpressionUUID->"bf3c824b-6c60-47b3-9064-\
b4f81a294384"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Refine", " ", "the", " ", "solution"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"point", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "var3", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"point", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"var3", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"var3", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "/.", 
            RowBox[{"solution", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"newsolution", "=", 
    RowBox[{"FindMinimum", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"S", ",", " ", "constraints"}], "}"}], ",", "point", ",", " ", 
      
      RowBox[{"AccuracyGoal", "\[Rule]", "30"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "30"}], ",", 
      RowBox[{"MaxIterations", "\[Rule]", "10000000000"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.780120350322089*^9, 3.780120363920542*^9}, {
   3.78012040230744*^9, 3.7801204310724707`*^9}, {3.780120719840967*^9, 
   3.780120733074333*^9}, {3.780120797649081*^9, 3.7801208388826303`*^9}, 
   3.780121932846726*^9, {3.780136012858782*^9, 3.780136014055015*^9}, 
   3.780137381316949*^9, {3.78013751082542*^9, 3.780137512295288*^9}, 
   3.780138656338909*^9, {3.780138785403494*^9, 3.7801387864238167`*^9}, 
   3.780204897162896*^9, {3.780216062106546*^9, 3.780216063157915*^9}, 
   3.780228000520133*^9, {3.78028734821491*^9, 3.780287381219624*^9}, {
   3.780301011886312*^9, 3.780301024139555*^9}, {3.780301093708583*^9, 
   3.780301097483618*^9}, {3.7803012832943296`*^9, 3.780301346411975*^9}, {
   3.780301377310481*^9, 3.780301382909305*^9}, 3.7803034612472115`*^9, {
   3.7803157251233015`*^9, 3.7803157266053705`*^9}, {3.780379178064247*^9, 
   3.780379178397176*^9}, 3.780379219103128*^9, {3.780379801202888*^9, 
   3.780379802414921*^9}, 3.780386932808236*^9, {3.780395271467556*^9, 
   3.7803952734159393`*^9}, 3.780395406426684*^9, {3.780398489071949*^9, 
   3.780398579996163*^9}, {3.780398714047646*^9, 3.7803987148905687`*^9}, {
   3.7806353177486553`*^9, 3.780635318912066*^9}, 3.7806551970242033`*^9, {
   3.780663331332075*^9, 3.780663332431539*^9}, {3.780735376821398*^9, 
   3.780735397860078*^9}, 3.780755703410725*^9, {3.780808429803994*^9, 
   3.780808455340377*^9}, {3.780808581308833*^9, 3.780808585080418*^9}, {
   3.7808086164609423`*^9, 3.780808634377743*^9}, {3.780825337664639*^9, 
   3.780825360655328*^9}, {3.780825392688487*^9, 3.780825478335948*^9}, {
   3.780826925456189*^9, 3.780827080272212*^9}, {3.780827152130026*^9, 
   3.7808272448963327`*^9}, {3.780828054867549*^9, 3.7808280652967873`*^9}, {
   3.780828100416885*^9, 3.7808281186726637`*^9}, 3.7808281940353603`*^9, 
   3.7808937435791893`*^9, 3.780894153047654*^9, {3.7808944485863132`*^9, 
   3.7808944489037848`*^9}, {3.780894479319703*^9, 3.780894488551169*^9}, 
   3.780919502372939*^9, {3.7812674206505613`*^9, 3.7812674250173063`*^9}, {
   3.781269310940724*^9, 3.781269312186528*^9}, 3.781269354587075*^9, {
   3.781333656602216*^9, 3.781333656808711*^9}, {3.781333693169767*^9, 
   3.781333742505673*^9}, {3.781333782666133*^9, 3.781333841790943*^9}, 
   3.781333887467968*^9, {3.781334464458311*^9, 3.781334499449388*^9}, {
   3.781334596522737*^9, 3.781334640009787*^9}, {3.781334705642991*^9, 
   3.781334709001562*^9}, {3.781334778121655*^9, 3.7813347797375174`*^9}, {
   3.7813348839989967`*^9, 3.781334904414824*^9}, 3.781334936060701*^9, 
   3.781334969117052*^9, 3.781344229695956*^9, {3.781344297840741*^9, 
   3.781344312796966*^9}, {3.781344344768168*^9, 3.781344377376511*^9}, {
   3.781345849711639*^9, 3.7813458597567472`*^9}, 3.781347797518203*^9, {
   3.781348202898848*^9, 3.7813482194869633`*^9}, {3.7813483045136433`*^9, 
   3.781348308703072*^9}, 3.781348374131654*^9, {3.781348479652405*^9, 
   3.781348489152688*^9}, {3.7813487459686747`*^9, 3.7813487590644484`*^9}, {
   3.78134888638729*^9, 3.781348962895318*^9}, {3.781349009809947*^9, 
   3.781349025859602*^9}, 3.78134907561906*^9, {3.781350312966714*^9, 
   3.781350338128744*^9}, {3.7813504608851547`*^9, 3.781350481344963*^9}, 
   3.781350519844067*^9, {3.781350684148748*^9, 3.7813506843210793`*^9}, {
   3.781350714547204*^9, 3.781350750836062*^9}, {3.781350784579471*^9, 
   3.7813508185770082`*^9}, {3.78135087480274*^9, 3.78135091899562*^9}, 
   3.781504884550749*^9, {3.781505320594617*^9, 3.781505367454921*^9}, {
   3.781505491378631*^9, 3.781505563070876*^9}, {3.7815056253299713`*^9, 
   3.781505677058169*^9}, {3.78150592945767*^9, 3.781505939086748*^9}, {
   3.781506125743937*^9, 3.7815061328001633`*^9}, {3.781506316868395*^9, 
   3.781506413310123*^9}, {3.781506506194405*^9, 3.781506545488172*^9}, {
   3.781506617951951*^9, 3.7815066250882607`*^9}, 3.7815067099699183`*^9, {
   3.7815067888328*^9, 3.7815068115987663`*^9}, {3.78150690292784*^9, 
   3.7815070237587442`*^9}, {3.781507399409564*^9, 3.7815075568981867`*^9}, {
   3.7815076449147463`*^9, 3.7815077553922367`*^9}, {3.7815078235066223`*^9, 
   3.781507870830667*^9}, {3.781508075810067*^9, 3.78150811662394*^9}, {
   3.781515660916781*^9, 3.781515680853281*^9}, {3.7815157806607943`*^9, 
   3.781515786209531*^9}, {3.781515937909074*^9, 3.7815159621958723`*^9}, {
   3.7815171196203833`*^9, 3.781517132690308*^9}, {3.781517313923087*^9, 
   3.78151734528584*^9}, {3.7815179248047657`*^9, 3.7815179358124657`*^9}, {
   3.781518247686191*^9, 3.781518254098802*^9}, {3.781518484373559*^9, 
   3.781518554659182*^9}, {3.781519748487246*^9, 3.781519748819377*^9}, {
   3.781519847927166*^9, 3.7815198571714993`*^9}, 3.7815203171680717`*^9, {
   3.781849552038794*^9, 3.78184956075702*^9}, {3.781850170438295*^9, 
   3.781850257447016*^9}, {3.781850293159772*^9, 3.781850299768989*^9}, {
   3.781850749351507*^9, 3.781850756359009*^9}, 3.781850807241519*^9, {
   3.78185086290557*^9, 3.7818508629601994`*^9}, {3.781851148649828*^9, 
   3.781851168361156*^9}, 3.7818514635614147`*^9, {3.7818516339757833`*^9, 
   3.781851646201812*^9}, {3.7818525944326353`*^9, 3.781852611546301*^9}, {
   3.78185424916247*^9, 3.781854282762384*^9}, {3.781854402842462*^9, 
   3.781854407194335*^9}, {3.7818626768289747`*^9, 3.7818626927293167`*^9}, {
   3.7818633509246387`*^9, 3.78186338228168*^9}, {3.781867474798134*^9, 
   3.781867487757965*^9}, {3.7818675340296383`*^9, 3.781867539053617*^9}, {
   3.78186765292761*^9, 3.781867712012002*^9}, 3.781867905768526*^9, {
   3.781867950571759*^9, 3.781867953372293*^9}, {3.78186812847987*^9, 
   3.781868132428793*^9}, {3.781868192254013*^9, 3.781868203914234*^9}, {
   3.781868261810122*^9, 3.781868330510037*^9}, 3.781868938875617*^9, {
   3.7818690709577093`*^9, 3.781869101723816*^9}, {3.781873224198977*^9, 
   3.7818732352476673`*^9}, {3.781873585151628*^9, 3.781873606252261*^9}, {
   3.781935050560832*^9, 3.7819350633097563`*^9}, {3.781935164688815*^9, 
   3.781935170829465*^9}, {3.7819352286708612`*^9, 3.781935235149562*^9}, {
   3.781935275297214*^9, 3.781935362689221*^9}, {3.781935572539813*^9, 
   3.781935610977518*^9}, {3.78193576173582*^9, 3.781935814289352*^9}, {
   3.781935992027052*^9, 3.781936050161615*^9}, {3.7819363245071583`*^9, 
   3.781936352048493*^9}, {3.781936551273963*^9, 3.781936615169129*^9}, {
   3.781936758634494*^9, 3.7819367969292393`*^9}, {3.781937282381568*^9, 
   3.781937309693088*^9}, {3.7819374630003767`*^9, 3.7819374919179697`*^9}, {
   3.7819380723933973`*^9, 3.781938124253244*^9}, {3.781938250746497*^9, 
   3.7819382971169643`*^9}, {3.7819384972286043`*^9, 3.78193856524863*^9}, {
   3.7819386960715103`*^9, 3.781938725377042*^9}, {3.7819388157923937`*^9, 
   3.781938827933071*^9}, 3.781951878892646*^9, {3.781951914420496*^9, 
   3.7819519428659143`*^9}, {3.781952968356758*^9, 3.781952971940237*^9}, {
   3.7820231723387823`*^9, 3.7820232119598513`*^9}, {3.7820254780855503`*^9, 
   3.782025499425293*^9}, {3.782044272679963*^9, 3.782044298534195*^9}, {
   3.7820449798139353`*^9, 3.782044993731504*^9}, {3.782454847376129*^9, 
   3.7824548615199003`*^9}, 3.78245654444872*^9, {3.782456583872877*^9, 
   3.782456589969314*^9}, {3.782458155022449*^9, 3.782458155213353*^9}, 
   3.782474319427784*^9, 3.782475942132154*^9, {3.782476205331409*^9, 
   3.7824762393163567`*^9}, {3.782476882244157*^9, 3.782476893712316*^9}, {
   3.7825404445818787`*^9, 3.782540482614098*^9}, {3.782540679509656*^9, 
   3.7825407097821712`*^9}, {3.7825414659900303`*^9, 3.782541510518062*^9}, {
   3.78254238770264*^9, 3.7825424253980083`*^9}, {3.782543564918474*^9, 
   3.78254359347717*^9}, {3.782544482518856*^9, 3.782544531686863*^9}, {
   3.782557405206582*^9, 3.782557419878478*^9}, {3.782558619095314*^9, 
   3.782558638308275*^9}, {3.782559475831304*^9, 3.7825594995115843`*^9}, {
   3.782560564119822*^9, 3.7825606045811787`*^9}, {3.78262648061453*^9, 
   3.782626488374959*^9}, {3.7826271599741907`*^9, 3.782627179474965*^9}, {
   3.782628224662245*^9, 3.782628236694408*^9}, {3.782629119094523*^9, 
   3.782629156467287*^9}, {3.7826298823408537`*^9, 3.782629903331464*^9}, {
   3.782648065046234*^9, 3.782648090741797*^9}, {3.782648761635594*^9, 
   3.782648771090591*^9}, {3.782649919846043*^9, 3.7826499335260143`*^9}, {
   3.7826512466932*^9, 3.7826512570587473`*^9}, {3.782711749379889*^9, 
   3.782711763203794*^9}, {3.7827127923076057`*^9, 3.7827128030723257`*^9}, {
   3.782713514628169*^9, 3.7827135278918123`*^9}, {3.78271559558808*^9, 
   3.782715613971024*^9}, {3.78271591187589*^9, 3.782715925634924*^9}, {
   3.782716048963917*^9, 3.7827160561164627`*^9}, {3.7827165243063374`*^9, 
   3.7827165417623587`*^9}, {3.7827230404867487`*^9, 3.782723057511216*^9}, {
   3.782723229927437*^9, 3.78272325551149*^9}, {3.7827233631915903`*^9, 
   3.7827234100539427`*^9}, {3.782723554917755*^9, 3.782723555363688*^9}, {
   3.7827243922634087`*^9, 3.782724422483585*^9}, {3.7827254507729588`*^9, 
   3.782725453320052*^9}, {3.7827255522002373`*^9, 3.782725555366647*^9}, {
   3.782725772295979*^9, 3.7827258052525473`*^9}, {3.782725941544052*^9, 
   3.7827259492559347`*^9}, {3.782727160392169*^9, 3.782727185400693*^9}, 
   3.7827354921085873`*^9, {3.783060160708776*^9, 3.78306018094779*^9}, 
   3.78306045800345*^9, {3.7830887406676197`*^9, 3.78308874746531*^9}, 
   3.7830888004558773`*^9, {3.783143811819497*^9, 3.783143855995914*^9}, 
   3.783770732212778*^9, {3.784632138659309*^9, 3.784632140702835*^9}, {
   3.784632189729701*^9, 3.784632209633748*^9}, {3.784639088179892*^9, 
   3.7846391455240088`*^9}, 3.78463923518769*^9, 3.7851568963017406`*^9, {
   3.785493962297718*^9, 3.785493971768622*^9}, 3.78549406405667*^9, {
   3.7855783834702787`*^9, 3.785578393837841*^9}, {3.785578440896639*^9, 
   3.785578447996912*^9}, {3.7855785535333*^9, 3.785578657039809*^9}, {
   3.7855789948306093`*^9, 3.785579021806035*^9}, {3.785579057792048*^9, 
   3.78557905817404*^9}, {3.785579150207885*^9, 3.78557916270266*^9}, {
   3.785583304692659*^9, 3.785583379425226*^9}, {3.785583423298332*^9, 
   3.7855834600339613`*^9}, {3.78558514298085*^9, 3.7855851471568623`*^9}, {
   3.7856763731712723`*^9, 3.78567639613431*^9}, {3.785676530901513*^9, 
   3.7856765871548223`*^9}, {3.788689420208438*^9, 3.7886894874863377`*^9}, 
   3.788689873023951*^9, 3.788691931328479*^9, {3.788692839120882*^9, 
   3.788692880850451*^9}, {3.788693437536483*^9, 3.788693448032502*^9}, {
   3.788696388228183*^9, 3.788696400531473*^9}, {3.7886964331882353`*^9, 
   3.788696454208426*^9}, {3.788696512755537*^9, 3.788696532768642*^9}, {
   3.7886966401320343`*^9, 3.788696665200526*^9}, 3.7886974501790943`*^9, 
   3.7887733636246805`*^9, {3.809330916657322*^9, 3.8093309199315557`*^9}, {
   3.809330973996245*^9, 3.809331017077314*^9}, 3.8093391587632084`*^9, {
   3.816426904919158*^9, 3.816426924450824*^9}, {3.816427288876193*^9, 
   3.816427291796776*^9}, {3.8169540440681725`*^9, 3.816954055920016*^9}, {
   3.8169598678977003`*^9, 3.8169598773584585`*^9}, {3.8170652337887383`*^9, 
   3.817065254273367*^9}, 3.817065479639168*^9, {3.817104282077447*^9, 
   3.817104302574171*^9}, {3.817114261056501*^9, 3.817114265538416*^9}, 
   3.817126132343788*^9, {3.8188332648867507`*^9, 3.818833273967883*^9}, {
   3.818937727898674*^9, 3.8189377322119064`*^9}, {3.818942656068986*^9, 
   3.818942664217625*^9}, {3.819024850923196*^9, 3.819024885375928*^9}, {
   3.8193900848153114`*^9, 3.819390095273116*^9}, {3.8194207217669764`*^9, 
   3.819420725503989*^9}, {3.8194271978467045`*^9, 3.8194271982516985`*^9}, {
   3.819525171455999*^9, 3.8195251754605923`*^9}, {3.819539302605856*^9, 
   3.81953931746707*^9}, {3.8195393731412907`*^9, 3.819539412858282*^9}, {
   3.8196232798179846`*^9, 3.819623280666724*^9}, {3.8199778330904713`*^9, 
   3.819977833654484*^9}, 3.8201341974750404`*^9, {3.820234561253681*^9, 
   3.820234569371483*^9}, {3.820235214859537*^9, 3.82023521540808*^9}, {
   3.820236459808942*^9, 3.820236460925584*^9}, 3.832821491780785*^9, {
   3.832823901032675*^9, 3.8328240453068047`*^9}, {3.83282410958132*^9, 
   3.8328241164153795`*^9}, {3.832830274576984*^9, 3.8328303202736044`*^9}, {
   3.832832942855707*^9, 3.832832945562522*^9}, {3.832833210763112*^9, 
   3.8328332470317993`*^9}, {3.832833305105397*^9, 3.8328333221304026`*^9}, 
   3.8328333966212893`*^9, {3.832838959170751*^9, 3.8328389960648003`*^9}, {
   3.832842635336168*^9, 3.832842670797757*^9}, 3.8333439230097604`*^9, {
   3.8465636343468537`*^9, 3.8465636751407547`*^9}, {3.846563760992219*^9, 
   3.8465637667530746`*^9}, {3.846564525846652*^9, 3.8465645309071426`*^9}, 
   3.8469111042466106`*^9, {3.847334550475896*^9, 3.847334552492509*^9}, {
   3.8473384367290397`*^9, 3.847338498152093*^9}, {3.8473395747189035`*^9, 
   3.8473396462300606`*^9}, {3.8473404575353518`*^9, 3.847340474618497*^9}, {
   3.8473416285202093`*^9, 3.8473416495747857`*^9}, {3.847424018600747*^9, 
   3.847424032916505*^9}, {3.847425521998248*^9, 3.8474255353424206`*^9}, {
   3.847450570734826*^9, 3.8474505708995123`*^9}, {3.8475161892500343`*^9, 
   3.8475161933624816`*^9}, 3.847945504354744*^9, {3.848142253281871*^9, 
   3.848142286112417*^9}, {3.8508366671822557`*^9, 3.850836722767372*^9}, {
   3.8508367757097516`*^9, 3.8508368004892826`*^9}, {3.8508772210123587`*^9, 
   3.8508772324336934`*^9}, {3.8508772675280204`*^9, 
   3.8508772717248898`*^9}, {3.8508946538291297`*^9, 3.850894704160666*^9}, {
   3.8602254179475975`*^9, 3.8602255275699196`*^9}, 3.86022669048143*^9, {
   3.860227789149931*^9, 3.860227789713549*^9}, 3.8602301510343666`*^9, 
   3.8604692939810233`*^9, {3.860470636391461*^9, 3.8604706379566298`*^9}, {
   3.860558129632472*^9, 3.8605581332833886`*^9}, {3.8606677775959234`*^9, 
   3.860667780533579*^9}, 3.8606712212189164`*^9, 3.861098181931149*^9, {
   3.861353041898249*^9, 3.8613530597676706`*^9}, {3.8613552803972845`*^9, 
   3.861355326288266*^9}, {3.861356461510008*^9, 3.8613564615945244`*^9}, 
   3.86135869159225*^9, 3.8613598623499746`*^9, {3.861438967569268*^9, 
   3.8614389677595034`*^9}, 3.861447198156766*^9, 3.8618562276640635`*^9, {
   3.8642981032008815`*^9, 3.8642981044497414`*^9}, {3.9068029709328794`*^9, 
   3.9068029832283354`*^9}, {3.9068052599261303`*^9, 
   3.9068052799756317`*^9}, {3.9070529384786243`*^9, 
   3.907052938950943*^9}},ExpressionUUID->"68961132-1583-4d3e-adb4-\
bcf4a7c36d21"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum", "acceptlev", "\"Solved to acceptable level.\"", 2, 165, 1, 
   27502569936634691295, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9070521537099495`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[163]:=",ExpressionUUID->"e761a40f-23be-48bd-abeb-d9b76f86444e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8.973930761183088`*^-32", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"gs", "\[Rule]", "0.9660570145647527`"}], ",", 
     RowBox[{"r1", "\[Rule]", "5.533904758879751`"}], ",", 
     RowBox[{"r2", "\[Rule]", "12.666091341526007`"}], ",", 
     RowBox[{"r3", "\[Rule]", "0.0621711333504583`"}], ",", 
     RowBox[{"r4", "\[Rule]", "5.050148391211355`"}], ",", 
     RowBox[{"r5", "\[Rule]", "34.721906752170604`"}], ",", 
     RowBox[{"r6", "\[Rule]", "0.09688460323904388`"}], ",", 
     RowBox[{"Ns1", "\[Rule]", "15.605795526785426`"}], ",", 
     RowBox[{"Ns2", "\[Rule]", 
      RowBox[{"-", "30.83504384212409`"}]}], ",", 
     RowBox[{"Ns3", "\[Rule]", 
      RowBox[{"-", "25.24959508504718`"}]}], ",", 
     RowBox[{"N51", "\[Rule]", "28.818222453020837`"}], ",", 
     RowBox[{"No1", "\[Rule]", 
      RowBox[{"-", "1.0195167457443135`"}]}], ",", 
     RowBox[{"No2", "\[Rule]", 
      RowBox[{"-", "1.0385573992715058`"}]}], ",", 
     RowBox[{"N1", "\[Rule]", 
      RowBox[{"-", "0.02765443669407609`"}]}], ",", 
     RowBox[{"N2", "\[Rule]", 
      RowBox[{"-", "0.022964679688035675`"}]}], ",", 
     RowBox[{"N3", "\[Rule]", "44.259959251541645`"}], ",", 
     RowBox[{"N6", "\[Rule]", "55.50156184433407`"}], ",", 
     RowBox[{"LL", "\[Rule]", "0.3417084096508949`"}], ",", 
     RowBox[{"n1", "\[Rule]", "1.0081744825262962`"}], ",", 
     RowBox[{"n4", "\[Rule]", "1.2388964559019795`"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8972769473102713`*^9, 3.9068033808836718`*^9, 
  3.9068038185014095`*^9, 3.9068084562555666`*^9, 3.907052153725584*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"a6d15578-26d1-4347-a81c-98aa0d6cb732"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"point", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", " ", 
     RowBox[{"Length", "[", "var3", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AppendTo", "[", 
      RowBox[{"point", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"var3", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"var3", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "/.", 
          RowBox[{"newsolution", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"newsolution2", "=", 
  RowBox[{"FindMinimum", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"S", ",", "  ", "constraints"}], "}"}], ",", "point", ",", " ", 
    RowBox[{"AccuracyGoal", "\[Rule]", "30"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "30"}], ",", 
    RowBox[{"MaxIterations", "\[Rule]", "10000000000"}]}], "]"}]}]}], "Input",\

 CellChangeTimes->{{3.861445562337971*^9, 3.8614455671685624`*^9}, 
   3.861447204173156*^9, 3.861856247416814*^9, {3.864298115887847*^9, 
   3.8642981169631524`*^9}, {3.906802996173318*^9, 3.9068030071428375`*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"523a4164-1cc2-4667-b9be-d8be971b0750"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum", "acceptlev", "\"Solved to acceptable level.\"", 2, 168, 2, 
   27502569936634691295, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.861445567913088*^9, 3.861446416213359*^9, 
  3.8614604295350294`*^9, 3.861720908627453*^9, 3.861857435982049*^9, 
  3.861857533778113*^9, 3.8642985707372465`*^9, 3.864300551020912*^9, 
  3.8643051871882467`*^9, 3.864381667563252*^9, 3.8972769475266933`*^9, 
  3.906803381085978*^9, 3.9068038186759386`*^9, 3.9070521539311275`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[166]:=",ExpressionUUID->"98f081a3-a562-4df8-b8a9-73492b6678e2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.513034651119225`*^-31", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"gs", "\[Rule]", "0.9072885104951761`"}], ",", 
     RowBox[{"r1", "\[Rule]", "6.60476799540074`"}], ",", 
     RowBox[{"r2", "\[Rule]", "15.076066619767632`"}], ",", 
     RowBox[{"r3", "\[Rule]", "0.05600349000443547`"}], ",", 
     RowBox[{"r4", "\[Rule]", "6.057925409674571`"}], ",", 
     RowBox[{"r5", "\[Rule]", "43.094616922086`"}], ",", 
     RowBox[{"r6", "\[Rule]", "0.08902174789288074`"}], ",", 
     RowBox[{"Ns1", "\[Rule]", "14.356335636842957`"}], ",", 
     RowBox[{"Ns2", "\[Rule]", 
      RowBox[{"-", "37.29301448775198`"}]}], ",", 
     RowBox[{"Ns3", "\[Rule]", 
      RowBox[{"-", "28.934942072655`"}]}], ",", 
     RowBox[{"N51", "\[Rule]", "31.888986486886907`"}], ",", 
     RowBox[{"No1", "\[Rule]", 
      RowBox[{"-", "1.1957364086257756`"}]}], ",", 
     RowBox[{"No2", "\[Rule]", 
      RowBox[{"-", "1.2321845845659174`"}]}], ",", 
     RowBox[{"N1", "\[Rule]", 
      RowBox[{"-", "0.021384386062234837`"}]}], ",", 
     RowBox[{"N2", "\[Rule]", 
      RowBox[{"-", "0.018061651053462555`"}]}], ",", 
     RowBox[{"N3", "\[Rule]", "60.7779873430054`"}], ",", 
     RowBox[{"N6", "\[Rule]", "72.41128307881813`"}], ",", 
     RowBox[{"LL", "\[Rule]", "0.40809281198136327`"}], ",", 
     RowBox[{"n1", "\[Rule]", "1.0477360350398988`"}], ",", 
     RowBox[{"n4", "\[Rule]", "1.2443756798568588`"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8972769475266933`*^9, 3.906803381096036*^9, 
  3.906803818686028*^9, 3.907052153946808*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"ca229d18-db96-4e62-933b-d5a31a0f123b"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850833054210663*^9, {3.8508354688257704`*^9, 3.850835478674426*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"a26934a5-12af-4098-8ec4-4d532c869e8f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Integers", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"point", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "var3", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"point", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"var3", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"var3", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "/.", 
            RowBox[{"newsolution2", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ep", " ", "=", " ", 
     RowBox[{"10", "^", 
      RowBox[{"-", "10"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"so", "=", 
     RowBox[{"newsolution2", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"intconst", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"Ns1", "/.", "so"}], "]"}], "-", "ep"}], "<", "Ns1", "<", 
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"Ns1", "/.", "so"}], "]"}], "+", "ep"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"Ns2", "/.", "so"}], "]"}], "-", "ep"}], "<", "Ns2", "<", 
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"Ns2", "/.", "so"}], "]"}], "+", "ep"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"Ns3", "/.", "so"}], "]"}], "-", "ep"}], "<", "Ns3", "<", 
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"Ns3", "/.", "so"}], "]"}], "+", "ep"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"N51", "/.", "so"}], "]"}], "-", "ep"}], "<", "N51", "<", 
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"N51", "/.", "so"}], "]"}], "+", "ep"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"No1", "/.", "so"}], "]"}], "-", "ep"}], "<", "No1", "<", 
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"No1", "/.", "so"}], "]"}], "+", "ep"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"No2", "/.", "so"}], "]"}], "-", "ep"}], "<", "No2", "<", 
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"No2", "/.", "so"}], "]"}], "+", "ep"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"n1", "/.", "so"}], "]"}], "-", "ep"}], "<", "n1", "<", 
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"n1", "/.", "so"}], "]"}], "+", "ep"}]}], ",", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Round", "[", 
            RowBox[{"n2", "/.", "so"}], "]"}], "-", "ep"}], "<", "n2", "<", 
          RowBox[{
           RowBox[{"Round", "[", 
            RowBox[{"n2", "/.", "so"}], "]"}], "+", "ep"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Round", "[", 
            RowBox[{"n3", "/.", "so"}], "]"}], "-", "ep"}], "<", "n3", "<", 
          RowBox[{
           RowBox[{"Round", "[", 
            RowBox[{"n3", "/.", "so"}], "]"}], "+", "ep"}]}], " ", ","}], 
        "*)"}], " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"n4", "/.", "so"}], "]"}], "-", "ep"}], "<", "n4", "<", 
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"n4", "/.", "so"}], "]"}], "+", "ep"}]}]}], " ", "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cond", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{"constraints", ",", "intconst"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"nso", "=", 
    RowBox[{"FindMinimum", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"S", ",", "cond"}], "}"}], ",", "point", ",", " ", 
      RowBox[{"AccuracyGoal", "\[Rule]", "30"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "30"}], ",", 
      RowBox[{"MaxIterations", "\[Rule]", "10000000000"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8643797693372383`*^9, 3.864379772677018*^9}, {
  3.864379822497552*^9, 3.864379863999951*^9}, {3.86437994282316*^9, 
  3.8643800617084045`*^9}, {3.864380470860536*^9, 3.8643804713609457`*^9}, {
  3.86438052781249*^9, 3.864380575487461*^9}, {3.864381057040237*^9, 
  3.864381065767666*^9}, {3.897277160064027*^9, 3.89727716953831*^9}, {
  3.906803013703106*^9, 3.906803033083043*^9}, {3.906805017814205*^9, 
  3.9068050203082256`*^9}, {3.9070505768750997`*^9, 3.907050585053479*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"f3d84eac-2b85-4a38-acf3-1adc599f68a1"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum", "sdir", "\"Search direction has become too small.\"", 2, 176,
    3, 27502569936634691295, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.897277175929947*^9, 3.906803381216996*^9, 
  3.906803818817322*^9, 3.907052154104163*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[170]:=",ExpressionUUID->"ffc60106-2852-4961-9494-8f2e08e91c7e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.6825495633691992`*^-19", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"gs", "\[Rule]", "0.8629472883893318`"}], ",", 
     RowBox[{"r1", "\[Rule]", "6.511777224461705`"}], ",", 
     RowBox[{"r2", "\[Rule]", "10.122534919088178`"}], ",", 
     RowBox[{"r3", "\[Rule]", "0.06745727986295989`"}], ",", 
     RowBox[{"r4", "\[Rule]", "3.2723789514884967`"}], ",", 
     RowBox[{"r5", "\[Rule]", "27.64791127578156`"}], ",", 
     RowBox[{"r6", "\[Rule]", "0.08937356252918639`"}], ",", 
     RowBox[{"Ns1", "\[Rule]", "13.999999999999998`"}], ",", 
     RowBox[{"Ns2", "\[Rule]", 
      RowBox[{"-", "37.`"}]}], ",", 
     RowBox[{"Ns3", "\[Rule]", 
      RowBox[{"-", "28.999999999999996`"}]}], ",", 
     RowBox[{"N51", "\[Rule]", "32.00000000000001`"}], ",", 
     RowBox[{"No1", "\[Rule]", 
      RowBox[{"-", "1.0000000001`"}]}], ",", 
     RowBox[{"No2", "\[Rule]", 
      RowBox[{"-", "1.0000000001`"}]}], ",", 
     RowBox[{"N1", "\[Rule]", 
      RowBox[{"-", "0.017499121909020685`"}]}], ",", 
     RowBox[{"N2", "\[Rule]", 
      RowBox[{"-", "0.03092559496812918`"}]}], ",", 
     RowBox[{"N3", "\[Rule]", "32.33567538896387`"}], ",", 
     RowBox[{"N6", "\[Rule]", "57.14572452829798`"}], ",", 
     RowBox[{"LL", "\[Rule]", "0.27431536170751636`"}], ",", 
     RowBox[{"n1", "\[Rule]", "1.0000000000499998`"}], ",", 
     RowBox[{"n4", "\[Rule]", "1.00000000005`"}]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.8972769475702815`*^9, 3.897277175929947*^9, 
  3.90680338122707*^9, 3.9068038188274*^9, 3.907052154104163*^9},
 CellLabel->
  "Out[176]=",ExpressionUUID->"701dbe33-05a2-49ab-906c-b1ae9288c05d"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850833054210663*^9, {3.8508354688257704`*^9, 3.850835478674426*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"db46d04c-c724-413e-8d97-f4a1a0d526cd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"INPUT2", " ", 
    RowBox[{"(", 
     RowBox[{"after", " ", "few", " ", "attempts"}], ")"}]}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"S0", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T10", "[", "1", "]"}], "-", 
           RowBox[{"6", "gs", "*", "Ns1", "*", 
            RowBox[{
             RowBox[{"LL", "^", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"r3", " ", "*", "r4", " ", "*", "r5", "*", "r6"}], 
              ")"}]}]}]}], ")"}], "^", "2"}], "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T10", "[", "2", "]"}], "-", 
           RowBox[{"6", "gs", "*", "Ns2", "*", 
            RowBox[{
             RowBox[{"LL", "^", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"r1", " ", "*", "r2", " ", "*", "r5", "*", "r6"}], 
              ")"}]}]}]}], ")"}], "^", "2"}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T10", "[", "3", "]"}], "-", 
           RowBox[{"6", "gs", "*", "Ns3", "*", 
            RowBox[{
             RowBox[{"LL", "^", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"r3", " ", "*", "r4", " ", "*", "r1", "*", "r2"}], 
              ")"}]}]}]}], ")"}], "^", "2"}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"F1", "[", "5", "]"}], "-", 
           RowBox[{"gs", "*", "N51", "*", 
            RowBox[{"LL", "/", "r5"}]}]}], ")"}], "^", "2"}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Fo1", "-", 
           RowBox[{"gs", " ", "*", "No1", "*", 
            RowBox[{"LL", "/", 
             RowBox[{"(", 
              RowBox[{"r1", "*", "r4", "*", "r6"}], ")"}]}]}]}], ")"}], "^", 
         "2"}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Fo2", "-", 
           RowBox[{"gs", " ", "*", "No2", "*", 
            RowBox[{"LL", "/", 
             RowBox[{"(", 
              RowBox[{"r2", "*", "r3", "*", "r5"}], ")"}]}]}]}], ")"}], "^", 
         "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"1", ",", "4", ",", "6"}], "]"}], "+", 
           RowBox[{"N1", "*", "r1", "*", "LL", "*", "2", "*", 
            RowBox[{"Pi", "/", 
             RowBox[{"(", 
              RowBox[{"r4", "*", "r6"}], ")"}]}]}]}], ")"}], "^", "2"}], "+", 
        
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"2", ",", "3", ",", "5"}], "]"}], "-", 
           RowBox[{"N2", "*", "r2", "*", "LL", "*", "2", "*", 
            RowBox[{"Pi", "/", 
             RowBox[{"(", 
              RowBox[{"r3", "*", "r5"}], ")"}]}]}]}], ")"}], "^", "2"}], "+", 
        
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"3", ",", "2", ",", "5"}], "]"}], "-", 
           RowBox[{"N3", "*", "r3", "*", "LL", "*", "2", "*", 
            RowBox[{"Pi", "/", 
             RowBox[{"(", 
              RowBox[{"r2", "*", "r5"}], ")"}]}]}]}], ")"}], "^", "2"}], "+", 
        
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"6", ",", "1", ",", "4"}], "]"}], "-", 
           RowBox[{"N6", "*", "r6", "*", "LL", "*", "2", "*", 
            RowBox[{"Pi", "/", 
             RowBox[{"(", 
              RowBox[{"r1", "*", "r4"}], ")"}]}]}]}], ")"}], "^", "2"}]}], 
       " ", ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"N6", "->", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "N1"}]}], ",", " ", 
        RowBox[{"N3", "->", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "N2"}]}], ",", " ", 
        RowBox[{"No1", "->", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{"No2", "->", 
         RowBox[{"-", "1"}]}], ",", " ", 
        RowBox[{"Ns1", "->", "16"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"S", "=", 
     RowBox[{"S0", "/.", "solvar2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"var3", "=", 
    RowBox[{"{", 
     RowBox[{
     "gs", ",", "r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6", 
      ",", "Ns2", ",", "Ns3", ",", "N51", ",", "N1", ",", "N2", ",", "LL"}], 
     "}"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rmin", "=", "0.00001"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"constraints", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Ns3", "<=", " ", 
        RowBox[{"-", "1"}]}], " ", ",", " ", 
       RowBox[{"gs", " ", ">", "0"}], " ", ",", 
       RowBox[{"gs", "<=", " ", "0.7"}], " ", ",", 
       RowBox[{"r1", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r2", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r3", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r4", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r5", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r6", ">=", "rmin"}], ",", "  ", 
       RowBox[{"Ns2", "<=", 
        RowBox[{"-", "1"}]}], ",", " ", 
       RowBox[{
        RowBox[{"Abs", "[", "N51", "]"}], ">=", "1"}], ",", 
       RowBox[{"LL", ">", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Search", " ", "for", " ", "solutions"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"AbsoluteTiming", "[", 
    RowBox[{"solution", "=", "\[IndentingNewLine]", 
     RowBox[{"NMinimize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"S", ",", " ", "constraints"}], "}"}], ",", "var3", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<RandomSearch\>\"", ",", 
          RowBox[{"\"\<SearchPoints\>\"", "->", "200"}], ",", 
          RowBox[{"\"\<Tolerance\>\"", "\[Rule]", "0"}]}], "}"}]}]}], "]"}]}],
     "]"}], " "}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQfWdb0p6PR944RkU0gWmbVt3jIDpaJ/oBiF773OwJ
iFY3NXsLos3VbD+DaMuZWV9AtMuKlz9AdE5D8X8QnXdgyoEJp9443pJ/egFE
z70sFbodSJ9/tTESRL9755kKooW6BbNBtMN5j0IQXXlkI5j+vPFaFYhWep9S
C6LNas43guiOiZotIPpZzsLl8ZxvHetXrlkDou88mZi9SPqt4yzmxWD6WNLd
YhAt/+kLmP7o3ZKyGEg/+3QhG0RbHTBZCKJnLFVfBKIZeta3Scu8ddQ07ukA
0Tp3u66BaPt5u1+A6Ki+1xIyQHpDsJYMiI7I0PYF0Y2bTviBaABm17Hm
  
  "],ExpressionUUID->"2c8d7dd3-e848-4262-9e18-ad6a37cc117e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "gs", ",", "r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6", ",",
    "Ns2", ",", "Ns3", ",", "N51", ",", "N1", ",", "N2", ",", "LL"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.907052154151021*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"0f56f10e-df56-4248-b6fa-2ad1a63df4c5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"97.0009676`", ",", 
   RowBox[{"{", 
    RowBox[{"0.003179585115176976`", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gs", "\[Rule]", "0.7`"}], ",", 
       RowBox[{"r1", "\[Rule]", "2.908339083999585`"}], ",", 
       RowBox[{"r2", "\[Rule]", "3.891471534057866`"}], ",", 
       RowBox[{"r3", "\[Rule]", "0.07577508285852605`"}], ",", 
       RowBox[{"r4", "\[Rule]", "2.5650659674062575`"}], ",", 
       RowBox[{"r5", "\[Rule]", "10.836077620978488`"}], ",", 
       RowBox[{"r6", "\[Rule]", "0.14731889311919455`"}], ",", 
       RowBox[{"Ns2", "\[Rule]", 
        RowBox[{"-", "6.861342277953297`"}]}], ",", 
       RowBox[{"Ns3", "\[Rule]", 
        RowBox[{"-", "8.793983472279416`"}]}], ",", 
       RowBox[{"N51", "\[Rule]", "19.285168647049773`"}], ",", 
       RowBox[{"N1", "\[Rule]", 
        RowBox[{"-", "0.0646036237306119`"}]}], ",", 
       RowBox[{"N2", "\[Rule]", 
        RowBox[{"-", "0.046290485711216044`"}]}], ",", 
       RowBox[{"LL", "\[Rule]", "0.2148779337904924`"}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.907052251144884*^9},
 CellLabel->
  "Out[183]=",ExpressionUUID->"d3ce13ac-4f73-47fa-8af6-bca208106bdd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Refine", " ", "the", " ", "solution"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"point", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "var3", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"point", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"var3", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"var3", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "/.", 
            RowBox[{"solution", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"newsolution", "=", 
    RowBox[{"FindMinimum", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"S", ",", " ", "constraints"}], "}"}], ",", "point", ",", " ", 
      
      RowBox[{"AccuracyGoal", "\[Rule]", "30"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "30"}], ",", 
      RowBox[{"MaxIterations", "\[Rule]", "10000000000"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.780120350322089*^9, 3.780120363920542*^9}, {
   3.78012040230744*^9, 3.7801204310724707`*^9}, {3.780120719840967*^9, 
   3.780120733074333*^9}, {3.780120797649081*^9, 3.7801208388826303`*^9}, 
   3.780121932846726*^9, {3.780136012858782*^9, 3.780136014055015*^9}, 
   3.780137381316949*^9, {3.78013751082542*^9, 3.780137512295288*^9}, 
   3.780138656338909*^9, {3.780138785403494*^9, 3.7801387864238167`*^9}, 
   3.780204897162896*^9, {3.780216062106546*^9, 3.780216063157915*^9}, 
   3.780228000520133*^9, {3.78028734821491*^9, 3.780287381219624*^9}, {
   3.780301011886312*^9, 3.780301024139555*^9}, {3.780301093708583*^9, 
   3.780301097483618*^9}, {3.7803012832943296`*^9, 3.780301346411975*^9}, {
   3.780301377310481*^9, 3.780301382909305*^9}, 3.7803034612472115`*^9, {
   3.7803157251233015`*^9, 3.7803157266053705`*^9}, {3.780379178064247*^9, 
   3.780379178397176*^9}, 3.780379219103128*^9, {3.780379801202888*^9, 
   3.780379802414921*^9}, 3.780386932808236*^9, {3.780395271467556*^9, 
   3.7803952734159393`*^9}, 3.780395406426684*^9, {3.780398489071949*^9, 
   3.780398579996163*^9}, {3.780398714047646*^9, 3.7803987148905687`*^9}, {
   3.7806353177486553`*^9, 3.780635318912066*^9}, 3.7806551970242033`*^9, {
   3.780663331332075*^9, 3.780663332431539*^9}, {3.780735376821398*^9, 
   3.780735397860078*^9}, 3.780755703410725*^9, {3.780808429803994*^9, 
   3.780808455340377*^9}, {3.780808581308833*^9, 3.780808585080418*^9}, {
   3.7808086164609423`*^9, 3.780808634377743*^9}, {3.780825337664639*^9, 
   3.780825360655328*^9}, {3.780825392688487*^9, 3.780825478335948*^9}, {
   3.780826925456189*^9, 3.780827080272212*^9}, {3.780827152130026*^9, 
   3.7808272448963327`*^9}, {3.780828054867549*^9, 3.7808280652967873`*^9}, {
   3.780828100416885*^9, 3.7808281186726637`*^9}, 3.7808281940353603`*^9, 
   3.7808937435791893`*^9, 3.780894153047654*^9, {3.7808944485863132`*^9, 
   3.7808944489037848`*^9}, {3.780894479319703*^9, 3.780894488551169*^9}, 
   3.780919502372939*^9, {3.7812674206505613`*^9, 3.7812674250173063`*^9}, {
   3.781269310940724*^9, 3.781269312186528*^9}, 3.781269354587075*^9, {
   3.781333656602216*^9, 3.781333656808711*^9}, {3.781333693169767*^9, 
   3.781333742505673*^9}, {3.781333782666133*^9, 3.781333841790943*^9}, 
   3.781333887467968*^9, {3.781334464458311*^9, 3.781334499449388*^9}, {
   3.781334596522737*^9, 3.781334640009787*^9}, {3.781334705642991*^9, 
   3.781334709001562*^9}, {3.781334778121655*^9, 3.7813347797375174`*^9}, {
   3.7813348839989967`*^9, 3.781334904414824*^9}, 3.781334936060701*^9, 
   3.781334969117052*^9, 3.781344229695956*^9, {3.781344297840741*^9, 
   3.781344312796966*^9}, {3.781344344768168*^9, 3.781344377376511*^9}, {
   3.781345849711639*^9, 3.7813458597567472`*^9}, 3.781347797518203*^9, {
   3.781348202898848*^9, 3.7813482194869633`*^9}, {3.7813483045136433`*^9, 
   3.781348308703072*^9}, 3.781348374131654*^9, {3.781348479652405*^9, 
   3.781348489152688*^9}, {3.7813487459686747`*^9, 3.7813487590644484`*^9}, {
   3.78134888638729*^9, 3.781348962895318*^9}, {3.781349009809947*^9, 
   3.781349025859602*^9}, 3.78134907561906*^9, {3.781350312966714*^9, 
   3.781350338128744*^9}, {3.7813504608851547`*^9, 3.781350481344963*^9}, 
   3.781350519844067*^9, {3.781350684148748*^9, 3.7813506843210793`*^9}, {
   3.781350714547204*^9, 3.781350750836062*^9}, {3.781350784579471*^9, 
   3.7813508185770082`*^9}, {3.78135087480274*^9, 3.78135091899562*^9}, 
   3.781504884550749*^9, {3.781505320594617*^9, 3.781505367454921*^9}, {
   3.781505491378631*^9, 3.781505563070876*^9}, {3.7815056253299713`*^9, 
   3.781505677058169*^9}, {3.78150592945767*^9, 3.781505939086748*^9}, {
   3.781506125743937*^9, 3.7815061328001633`*^9}, {3.781506316868395*^9, 
   3.781506413310123*^9}, {3.781506506194405*^9, 3.781506545488172*^9}, {
   3.781506617951951*^9, 3.7815066250882607`*^9}, 3.7815067099699183`*^9, {
   3.7815067888328*^9, 3.7815068115987663`*^9}, {3.78150690292784*^9, 
   3.7815070237587442`*^9}, {3.781507399409564*^9, 3.7815075568981867`*^9}, {
   3.7815076449147463`*^9, 3.7815077553922367`*^9}, {3.7815078235066223`*^9, 
   3.781507870830667*^9}, {3.781508075810067*^9, 3.78150811662394*^9}, {
   3.781515660916781*^9, 3.781515680853281*^9}, {3.7815157806607943`*^9, 
   3.781515786209531*^9}, {3.781515937909074*^9, 3.7815159621958723`*^9}, {
   3.7815171196203833`*^9, 3.781517132690308*^9}, {3.781517313923087*^9, 
   3.78151734528584*^9}, {3.7815179248047657`*^9, 3.7815179358124657`*^9}, {
   3.781518247686191*^9, 3.781518254098802*^9}, {3.781518484373559*^9, 
   3.781518554659182*^9}, {3.781519748487246*^9, 3.781519748819377*^9}, {
   3.781519847927166*^9, 3.7815198571714993`*^9}, 3.7815203171680717`*^9, {
   3.781849552038794*^9, 3.78184956075702*^9}, {3.781850170438295*^9, 
   3.781850257447016*^9}, {3.781850293159772*^9, 3.781850299768989*^9}, {
   3.781850749351507*^9, 3.781850756359009*^9}, 3.781850807241519*^9, {
   3.78185086290557*^9, 3.7818508629601994`*^9}, {3.781851148649828*^9, 
   3.781851168361156*^9}, 3.7818514635614147`*^9, {3.7818516339757833`*^9, 
   3.781851646201812*^9}, {3.7818525944326353`*^9, 3.781852611546301*^9}, {
   3.78185424916247*^9, 3.781854282762384*^9}, {3.781854402842462*^9, 
   3.781854407194335*^9}, {3.7818626768289747`*^9, 3.7818626927293167`*^9}, {
   3.7818633509246387`*^9, 3.78186338228168*^9}, {3.781867474798134*^9, 
   3.781867487757965*^9}, {3.7818675340296383`*^9, 3.781867539053617*^9}, {
   3.78186765292761*^9, 3.781867712012002*^9}, 3.781867905768526*^9, {
   3.781867950571759*^9, 3.781867953372293*^9}, {3.78186812847987*^9, 
   3.781868132428793*^9}, {3.781868192254013*^9, 3.781868203914234*^9}, {
   3.781868261810122*^9, 3.781868330510037*^9}, 3.781868938875617*^9, {
   3.7818690709577093`*^9, 3.781869101723816*^9}, {3.781873224198977*^9, 
   3.7818732352476673`*^9}, {3.781873585151628*^9, 3.781873606252261*^9}, {
   3.781935050560832*^9, 3.7819350633097563`*^9}, {3.781935164688815*^9, 
   3.781935170829465*^9}, {3.7819352286708612`*^9, 3.781935235149562*^9}, {
   3.781935275297214*^9, 3.781935362689221*^9}, {3.781935572539813*^9, 
   3.781935610977518*^9}, {3.78193576173582*^9, 3.781935814289352*^9}, {
   3.781935992027052*^9, 3.781936050161615*^9}, {3.7819363245071583`*^9, 
   3.781936352048493*^9}, {3.781936551273963*^9, 3.781936615169129*^9}, {
   3.781936758634494*^9, 3.7819367969292393`*^9}, {3.781937282381568*^9, 
   3.781937309693088*^9}, {3.7819374630003767`*^9, 3.7819374919179697`*^9}, {
   3.7819380723933973`*^9, 3.781938124253244*^9}, {3.781938250746497*^9, 
   3.7819382971169643`*^9}, {3.7819384972286043`*^9, 3.78193856524863*^9}, {
   3.7819386960715103`*^9, 3.781938725377042*^9}, {3.7819388157923937`*^9, 
   3.781938827933071*^9}, 3.781951878892646*^9, {3.781951914420496*^9, 
   3.7819519428659143`*^9}, {3.781952968356758*^9, 3.781952971940237*^9}, {
   3.7820231723387823`*^9, 3.7820232119598513`*^9}, {3.7820254780855503`*^9, 
   3.782025499425293*^9}, {3.782044272679963*^9, 3.782044298534195*^9}, {
   3.7820449798139353`*^9, 3.782044993731504*^9}, {3.782454847376129*^9, 
   3.7824548615199003`*^9}, 3.78245654444872*^9, {3.782456583872877*^9, 
   3.782456589969314*^9}, {3.782458155022449*^9, 3.782458155213353*^9}, 
   3.782474319427784*^9, 3.782475942132154*^9, {3.782476205331409*^9, 
   3.7824762393163567`*^9}, {3.782476882244157*^9, 3.782476893712316*^9}, {
   3.7825404445818787`*^9, 3.782540482614098*^9}, {3.782540679509656*^9, 
   3.7825407097821712`*^9}, {3.7825414659900303`*^9, 3.782541510518062*^9}, {
   3.78254238770264*^9, 3.7825424253980083`*^9}, {3.782543564918474*^9, 
   3.78254359347717*^9}, {3.782544482518856*^9, 3.782544531686863*^9}, {
   3.782557405206582*^9, 3.782557419878478*^9}, {3.782558619095314*^9, 
   3.782558638308275*^9}, {3.782559475831304*^9, 3.7825594995115843`*^9}, {
   3.782560564119822*^9, 3.7825606045811787`*^9}, {3.78262648061453*^9, 
   3.782626488374959*^9}, {3.7826271599741907`*^9, 3.782627179474965*^9}, {
   3.782628224662245*^9, 3.782628236694408*^9}, {3.782629119094523*^9, 
   3.782629156467287*^9}, {3.7826298823408537`*^9, 3.782629903331464*^9}, {
   3.782648065046234*^9, 3.782648090741797*^9}, {3.782648761635594*^9, 
   3.782648771090591*^9}, {3.782649919846043*^9, 3.7826499335260143`*^9}, {
   3.7826512466932*^9, 3.7826512570587473`*^9}, {3.782711749379889*^9, 
   3.782711763203794*^9}, {3.7827127923076057`*^9, 3.7827128030723257`*^9}, {
   3.782713514628169*^9, 3.7827135278918123`*^9}, {3.78271559558808*^9, 
   3.782715613971024*^9}, {3.78271591187589*^9, 3.782715925634924*^9}, {
   3.782716048963917*^9, 3.7827160561164627`*^9}, {3.7827165243063374`*^9, 
   3.7827165417623587`*^9}, {3.7827230404867487`*^9, 3.782723057511216*^9}, {
   3.782723229927437*^9, 3.78272325551149*^9}, {3.7827233631915903`*^9, 
   3.7827234100539427`*^9}, {3.782723554917755*^9, 3.782723555363688*^9}, {
   3.7827243922634087`*^9, 3.782724422483585*^9}, {3.7827254507729588`*^9, 
   3.782725453320052*^9}, {3.7827255522002373`*^9, 3.782725555366647*^9}, {
   3.782725772295979*^9, 3.7827258052525473`*^9}, {3.782725941544052*^9, 
   3.7827259492559347`*^9}, {3.782727160392169*^9, 3.782727185400693*^9}, 
   3.7827354921085873`*^9, {3.783060160708776*^9, 3.78306018094779*^9}, 
   3.78306045800345*^9, {3.7830887406676197`*^9, 3.78308874746531*^9}, 
   3.7830888004558773`*^9, {3.783143811819497*^9, 3.783143855995914*^9}, 
   3.783770732212778*^9, {3.784632138659309*^9, 3.784632140702835*^9}, {
   3.784632189729701*^9, 3.784632209633748*^9}, {3.784639088179892*^9, 
   3.7846391455240088`*^9}, 3.78463923518769*^9, 3.7851568963017406`*^9, {
   3.785493962297718*^9, 3.785493971768622*^9}, 3.78549406405667*^9, {
   3.7855783834702787`*^9, 3.785578393837841*^9}, {3.785578440896639*^9, 
   3.785578447996912*^9}, {3.7855785535333*^9, 3.785578657039809*^9}, {
   3.7855789948306093`*^9, 3.785579021806035*^9}, {3.785579057792048*^9, 
   3.78557905817404*^9}, {3.785579150207885*^9, 3.78557916270266*^9}, {
   3.785583304692659*^9, 3.785583379425226*^9}, {3.785583423298332*^9, 
   3.7855834600339613`*^9}, {3.78558514298085*^9, 3.7855851471568623`*^9}, {
   3.7856763731712723`*^9, 3.78567639613431*^9}, {3.785676530901513*^9, 
   3.7856765871548223`*^9}, {3.788689420208438*^9, 3.7886894874863377`*^9}, 
   3.788689873023951*^9, 3.788691931328479*^9, {3.788692839120882*^9, 
   3.788692880850451*^9}, {3.788693437536483*^9, 3.788693448032502*^9}, {
   3.788696388228183*^9, 3.788696400531473*^9}, {3.7886964331882353`*^9, 
   3.788696454208426*^9}, {3.788696512755537*^9, 3.788696532768642*^9}, {
   3.7886966401320343`*^9, 3.788696665200526*^9}, 3.7886974501790943`*^9, 
   3.7887733636246805`*^9, {3.809330916657322*^9, 3.8093309199315557`*^9}, {
   3.809330973996245*^9, 3.809331017077314*^9}, 3.8093391587632084`*^9, {
   3.816426904919158*^9, 3.816426924450824*^9}, {3.816427288876193*^9, 
   3.816427291796776*^9}, {3.8169540440681725`*^9, 3.816954055920016*^9}, {
   3.8169598678977003`*^9, 3.8169598773584585`*^9}, {3.8170652337887383`*^9, 
   3.817065254273367*^9}, 3.817065479639168*^9, {3.817104282077447*^9, 
   3.817104302574171*^9}, {3.817114261056501*^9, 3.817114265538416*^9}, 
   3.817126132343788*^9, {3.8188332648867507`*^9, 3.818833273967883*^9}, {
   3.818937727898674*^9, 3.8189377322119064`*^9}, {3.818942656068986*^9, 
   3.818942664217625*^9}, {3.819024850923196*^9, 3.819024885375928*^9}, {
   3.8193900848153114`*^9, 3.819390095273116*^9}, {3.8194207217669764`*^9, 
   3.819420725503989*^9}, {3.8194271978467045`*^9, 3.8194271982516985`*^9}, {
   3.819525171455999*^9, 3.8195251754605923`*^9}, {3.819539302605856*^9, 
   3.81953931746707*^9}, {3.8195393731412907`*^9, 3.819539412858282*^9}, {
   3.8196232798179846`*^9, 3.819623280666724*^9}, {3.8199778330904713`*^9, 
   3.819977833654484*^9}, 3.8201341974750404`*^9, {3.820234561253681*^9, 
   3.820234569371483*^9}, {3.820235214859537*^9, 3.82023521540808*^9}, {
   3.820236459808942*^9, 3.820236460925584*^9}, 3.832821491780785*^9, {
   3.832823901032675*^9, 3.8328240453068047`*^9}, {3.83282410958132*^9, 
   3.8328241164153795`*^9}, {3.832830274576984*^9, 3.8328303202736044`*^9}, {
   3.832832942855707*^9, 3.832832945562522*^9}, {3.832833210763112*^9, 
   3.8328332470317993`*^9}, {3.832833305105397*^9, 3.8328333221304026`*^9}, 
   3.8328333966212893`*^9, {3.832838959170751*^9, 3.8328389960648003`*^9}, {
   3.832842635336168*^9, 3.832842670797757*^9}, 3.8333439230097604`*^9, {
   3.8465636343468537`*^9, 3.8465636751407547`*^9}, {3.846563760992219*^9, 
   3.8465637667530746`*^9}, {3.846564525846652*^9, 3.8465645309071426`*^9}, 
   3.8469111042466106`*^9, {3.847334550475896*^9, 3.847334552492509*^9}, {
   3.8473384367290397`*^9, 3.847338498152093*^9}, {3.8473395747189035`*^9, 
   3.8473396462300606`*^9}, {3.8473404575353518`*^9, 3.847340474618497*^9}, {
   3.8473416285202093`*^9, 3.8473416495747857`*^9}, {3.847424018600747*^9, 
   3.847424032916505*^9}, {3.847425521998248*^9, 3.8474255353424206`*^9}, {
   3.847450570734826*^9, 3.8474505708995123`*^9}, {3.8475161892500343`*^9, 
   3.8475161933624816`*^9}, 3.847945504354744*^9, {3.848142253281871*^9, 
   3.848142286112417*^9}, {3.8508366671822557`*^9, 3.850836722767372*^9}, {
   3.8508367757097516`*^9, 3.8508368004892826`*^9}, {3.8508772210123587`*^9, 
   3.8508772324336934`*^9}, {3.8508772675280204`*^9, 
   3.8508772717248898`*^9}, {3.8508946538291297`*^9, 3.850894704160666*^9}, {
   3.8602254179475975`*^9, 3.8602255275699196`*^9}, 3.86022669048143*^9, {
   3.860227789149931*^9, 3.860227789713549*^9}, 3.8602301510343666`*^9, 
   3.8604692939810233`*^9, {3.860470636391461*^9, 3.8604706379566298`*^9}, {
   3.860558129632472*^9, 3.8605581332833886`*^9}, {3.8606677775959234`*^9, 
   3.860667780533579*^9}, 3.8606712212189164`*^9, 3.861098181931149*^9, {
   3.861353041898249*^9, 3.8613530597676706`*^9}, {3.8613552803972845`*^9, 
   3.861355326288266*^9}, {3.861356461510008*^9, 3.8613564615945244`*^9}, 
   3.86135869159225*^9, 3.8613598623499746`*^9, {3.861438967569268*^9, 
   3.8614389677595034`*^9}, 3.861447198156766*^9, 3.8618562276640635`*^9, {
   3.8642981032008815`*^9, 3.8642981044497414`*^9}, {3.9068029709328794`*^9, 
   3.9068029832283354`*^9}, {3.9068052599261303`*^9, 
   3.9068052799756317`*^9}, {3.907051141453373*^9, 3.907051141923036*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"144acb32-2b4b-4a57-a879-27ed3b082c76"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum", "acceptlev", "\"Solved to acceptable level.\"", 2, 186, 4, 
   27502569936634691295, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9070522513873825`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[184]:=",ExpressionUUID->"cd50cba3-dde2-4201-a275-e737b686f938"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.9169131846828402`*^-21", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"gs", "\[Rule]", "0.6495102205009735`"}], ",", 
     RowBox[{"r1", "\[Rule]", "4.819106096115775`"}], ",", 
     RowBox[{"r2", "\[Rule]", "9.008077252482908`"}], ",", 
     RowBox[{"r3", "\[Rule]", "0.05705421401762703`"}], ",", 
     RowBox[{"r4", "\[Rule]", "6.757316793765273`"}], ",", 
     RowBox[{"r5", "\[Rule]", "57.09170539332117`"}], ",", 
     RowBox[{"r6", "\[Rule]", "0.0908958041079758`"}], ",", 
     RowBox[{"Ns2", "\[Rule]", 
      RowBox[{"-", "15.94534247087592`"}]}], ",", 
     RowBox[{"Ns3", "\[Rule]", 
      RowBox[{"-", "10.393319100220845`"}]}], ",", 
     RowBox[{"N51", "\[Rule]", "42.51559457202935`"}], ",", 
     RowBox[{"N1", "\[Rule]", 
      RowBox[{"-", "0.024048282754503478`"}]}], ",", 
     RowBox[{"N2", "\[Rule]", 
      RowBox[{"-", "0.02939233893350349`"}]}], ",", 
     RowBox[{"LL", "\[Rule]", "0.5664490048450772`"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9070522514041586`*^9},
 CellLabel->
  "Out[186]=",ExpressionUUID->"cd6658d0-686d-45d5-ba71-0ec201641d3e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Integers", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"point", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "var3", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"point", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"var3", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"var3", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "/.", 
            RowBox[{"newsolution", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ep", " ", "=", " ", 
     RowBox[{"10", "^", 
      RowBox[{"-", "10"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"so", "=", 
     RowBox[{"newsolution", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"intconst", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"Ns2", "/.", "so"}], "]"}], "-", "ep"}], "<", "Ns2", "<", 
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"Ns2", "/.", "so"}], "]"}], "+", "ep"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"Ns3", "/.", "so"}], "]"}], "-", "ep"}], "<", "Ns3", "<", 
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"Ns3", "/.", "so"}], "]"}], "+", "ep"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"N51", "/.", "so"}], "]"}], "-", "ep"}], "<", "N51", "<", 
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"N51", "/.", "so"}], "]"}], "+", "ep"}]}]}], "}"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cond", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{"constraints", ",", "intconst"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"nso", "=", 
    RowBox[{"FindMinimum", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"S", ",", "cond"}], "}"}], ",", "point", ",", " ", 
      RowBox[{"AccuracyGoal", "\[Rule]", "30"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "30"}], ",", 
      RowBox[{"MaxIterations", "\[Rule]", "10000000000"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8643797693372383`*^9, 3.864379772677018*^9}, {
   3.864379822497552*^9, 3.864379863999951*^9}, {3.86437994282316*^9, 
   3.8643800617084045`*^9}, {3.864380470860536*^9, 3.8643804713609457`*^9}, {
   3.86438052781249*^9, 3.864380575487461*^9}, {3.864381057040237*^9, 
   3.864381065767666*^9}, {3.897277160064027*^9, 3.89727716953831*^9}, {
   3.906803013703106*^9, 3.906803033083043*^9}, {3.906805017814205*^9, 
   3.9068050203082256`*^9}, {3.9070505768750997`*^9, 3.907050585053479*^9}, {
   3.9070513805789804`*^9, 3.9070514048975735`*^9}, {3.9070516507035923`*^9, 
   3.9070516555382833`*^9}, 3.907051795795274*^9},
 CellLabel->
  "In[187]:=",ExpressionUUID->"a503c4aa-eb22-477a-9ea9-9858a41ca4b6"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum", "sdir", "\"Search direction has become too small.\"", 2, 193,
    5, 27502569936634691295, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9070522514717264`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[187]:=",ExpressionUUID->"da50fe31-27ed-41a9-9774-8bfb5b64a8d1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.85684744230625`*^-29", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"gs", "\[Rule]", "0.6421933308622769`"}], ",", 
     RowBox[{"r1", "\[Rule]", "4.692304557560562`"}], ",", 
     RowBox[{"r2", "\[Rule]", "9.147284741587088`"}], ",", 
     RowBox[{"r3", "\[Rule]", "0.05555298906538093`"}], ",", 
     RowBox[{"r4", "\[Rule]", "6.838301503532216`"}], ",", 
     RowBox[{"r5", "\[Rule]", "57.77593489308539`"}], ",", 
     RowBox[{"r6", "\[Rule]", "0.09230047432822693`"}], ",", 
     RowBox[{"Ns2", "\[Rule]", 
      RowBox[{"-", "15.999999999999996`"}]}], ",", 
     RowBox[{"Ns3", "\[Rule]", 
      RowBox[{"-", "10.`"}]}], ",", 
     RowBox[{"N51", "\[Rule]", "43.000000000000014`"}], ",", 
     RowBox[{"N1", "\[Rule]", 
      RowBox[{"-", "0.025079822681876095`"}]}], ",", 
     RowBox[{"N2", "\[Rule]", 
      RowBox[{"-", "0.02818342408108917`"}]}], ",", 
     RowBox[{"LL", "\[Rule]", "0.5732377509783894`"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.907052251487574*^9},
 CellLabel->
  "Out[193]=",ExpressionUUID->"b7012751-4b89-49de-bfe7-d9f1348ffaf7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"INPUT3", ":", " ", "final"}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"S0", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T10", "[", "1", "]"}], "-", 
           RowBox[{"6", "gs", "*", "Ns1", "*", 
            RowBox[{
             RowBox[{"LL", "^", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"r3", " ", "*", "r4", " ", "*", "r5", "*", "r6"}], 
              ")"}]}]}]}], ")"}], "^", "2"}], "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T10", "[", "2", "]"}], "-", 
           RowBox[{"6", "gs", "*", "Ns2", "*", 
            RowBox[{
             RowBox[{"LL", "^", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"r1", " ", "*", "r2", " ", "*", "r5", "*", "r6"}], 
              ")"}]}]}]}], ")"}], "^", "2"}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T10", "[", "3", "]"}], "-", 
           RowBox[{"6", "gs", "*", "Ns3", "*", 
            RowBox[{
             RowBox[{"LL", "^", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"r3", " ", "*", "r4", " ", "*", "r1", "*", "r2"}], 
              ")"}]}]}]}], ")"}], "^", "2"}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"F1", "[", "5", "]"}], "-", 
           RowBox[{"gs", "*", "N51", "*", 
            RowBox[{"LL", "/", "r5"}]}]}], ")"}], "^", "2"}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Fo1", "-", 
           RowBox[{"gs", " ", "*", "No1", "*", 
            RowBox[{"LL", "/", 
             RowBox[{"(", 
              RowBox[{"r1", "*", "r4", "*", "r6"}], ")"}]}]}]}], ")"}], "^", 
         "2"}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Fo2", "-", 
           RowBox[{"gs", " ", "*", "No2", "*", 
            RowBox[{"LL", "/", 
             RowBox[{"(", 
              RowBox[{"r2", "*", "r3", "*", "r5"}], ")"}]}]}]}], ")"}], "^", 
         "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"1", ",", "4", ",", "6"}], "]"}], "+", 
           RowBox[{"N1", "*", "r1", "*", "LL", "*", "2", "*", 
            RowBox[{"Pi", "/", 
             RowBox[{"(", 
              RowBox[{"r4", "*", "r6"}], ")"}]}]}]}], ")"}], "^", "2"}], "+", 
        
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"2", ",", "3", ",", "5"}], "]"}], "-", 
           RowBox[{"N2", "*", "r2", "*", "LL", "*", "2", "*", 
            RowBox[{"Pi", "/", 
             RowBox[{"(", 
              RowBox[{"r3", "*", "r5"}], ")"}]}]}]}], ")"}], "^", "2"}], "+", 
        
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"3", ",", "2", ",", "5"}], "]"}], "-", 
           RowBox[{"N3", "*", "r3", "*", "LL", "*", "2", "*", 
            RowBox[{"Pi", "/", 
             RowBox[{"(", 
              RowBox[{"r2", "*", "r5"}], ")"}]}]}]}], ")"}], "^", "2"}], "+", 
        
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"6", ",", "1", ",", "4"}], "]"}], "-", 
           RowBox[{"N6", "*", "r6", "*", "LL", "*", "2", "*", 
            RowBox[{"Pi", "/", 
             RowBox[{"(", 
              RowBox[{"r1", "*", "r4"}], ")"}]}]}]}], ")"}], "^", "2"}]}], 
       " ", ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"N6", "->", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "N1"}]}], ",", " ", 
        RowBox[{"N3", "->", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "N2"}]}], ",", " ", 
        RowBox[{"No1", "->", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{"No2", "->", 
         RowBox[{"-", "1"}]}], ",", " ", 
        RowBox[{"Ns1", "->", "16"}], ",", 
        RowBox[{"Ns2", "->", 
         RowBox[{"-", "16"}]}], ",", 
        RowBox[{"Ns3", "->", 
         RowBox[{"-", "10"}]}], ",", 
        RowBox[{"N51", "->", "43"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"S", "=", 
     RowBox[{"S0", "/.", "solvar2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"var3", "=", 
    RowBox[{"{", 
     RowBox[{
     "gs", ",", "r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6", 
      ",", "N1", ",", "N2", ",", "LL"}], "}"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rmin", "=", "0.00001"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"constraints", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gs", " ", ">", "0"}], " ", ",", 
       RowBox[{"gs", "<=", " ", "0.7"}], " ", ",", 
       RowBox[{"r1", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r2", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r3", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r4", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r5", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r6", ">=", "rmin"}], ",", " ", 
       RowBox[{"LL", ">", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Search", " ", "for", " ", "solutions"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"AbsoluteTiming", "[", 
    RowBox[{"solution", "=", "\[IndentingNewLine]", 
     RowBox[{"NMinimize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"S", ",", " ", "constraints"}], "}"}], ",", "var3", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<RandomSearch\>\"", ",", 
          RowBox[{"\"\<SearchPoints\>\"", "->", "200"}], ",", 
          RowBox[{"\"\<Tolerance\>\"", "\[Rule]", "0"}]}], "}"}]}]}], "]"}]}],
     "]"}], " "}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQfWdb0p6PR944RkU0gWmbVt3jIDpaJ/oBiF773OwJ
iFY3NXsLos3VbD+DaMuZWV9AtMuKlz9AdE5D8X8QnXdgyoEJp9443pJ/egFE
z70sFbodSJ9/tTESRL9755kKooW6BbNBtMN5j0IQXXlkI5j+vPFaFYhWep9S
C6LNas43guiOiZotIPpZzsLl8ZxvHetXrlkDou88mZi9SPqt4yzmxWD6WNLd
YhAt/+kLmP7o3ZKyGEg/+3QhG0RbHTBZCKJnLFVfBKIZeta3Scu8ddQ07ukA
0Tp3u66BaPt5u1+A6Ki+1xIyQHpDsJYMiI7I0PYF0Y2bTviB6FfSVfEgek29
fDKI7okLzADRDufcs0A0AHmYvm0=
  "],
 CellLabel->
  "In[194]:=",ExpressionUUID->"2c5420e5-74fe-4e41-958f-f07eba7fa2b9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "gs", ",", "r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6", ",",
    "N1", ",", "N2", ",", "LL"}], "}"}]], "Output",
 CellChangeTimes->{3.907052481134672*^9},
 CellLabel->
  "Out[196]=",ExpressionUUID->"929e0ed7-bf2c-423e-8bb1-284cc6de93a1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"86.8772082`", ",", 
   RowBox[{"{", 
    RowBox[{"5.1811874023427275`*^-18", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gs", "\[Rule]", "0.6421932959301232`"}], ",", 
       RowBox[{"r1", "\[Rule]", "4.692304166530563`"}], ",", 
       RowBox[{"r2", "\[Rule]", "9.1472842614335`"}], ",", 
       RowBox[{"r3", "\[Rule]", "0.05555298751077461`"}], ",", 
       RowBox[{"r4", "\[Rule]", "6.838300754486274`"}], ",", 
       RowBox[{"r5", "\[Rule]", "57.77592541211374`"}], ",", 
       RowBox[{"r6", "\[Rule]", "0.09230047692063428`"}], ",", 
       RowBox[{"N1", "\[Rule]", 
        RowBox[{"-", "0.02507982547116132`"}]}], ",", 
       RowBox[{"N2", "\[Rule]", 
        RowBox[{"-", "0.028183423243048185`"}]}], ",", 
       RowBox[{"LL", "\[Rule]", "0.5732376882092379`"}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.907052567991423*^9},
 CellLabel->
  "Out[199]=",ExpressionUUID->"e5d950d3-e23b-48eb-b2f8-9a18e32d3706"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Refine", " ", "the", " ", "solution"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"point", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "var3", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"point", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"var3", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"var3", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "/.", 
            RowBox[{"solution", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"newsolution", "=", 
    RowBox[{"FindMinimum", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"S", ",", " ", "constraints"}], "}"}], ",", "point", ",", " ", 
      
      RowBox[{"AccuracyGoal", "\[Rule]", "30"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "30"}], ",", 
      RowBox[{"MaxIterations", "\[Rule]", "10000000000"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.780120350322089*^9, 3.780120363920542*^9}, {
   3.78012040230744*^9, 3.7801204310724707`*^9}, {3.780120719840967*^9, 
   3.780120733074333*^9}, {3.780120797649081*^9, 3.7801208388826303`*^9}, 
   3.780121932846726*^9, {3.780136012858782*^9, 3.780136014055015*^9}, 
   3.780137381316949*^9, {3.78013751082542*^9, 3.780137512295288*^9}, 
   3.780138656338909*^9, {3.780138785403494*^9, 3.7801387864238167`*^9}, 
   3.780204897162896*^9, {3.780216062106546*^9, 3.780216063157915*^9}, 
   3.780228000520133*^9, {3.78028734821491*^9, 3.780287381219624*^9}, {
   3.780301011886312*^9, 3.780301024139555*^9}, {3.780301093708583*^9, 
   3.780301097483618*^9}, {3.7803012832943296`*^9, 3.780301346411975*^9}, {
   3.780301377310481*^9, 3.780301382909305*^9}, 3.7803034612472115`*^9, {
   3.7803157251233015`*^9, 3.7803157266053705`*^9}, {3.780379178064247*^9, 
   3.780379178397176*^9}, 3.780379219103128*^9, {3.780379801202888*^9, 
   3.780379802414921*^9}, 3.780386932808236*^9, {3.780395271467556*^9, 
   3.7803952734159393`*^9}, 3.780395406426684*^9, {3.780398489071949*^9, 
   3.780398579996163*^9}, {3.780398714047646*^9, 3.7803987148905687`*^9}, {
   3.7806353177486553`*^9, 3.780635318912066*^9}, 3.7806551970242033`*^9, {
   3.780663331332075*^9, 3.780663332431539*^9}, {3.780735376821398*^9, 
   3.780735397860078*^9}, 3.780755703410725*^9, {3.780808429803994*^9, 
   3.780808455340377*^9}, {3.780808581308833*^9, 3.780808585080418*^9}, {
   3.7808086164609423`*^9, 3.780808634377743*^9}, {3.780825337664639*^9, 
   3.780825360655328*^9}, {3.780825392688487*^9, 3.780825478335948*^9}, {
   3.780826925456189*^9, 3.780827080272212*^9}, {3.780827152130026*^9, 
   3.7808272448963327`*^9}, {3.780828054867549*^9, 3.7808280652967873`*^9}, {
   3.780828100416885*^9, 3.7808281186726637`*^9}, 3.7808281940353603`*^9, 
   3.7808937435791893`*^9, 3.780894153047654*^9, {3.7808944485863132`*^9, 
   3.7808944489037848`*^9}, {3.780894479319703*^9, 3.780894488551169*^9}, 
   3.780919502372939*^9, {3.7812674206505613`*^9, 3.7812674250173063`*^9}, {
   3.781269310940724*^9, 3.781269312186528*^9}, 3.781269354587075*^9, {
   3.781333656602216*^9, 3.781333656808711*^9}, {3.781333693169767*^9, 
   3.781333742505673*^9}, {3.781333782666133*^9, 3.781333841790943*^9}, 
   3.781333887467968*^9, {3.781334464458311*^9, 3.781334499449388*^9}, {
   3.781334596522737*^9, 3.781334640009787*^9}, {3.781334705642991*^9, 
   3.781334709001562*^9}, {3.781334778121655*^9, 3.7813347797375174`*^9}, {
   3.7813348839989967`*^9, 3.781334904414824*^9}, 3.781334936060701*^9, 
   3.781334969117052*^9, 3.781344229695956*^9, {3.781344297840741*^9, 
   3.781344312796966*^9}, {3.781344344768168*^9, 3.781344377376511*^9}, {
   3.781345849711639*^9, 3.7813458597567472`*^9}, 3.781347797518203*^9, {
   3.781348202898848*^9, 3.7813482194869633`*^9}, {3.7813483045136433`*^9, 
   3.781348308703072*^9}, 3.781348374131654*^9, {3.781348479652405*^9, 
   3.781348489152688*^9}, {3.7813487459686747`*^9, 3.7813487590644484`*^9}, {
   3.78134888638729*^9, 3.781348962895318*^9}, {3.781349009809947*^9, 
   3.781349025859602*^9}, 3.78134907561906*^9, {3.781350312966714*^9, 
   3.781350338128744*^9}, {3.7813504608851547`*^9, 3.781350481344963*^9}, 
   3.781350519844067*^9, {3.781350684148748*^9, 3.7813506843210793`*^9}, {
   3.781350714547204*^9, 3.781350750836062*^9}, {3.781350784579471*^9, 
   3.7813508185770082`*^9}, {3.78135087480274*^9, 3.78135091899562*^9}, 
   3.781504884550749*^9, {3.781505320594617*^9, 3.781505367454921*^9}, {
   3.781505491378631*^9, 3.781505563070876*^9}, {3.7815056253299713`*^9, 
   3.781505677058169*^9}, {3.78150592945767*^9, 3.781505939086748*^9}, {
   3.781506125743937*^9, 3.7815061328001633`*^9}, {3.781506316868395*^9, 
   3.781506413310123*^9}, {3.781506506194405*^9, 3.781506545488172*^9}, {
   3.781506617951951*^9, 3.7815066250882607`*^9}, 3.7815067099699183`*^9, {
   3.7815067888328*^9, 3.7815068115987663`*^9}, {3.78150690292784*^9, 
   3.7815070237587442`*^9}, {3.781507399409564*^9, 3.7815075568981867`*^9}, {
   3.7815076449147463`*^9, 3.7815077553922367`*^9}, {3.7815078235066223`*^9, 
   3.781507870830667*^9}, {3.781508075810067*^9, 3.78150811662394*^9}, {
   3.781515660916781*^9, 3.781515680853281*^9}, {3.7815157806607943`*^9, 
   3.781515786209531*^9}, {3.781515937909074*^9, 3.7815159621958723`*^9}, {
   3.7815171196203833`*^9, 3.781517132690308*^9}, {3.781517313923087*^9, 
   3.78151734528584*^9}, {3.7815179248047657`*^9, 3.7815179358124657`*^9}, {
   3.781518247686191*^9, 3.781518254098802*^9}, {3.781518484373559*^9, 
   3.781518554659182*^9}, {3.781519748487246*^9, 3.781519748819377*^9}, {
   3.781519847927166*^9, 3.7815198571714993`*^9}, 3.7815203171680717`*^9, {
   3.781849552038794*^9, 3.78184956075702*^9}, {3.781850170438295*^9, 
   3.781850257447016*^9}, {3.781850293159772*^9, 3.781850299768989*^9}, {
   3.781850749351507*^9, 3.781850756359009*^9}, 3.781850807241519*^9, {
   3.78185086290557*^9, 3.7818508629601994`*^9}, {3.781851148649828*^9, 
   3.781851168361156*^9}, 3.7818514635614147`*^9, {3.7818516339757833`*^9, 
   3.781851646201812*^9}, {3.7818525944326353`*^9, 3.781852611546301*^9}, {
   3.78185424916247*^9, 3.781854282762384*^9}, {3.781854402842462*^9, 
   3.781854407194335*^9}, {3.7818626768289747`*^9, 3.7818626927293167`*^9}, {
   3.7818633509246387`*^9, 3.78186338228168*^9}, {3.781867474798134*^9, 
   3.781867487757965*^9}, {3.7818675340296383`*^9, 3.781867539053617*^9}, {
   3.78186765292761*^9, 3.781867712012002*^9}, 3.781867905768526*^9, {
   3.781867950571759*^9, 3.781867953372293*^9}, {3.78186812847987*^9, 
   3.781868132428793*^9}, {3.781868192254013*^9, 3.781868203914234*^9}, {
   3.781868261810122*^9, 3.781868330510037*^9}, 3.781868938875617*^9, {
   3.7818690709577093`*^9, 3.781869101723816*^9}, {3.781873224198977*^9, 
   3.7818732352476673`*^9}, {3.781873585151628*^9, 3.781873606252261*^9}, {
   3.781935050560832*^9, 3.7819350633097563`*^9}, {3.781935164688815*^9, 
   3.781935170829465*^9}, {3.7819352286708612`*^9, 3.781935235149562*^9}, {
   3.781935275297214*^9, 3.781935362689221*^9}, {3.781935572539813*^9, 
   3.781935610977518*^9}, {3.78193576173582*^9, 3.781935814289352*^9}, {
   3.781935992027052*^9, 3.781936050161615*^9}, {3.7819363245071583`*^9, 
   3.781936352048493*^9}, {3.781936551273963*^9, 3.781936615169129*^9}, {
   3.781936758634494*^9, 3.7819367969292393`*^9}, {3.781937282381568*^9, 
   3.781937309693088*^9}, {3.7819374630003767`*^9, 3.7819374919179697`*^9}, {
   3.7819380723933973`*^9, 3.781938124253244*^9}, {3.781938250746497*^9, 
   3.7819382971169643`*^9}, {3.7819384972286043`*^9, 3.78193856524863*^9}, {
   3.7819386960715103`*^9, 3.781938725377042*^9}, {3.7819388157923937`*^9, 
   3.781938827933071*^9}, 3.781951878892646*^9, {3.781951914420496*^9, 
   3.7819519428659143`*^9}, {3.781952968356758*^9, 3.781952971940237*^9}, {
   3.7820231723387823`*^9, 3.7820232119598513`*^9}, {3.7820254780855503`*^9, 
   3.782025499425293*^9}, {3.782044272679963*^9, 3.782044298534195*^9}, {
   3.7820449798139353`*^9, 3.782044993731504*^9}, {3.782454847376129*^9, 
   3.7824548615199003`*^9}, 3.78245654444872*^9, {3.782456583872877*^9, 
   3.782456589969314*^9}, {3.782458155022449*^9, 3.782458155213353*^9}, 
   3.782474319427784*^9, 3.782475942132154*^9, {3.782476205331409*^9, 
   3.7824762393163567`*^9}, {3.782476882244157*^9, 3.782476893712316*^9}, {
   3.7825404445818787`*^9, 3.782540482614098*^9}, {3.782540679509656*^9, 
   3.7825407097821712`*^9}, {3.7825414659900303`*^9, 3.782541510518062*^9}, {
   3.78254238770264*^9, 3.7825424253980083`*^9}, {3.782543564918474*^9, 
   3.78254359347717*^9}, {3.782544482518856*^9, 3.782544531686863*^9}, {
   3.782557405206582*^9, 3.782557419878478*^9}, {3.782558619095314*^9, 
   3.782558638308275*^9}, {3.782559475831304*^9, 3.7825594995115843`*^9}, {
   3.782560564119822*^9, 3.7825606045811787`*^9}, {3.78262648061453*^9, 
   3.782626488374959*^9}, {3.7826271599741907`*^9, 3.782627179474965*^9}, {
   3.782628224662245*^9, 3.782628236694408*^9}, {3.782629119094523*^9, 
   3.782629156467287*^9}, {3.7826298823408537`*^9, 3.782629903331464*^9}, {
   3.782648065046234*^9, 3.782648090741797*^9}, {3.782648761635594*^9, 
   3.782648771090591*^9}, {3.782649919846043*^9, 3.7826499335260143`*^9}, {
   3.7826512466932*^9, 3.7826512570587473`*^9}, {3.782711749379889*^9, 
   3.782711763203794*^9}, {3.7827127923076057`*^9, 3.7827128030723257`*^9}, {
   3.782713514628169*^9, 3.7827135278918123`*^9}, {3.78271559558808*^9, 
   3.782715613971024*^9}, {3.78271591187589*^9, 3.782715925634924*^9}, {
   3.782716048963917*^9, 3.7827160561164627`*^9}, {3.7827165243063374`*^9, 
   3.7827165417623587`*^9}, {3.7827230404867487`*^9, 3.782723057511216*^9}, {
   3.782723229927437*^9, 3.78272325551149*^9}, {3.7827233631915903`*^9, 
   3.7827234100539427`*^9}, {3.782723554917755*^9, 3.782723555363688*^9}, {
   3.7827243922634087`*^9, 3.782724422483585*^9}, {3.7827254507729588`*^9, 
   3.782725453320052*^9}, {3.7827255522002373`*^9, 3.782725555366647*^9}, {
   3.782725772295979*^9, 3.7827258052525473`*^9}, {3.782725941544052*^9, 
   3.7827259492559347`*^9}, {3.782727160392169*^9, 3.782727185400693*^9}, 
   3.7827354921085873`*^9, {3.783060160708776*^9, 3.78306018094779*^9}, 
   3.78306045800345*^9, {3.7830887406676197`*^9, 3.78308874746531*^9}, 
   3.7830888004558773`*^9, {3.783143811819497*^9, 3.783143855995914*^9}, 
   3.783770732212778*^9, {3.784632138659309*^9, 3.784632140702835*^9}, {
   3.784632189729701*^9, 3.784632209633748*^9}, {3.784639088179892*^9, 
   3.7846391455240088`*^9}, 3.78463923518769*^9, 3.7851568963017406`*^9, {
   3.785493962297718*^9, 3.785493971768622*^9}, 3.78549406405667*^9, {
   3.7855783834702787`*^9, 3.785578393837841*^9}, {3.785578440896639*^9, 
   3.785578447996912*^9}, {3.7855785535333*^9, 3.785578657039809*^9}, {
   3.7855789948306093`*^9, 3.785579021806035*^9}, {3.785579057792048*^9, 
   3.78557905817404*^9}, {3.785579150207885*^9, 3.78557916270266*^9}, {
   3.785583304692659*^9, 3.785583379425226*^9}, {3.785583423298332*^9, 
   3.7855834600339613`*^9}, {3.78558514298085*^9, 3.7855851471568623`*^9}, {
   3.7856763731712723`*^9, 3.78567639613431*^9}, {3.785676530901513*^9, 
   3.7856765871548223`*^9}, {3.788689420208438*^9, 3.7886894874863377`*^9}, 
   3.788689873023951*^9, 3.788691931328479*^9, {3.788692839120882*^9, 
   3.788692880850451*^9}, {3.788693437536483*^9, 3.788693448032502*^9}, {
   3.788696388228183*^9, 3.788696400531473*^9}, {3.7886964331882353`*^9, 
   3.788696454208426*^9}, {3.788696512755537*^9, 3.788696532768642*^9}, {
   3.7886966401320343`*^9, 3.788696665200526*^9}, 3.7886974501790943`*^9, 
   3.7887733636246805`*^9, {3.809330916657322*^9, 3.8093309199315557`*^9}, {
   3.809330973996245*^9, 3.809331017077314*^9}, 3.8093391587632084`*^9, {
   3.816426904919158*^9, 3.816426924450824*^9}, {3.816427288876193*^9, 
   3.816427291796776*^9}, {3.8169540440681725`*^9, 3.816954055920016*^9}, {
   3.8169598678977003`*^9, 3.8169598773584585`*^9}, {3.8170652337887383`*^9, 
   3.817065254273367*^9}, 3.817065479639168*^9, {3.817104282077447*^9, 
   3.817104302574171*^9}, {3.817114261056501*^9, 3.817114265538416*^9}, 
   3.817126132343788*^9, {3.8188332648867507`*^9, 3.818833273967883*^9}, {
   3.818937727898674*^9, 3.8189377322119064`*^9}, {3.818942656068986*^9, 
   3.818942664217625*^9}, {3.819024850923196*^9, 3.819024885375928*^9}, {
   3.8193900848153114`*^9, 3.819390095273116*^9}, {3.8194207217669764`*^9, 
   3.819420725503989*^9}, {3.8194271978467045`*^9, 3.8194271982516985`*^9}, {
   3.819525171455999*^9, 3.8195251754605923`*^9}, {3.819539302605856*^9, 
   3.81953931746707*^9}, {3.8195393731412907`*^9, 3.819539412858282*^9}, {
   3.8196232798179846`*^9, 3.819623280666724*^9}, {3.8199778330904713`*^9, 
   3.819977833654484*^9}, 3.8201341974750404`*^9, {3.820234561253681*^9, 
   3.820234569371483*^9}, {3.820235214859537*^9, 3.82023521540808*^9}, {
   3.820236459808942*^9, 3.820236460925584*^9}, 3.832821491780785*^9, {
   3.832823901032675*^9, 3.8328240453068047`*^9}, {3.83282410958132*^9, 
   3.8328241164153795`*^9}, {3.832830274576984*^9, 3.8328303202736044`*^9}, {
   3.832832942855707*^9, 3.832832945562522*^9}, {3.832833210763112*^9, 
   3.8328332470317993`*^9}, {3.832833305105397*^9, 3.8328333221304026`*^9}, 
   3.8328333966212893`*^9, {3.832838959170751*^9, 3.8328389960648003`*^9}, {
   3.832842635336168*^9, 3.832842670797757*^9}, 3.8333439230097604`*^9, {
   3.8465636343468537`*^9, 3.8465636751407547`*^9}, {3.846563760992219*^9, 
   3.8465637667530746`*^9}, {3.846564525846652*^9, 3.8465645309071426`*^9}, 
   3.8469111042466106`*^9, {3.847334550475896*^9, 3.847334552492509*^9}, {
   3.8473384367290397`*^9, 3.847338498152093*^9}, {3.8473395747189035`*^9, 
   3.8473396462300606`*^9}, {3.8473404575353518`*^9, 3.847340474618497*^9}, {
   3.8473416285202093`*^9, 3.8473416495747857`*^9}, {3.847424018600747*^9, 
   3.847424032916505*^9}, {3.847425521998248*^9, 3.8474255353424206`*^9}, {
   3.847450570734826*^9, 3.8474505708995123`*^9}, {3.8475161892500343`*^9, 
   3.8475161933624816`*^9}, 3.847945504354744*^9, {3.848142253281871*^9, 
   3.848142286112417*^9}, {3.8508366671822557`*^9, 3.850836722767372*^9}, {
   3.8508367757097516`*^9, 3.8508368004892826`*^9}, {3.8508772210123587`*^9, 
   3.8508772324336934`*^9}, {3.8508772675280204`*^9, 
   3.8508772717248898`*^9}, {3.8508946538291297`*^9, 3.850894704160666*^9}, {
   3.8602254179475975`*^9, 3.8602255275699196`*^9}, 3.86022669048143*^9, {
   3.860227789149931*^9, 3.860227789713549*^9}, 3.8602301510343666`*^9, 
   3.8604692939810233`*^9, {3.860470636391461*^9, 3.8604706379566298`*^9}, {
   3.860558129632472*^9, 3.8605581332833886`*^9}, {3.8606677775959234`*^9, 
   3.860667780533579*^9}, 3.8606712212189164`*^9, 3.861098181931149*^9, {
   3.861353041898249*^9, 3.8613530597676706`*^9}, {3.8613552803972845`*^9, 
   3.861355326288266*^9}, {3.861356461510008*^9, 3.8613564615945244`*^9}, 
   3.86135869159225*^9, 3.8613598623499746`*^9, {3.861438967569268*^9, 
   3.8614389677595034`*^9}, 3.861447198156766*^9, 3.8618562276640635`*^9, {
   3.8642981032008815`*^9, 3.8642981044497414`*^9}, {3.9068029709328794`*^9, 
   3.9068029832283354`*^9}, {3.9068052599261303`*^9, 
   3.9068052799756317`*^9}, {3.907051141453373*^9, 3.907051141923036*^9}},
 CellLabel->
  "In[200]:=",ExpressionUUID->"d778fcdb-3f81-47dd-b66d-64010a6862d6"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum", "sdir", "\"Search direction has become too small.\"", 2, 202,
    6, 27502569936634691295, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9070525683880324`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[200]:=",ExpressionUUID->"39513996-3cf1-4d55-a04b-375c9a8c4874"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.2860990028956774`*^-29", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"gs", "\[Rule]", "0.6421933308622771`"}], ",", 
     RowBox[{"r1", "\[Rule]", "4.692304557560562`"}], ",", 
     RowBox[{"r2", "\[Rule]", "9.14728474158709`"}], ",", 
     RowBox[{"r3", "\[Rule]", "0.05555298906538093`"}], ",", 
     RowBox[{"r4", "\[Rule]", "6.838301503532217`"}], ",", 
     RowBox[{"r5", "\[Rule]", "57.7759348930854`"}], ",", 
     RowBox[{"r6", "\[Rule]", "0.09230047432822693`"}], ",", 
     RowBox[{"N1", "\[Rule]", 
      RowBox[{"-", "0.025079822681876095`"}]}], ",", 
     RowBox[{"N2", "\[Rule]", 
      RowBox[{"-", "0.028183424081089165`"}]}], ",", 
     RowBox[{"LL", "\[Rule]", "0.5732377509783894`"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9070525684192877`*^9},
 CellLabel->
  "Out[202]=",ExpressionUUID->"a0b5b047-4615-492b-b69f-3863348ca2e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"point", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", " ", 
     RowBox[{"Length", "[", "var3", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AppendTo", "[", 
      RowBox[{"point", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"var3", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"var3", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "/.", 
          RowBox[{"newsolution", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"newsolution2", "=", 
  RowBox[{"FindMinimum", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"S", ",", "  ", "constraints"}], "}"}], ",", "point", ",", " ", 
    RowBox[{"AccuracyGoal", "\[Rule]", "30"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "30"}], ",", 
    RowBox[{"MaxIterations", "\[Rule]", "10000000000"}]}], "]"}]}]}], "Input",\

 CellChangeTimes->{{3.861445562337971*^9, 3.8614455671685624`*^9}, 
   3.861447204173156*^9, 3.861856247416814*^9, {3.864298115887847*^9, 
   3.8642981169631524`*^9}, {3.906802996173318*^9, 3.9068030071428375`*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"7d710444-23a8-48f6-954a-cbec01eb4351"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum", "sdir", "\"Search direction has become too small.\"", 2, 205,
    7, 27502569936634691295, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9070525688461533`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[203]:=",ExpressionUUID->"e63a4a4c-74d1-4f19-a970-dcd4885ce5f0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.325891430227856`*^-30", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"gs", "\[Rule]", "0.6421933308622769`"}], ",", 
     RowBox[{"r1", "\[Rule]", "4.69230455756056`"}], ",", 
     RowBox[{"r2", "\[Rule]", "9.14728474158709`"}], ",", 
     RowBox[{"r3", "\[Rule]", "0.05555298906538094`"}], ",", 
     RowBox[{"r4", "\[Rule]", "6.8383015035322146`"}], ",", 
     RowBox[{"r5", "\[Rule]", "57.77593489308536`"}], ",", 
     RowBox[{"r6", "\[Rule]", "0.09230047432822694`"}], ",", 
     RowBox[{"N1", "\[Rule]", 
      RowBox[{"-", "0.0250798226818761`"}]}], ",", 
     RowBox[{"N2", "\[Rule]", 
      RowBox[{"-", "0.028183424081089172`"}]}], ",", 
     RowBox[{"LL", "\[Rule]", "0.5732377509783891`"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9070525688623486`*^9},
 CellLabel->
  "Out[205]=",ExpressionUUID->"19098137-7ffc-4f23-adbf-145088e5219d"]
}, Open  ]]
},
CellGrouping->Manual,
WindowSize->{1141.2, 579.6},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
TaggingRules->Association["TryRealOnly" -> False],
Magnification:>1.2 Inherited,
FrontEndVersion->"12.3 pour Microsoft Windows (64-bit) (June 19, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"795e6a5e-8943-4ced-b385-96ea8581e06e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 342, 7, 65, "Text",ExpressionUUID->"bc655876-a869-411f-bfe1-6ec705783e5d"],
Cell[903, 29, 2311, 41, 168, "Text",ExpressionUUID->"5b548cd2-eea8-4cc1-9056-a2e745337c14"],
Cell[3217, 72, 165, 2, 57, "Input",ExpressionUUID->"18065e7f-4fc8-437f-84b3-db809d536838"],
Cell[CellGroupData[{
Cell[3407, 78, 603, 12, 36, "Text",ExpressionUUID->"dc51d566-59f1-418e-97c0-e6bf8da76928"],
Cell[CellGroupData[{
Cell[4035, 94, 277, 6, 43, "Text",ExpressionUUID->"f3f867b9-2b45-4cb6-bdd2-1f21e8a2129f"],
Cell[4315, 102, 370, 8, 52, "Input",ExpressionUUID->"9477e262-d707-4b8e-9b23-2baa7aa01a9c"],
Cell[4688, 112, 640, 14, 391, "Input",ExpressionUUID->"211e934a-a3b0-4103-a450-48019ca3b2c9"],
Cell[5331, 128, 812, 24, 238, "Input",ExpressionUUID->"07041a63-2637-4cf5-8a27-f1a8aab24649"],
Cell[6146, 154, 743, 21, 180, "Input",ExpressionUUID->"62231df3-c1ce-4e11-af36-d93050bbcf98"],
Cell[6892, 177, 3227, 96, 463, "Input",ExpressionUUID->"a2586c29-710a-4937-a086-a2a7d25e6873"],
Cell[10122, 275, 2006, 61, 253, "Input",ExpressionUUID->"df77bd77-136f-48dc-b8d2-b2e5a42381b4"],
Cell[12131, 338, 4607, 121, 712, "Input",ExpressionUUID->"7953c09d-d8b1-4ec7-9419-8175a43f48fd"],
Cell[16741, 461, 374, 10, 52, "Input",ExpressionUUID->"2420ac78-0115-4e69-9702-81a9caf1313b"],
Cell[17118, 473, 427, 11, 52, "Input",ExpressionUUID->"205d9bef-b994-40b0-ab89-ff121e342bfc"],
Cell[17548, 486, 592, 16, 121, "Input",ExpressionUUID->"5b144fe7-cd08-4bf1-af30-e397aed00184"],
Cell[18143, 504, 4209, 130, 441, "Input",ExpressionUUID->"c31ce6af-11be-4320-a823-49076a642f83"],
Cell[22355, 636, 1176, 33, 75, "Input",ExpressionUUID->"ae466633-73c3-4df5-acc2-83ba5ef45091"],
Cell[23534, 671, 460, 14, 52, "Input",ExpressionUUID->"fd0f2c4c-9434-4dfd-853b-047ede78b7d2"],
Cell[23997, 687, 12791, 379, 1144, "Input",ExpressionUUID->"9bb96c83-38b9-4ad1-b35a-6525314143fc"],
Cell[36791, 1068, 626, 18, 156, "Input",ExpressionUUID->"1fcb1f46-6f9a-4d3e-8fe1-a907b0607316"],
Cell[37420, 1088, 318, 9, 156, "Input",ExpressionUUID->"30bba266-f524-4584-802a-3da3f040737f"],
Cell[37741, 1099, 1695, 50, 905, "Input",ExpressionUUID->"377699b7-dbb6-4adb-88d7-2ac2b322b52c"],
Cell[39439, 1151, 390, 12, 156, "Input",ExpressionUUID->"b74df599-d3e7-4ff5-955b-24a7f9c2753b"],
Cell[39832, 1165, 973, 28, 411, "Input",ExpressionUUID->"0dfa9311-fb04-42a0-9239-9a537cad177c"],
Cell[40808, 1195, 2516, 71, 1032, "Input",ExpressionUUID->"671ec197-201e-4f32-b74a-703c4cacd4a9"],
Cell[43327, 1268, 317, 7, 156, "Input",ExpressionUUID->"87e846c4-b851-4c0c-8e13-7ca7e7e1b523"]
}, Closed]]
}, Closed]],
Cell[43671, 1279, 166, 2, 52, "Input",ExpressionUUID->"c1bdda84-e987-4e67-8bc9-f52227d6f708"],
Cell[43840, 1283, 1464, 21, 91, "Text",ExpressionUUID->"710375a6-32c6-4c3e-95a4-5b25154bd7a8"],
Cell[45307, 1306, 8479, 139, 286, "Input",ExpressionUUID->"84d0fec0-7cce-467a-8873-0cc672df5b22"],
Cell[53789, 1447, 166, 2, 57, "Input",ExpressionUUID->"14f21127-19d4-4cee-9237-f735847a9337"],
Cell[53958, 1451, 3429, 83, 579, "Input",ExpressionUUID->"d4f303d0-8dd5-420a-9f0e-186188365663"],
Cell[57390, 1536, 166, 2, 57, "Input",ExpressionUUID->"163f6b7a-219c-42cf-bc6f-0c12b83c9abb"],
Cell[57559, 1540, 10515, 234, 985, "Input",ExpressionUUID->"05135e73-0025-41c4-9ff3-ddcac5989872"],
Cell[68077, 1776, 166, 2, 57, "Input",ExpressionUUID->"1ecc511b-21b4-4638-9130-3a7dca4b7f19"],
Cell[68246, 1780, 58323, 1384, 6325, "Input",ExpressionUUID->"b3e86933-fa29-4820-a9f7-aae9a9d810c3"],
Cell[126572, 3166, 166, 2, 57, "Input",ExpressionUUID->"b0d741e9-1ebe-457b-b300-01a71502ec4e"],
Cell[126741, 3170, 875, 23, 205, "Input",ExpressionUUID->"eb69c09b-8209-4a3f-ac3d-ec87eda63e71"],
Cell[127619, 3195, 166, 2, 57, "Input",ExpressionUUID->"a645b529-7895-43eb-bb80-38d2856b0514"],
Cell[127788, 3199, 10056, 215, 560, "Input",ExpressionUUID->"a24e43a5-4e38-415f-8d60-386e2b37dcce"],
Cell[137847, 3416, 9121, 205, 472, "Input",ExpressionUUID->"c676fbb6-5468-4b7e-9706-6196624e3326"],
Cell[146971, 3623, 25126, 584, 3027, "Input",ExpressionUUID->"0c2823a7-486b-4e7d-b393-a42de33a18d8"],
Cell[172100, 4209, 5148, 126, 396, "Input",ExpressionUUID->"144f04c4-b93e-4da5-a692-7443670a6052"],
Cell[177251, 4337, 7597, 182, 749, "Input",ExpressionUUID->"ff01fd47-09c4-44a0-8b65-39066b7efb02"],
Cell[184851, 4521, 170, 3, 57, "Input",ExpressionUUID->"d98991e9-8c38-420f-9fc5-80616f2089fa"],
Cell[185024, 4526, 8847, 203, 948, "Input",ExpressionUUID->"f15f8e45-82ee-45df-8642-c34114f3e5f0"],
Cell[CellGroupData[{
Cell[193896, 4733, 30911, 663, 3188, "Input",ExpressionUUID->"e69cc54c-df7e-4520-a091-381a52204ee3"],
Cell[224810, 5398, 35003, 743, 3352, "Input",ExpressionUUID->"5c6087ac-65d9-44d7-b60e-ac3580108c56"]
}, Open  ]],
Cell[259828, 6144, 2209, 49, 100, "Input",ExpressionUUID->"07260b51-1d02-4ee0-bff0-d9369f42ff3e"],
Cell[262040, 6195, 2140, 54, 122, "Input",ExpressionUUID->"4f2a6d4a-63d1-41b1-b10e-a72b21ae3141"],
Cell[264183, 6251, 2750, 68, 338, "Input",ExpressionUUID->"363f2a6e-ef9b-42ad-8219-0233b5048a39"],
Cell[266936, 6321, 2616, 52, 142, "Input",ExpressionUUID->"5457d322-482d-4b89-9579-d551c572c23a"],
Cell[269555, 6375, 221, 4, 57, "Input",ExpressionUUID->"df430a67-162c-4470-b3a6-441fc85a1647"],
Cell[CellGroupData[{
Cell[269801, 6383, 695, 17, 140, "Input",ExpressionUUID->"01e43520-1160-4690-b738-262e0b81773a"],
Cell[270499, 6402, 3684, 95, 130, "Output",ExpressionUUID->"244aa4e6-fba0-4f50-86ac-eaf985dda726"],
Cell[274186, 6499, 595, 12, 38, "Output",ExpressionUUID->"baa1b97f-2602-47ce-be30-e6a6b840fab6"]
}, Open  ]],
Cell[274796, 6514, 170, 3, 57, "Input",ExpressionUUID->"238829d6-f1f6-4b7d-84e0-de9f64f0e28f"],
Cell[274969, 6519, 2113, 31, 116, "Text",ExpressionUUID->"2ac6a1ed-f009-424e-b725-e6bd60a86594"],
Cell[277085, 6552, 170, 3, 57, "Input",ExpressionUUID->"01b8e347-a2a9-4715-8a27-a3337dd26c70"],
Cell[277258, 6557, 2163, 30, 91, "Text",ExpressionUUID->"e50d25fc-663c-4d48-a672-917bd0773857"],
Cell[CellGroupData[{
Cell[279446, 6591, 25077, 400, 662, "Input",ExpressionUUID->"f2e80695-b028-4f2e-9d99-3f821a702f2b"],
Cell[304526, 6993, 2090, 52, 62, "Output",ExpressionUUID->"7e8d9935-6535-479b-ac61-0311e55c6476"],
Cell[306619, 7047, 713, 14, 38, "Output",ExpressionUUID->"3f957bec-f0fc-4cf0-89c5-677c4a95b4d8"]
}, Open  ]],
Cell[307347, 7064, 170, 3, 57, "Input",ExpressionUUID->"fa1eee9f-9acb-4762-a037-08bdd5efe81f"],
Cell[307520, 7069, 2561, 35, 65, "Text",ExpressionUUID->"a32a1f21-6194-4c54-825e-ab5a146fa244"],
Cell[CellGroupData[{
Cell[310106, 7108, 6977, 173, 351, "Input",ExpressionUUID->"e0c12046-fe10-42eb-93aa-1e65096a5b36"],
Cell[317086, 7283, 1173, 17, 38, "Output",ExpressionUUID->"463376c6-eadb-4cfc-82e1-b094b7948955"],
Cell[318262, 7302, 1177, 17, 38, "Output",ExpressionUUID->"afed8b0b-2950-4657-93d1-9ac7176c855d"],
Cell[319442, 7321, 1178, 17, 40, "Output",ExpressionUUID->"e7241752-91ab-4049-a1f6-e9395b648b1d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[320657, 7343, 10695, 291, 444, "Input",ExpressionUUID->"aca36c0c-243c-4962-9fa9-68c11bf0da63"],
Cell[331355, 7636, 876, 21, 39, "Output",ExpressionUUID->"f121de21-36fd-44fe-a193-c414ded3bbd4"],
Cell[332234, 7659, 277, 5, 38, "Output",ExpressionUUID->"dbb793ab-5626-4723-95e1-71acd9048532"]
}, Open  ]],
Cell[332526, 7667, 27990, 712, 879, "Input",ExpressionUUID->"f751dd6a-c08b-46b4-ba46-7040e32847fe"],
Cell[CellGroupData[{
Cell[360541, 8383, 3635, 89, 143, "Input",ExpressionUUID->"97278dc9-d971-4f18-813b-a0c632cd312f"],
Cell[364179, 8474, 2309, 53, 85, "Output",ExpressionUUID->"ee751a16-05f3-4024-a3a3-f7daa549d220"]
}, Open  ]],
Cell[366503, 8530, 426, 8, 33, "Input",ExpressionUUID->"e7fe6cb7-0c71-4bd3-bd52-409e41176418"],
Cell[CellGroupData[{
Cell[366954, 8542, 773, 17, 120, "Input",ExpressionUUID->"f0d76a31-3506-4df5-a195-daf365b34fe7"],
Cell[367730, 8561, 787, 12, 38, "Output",ExpressionUUID->"df2414f0-1bcd-4498-b1fa-cb9689acae40"],
Cell[368520, 8575, 807, 13, 38, "Output",ExpressionUUID->"5c88e912-f8c8-4b13-b589-9a93d9cd3d9b"],
Cell[369330, 8590, 790, 12, 40, "Output",ExpressionUUID->"6059d2fc-73be-44f3-ae1f-a0767bfcce76"],
Cell[370123, 8604, 791, 12, 38, "Output",ExpressionUUID->"15bcc29b-f90c-4c57-940d-1028aeecbfbe"]
}, Open  ]],
Cell[370929, 8619, 170, 3, 57, "Input",ExpressionUUID->"2d640f2d-7646-4e0e-89b2-ba30a58bc761"],
Cell[371102, 8624, 2339, 32, 91, "Text",ExpressionUUID->"4e4c9afe-fe5f-4fba-bcb6-58be91bffaf4"],
Cell[CellGroupData[{
Cell[373466, 8660, 7898, 203, 584, "Input",ExpressionUUID->"1ff3969c-e086-405f-a099-ee09208e8367"],
Cell[381367, 8865, 987, 17, 39, "Output",ExpressionUUID->"9dc05d5e-ea49-443e-a4fa-6884309d5017"],
Cell[382357, 8884, 2270, 44, 85, "Output",ExpressionUUID->"2670c76c-dfc6-4ab5-9227-8e9c0e304acc"]
}, Open  ]],
Cell[384642, 8931, 221, 4, 57, "Input",ExpressionUUID->"01eb42cd-69e0-4c6f-8077-87b4249ea5ae"],
Cell[384866, 8937, 2213, 30, 65, "Text",ExpressionUUID->"bf3c824b-6c60-47b3-9064-b4f81a294384"],
Cell[CellGroupData[{
Cell[387104, 8971, 15705, 233, 205, "Input",ExpressionUUID->"68961132-1583-4d3e-adb4-bcf4a7c36d21"],
Cell[402812, 9206, 359, 8, 33, "Message",ExpressionUUID->"e761a40f-23be-48bd-abeb-d9b76f86444e"],
Cell[403174, 9216, 1708, 35, 92, "Output",ExpressionUUID->"a6d15578-26d1-4347-a81c-98aa0d6cb732"]
}, Open  ]],
Cell[CellGroupData[{
Cell[404919, 9256, 1452, 37, 182, "Input",ExpressionUUID->"523a4164-1cc2-4667-b9be-d8be971b0750"],
Cell[406374, 9295, 667, 12, 33, "Message",ExpressionUUID->"98f081a3-a562-4df8-b8a9-73492b6678e2"],
Cell[407044, 9309, 1675, 35, 92, "Output",ExpressionUUID->"ca229d18-db96-4e62-933b-d5a31a0f123b"]
}, Open  ]],
Cell[408734, 9347, 221, 4, 57, "Input",ExpressionUUID->"a26934a5-12af-4098-8ec4-4d532c869e8f"],
Cell[CellGroupData[{
Cell[408980, 9355, 5102, 135, 505, "Input",ExpressionUUID->"f3d84eac-2b85-4a38-acf3-1adc599f68a1"],
Cell[414085, 9492, 432, 9, 33, "Message",ExpressionUUID->"ffc60106-2852-4961-9494-8f2e08e91c7e"],
Cell[414520, 9503, 1669, 35, 92, "Output",ExpressionUUID->"701dbe33-05a2-49ab-906c-b1ae9288c05d"]
}, Open  ]],
Cell[416204, 9541, 221, 4, 57, "Input",ExpressionUUID->"db46d04c-c724-413e-8d97-f4a1a0d526cd"],
Cell[CellGroupData[{
Cell[416450, 9549, 6506, 173, 538, "Input",ExpressionUUID->"2c8d7dd3-e848-4262-9e18-ad6a37cc117e"],
Cell[422959, 9724, 334, 8, 39, "Output",ExpressionUUID->"0f56f10e-df56-4248-b6fa-2ad1a63df4c5"],
Cell[423296, 9734, 1216, 27, 62, "Output",ExpressionUUID->"d3ce13ac-4f73-47fa-8af6-bca208106bdd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[424549, 9766, 15725, 233, 205, "Input",ExpressionUUID->"144acb32-2b4b-4a57-a879-27ed3b082c76"],
Cell[440277, 10001, 359, 8, 33, "Message",ExpressionUUID->"cd50cba3-dde2-4201-a275-e737b686f938"],
Cell[440639, 10011, 1137, 25, 69, "Output",ExpressionUUID->"cd6658d0-686d-45d5-ba71-0ec201641d3e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[441813, 10041, 3340, 85, 378, "Input",ExpressionUUID->"a503c4aa-eb22-477a-9ea9-9858a41ca4b6"],
Cell[445156, 10128, 365, 8, 33, "Message",ExpressionUUID->"da50fe31-27ed-41a9-9774-8bfb5b64a8d1"],
Cell[445524, 10138, 1121, 25, 69, "Output",ExpressionUUID->"b7012751-4b89-49de-bfe7-d9f1348ffaf7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[446682, 10168, 6412, 172, 518, "Input",ExpressionUUID->"2c5420e5-74fe-4e41-958f-f07eba7fa2b9"],
Cell[453097, 10342, 295, 7, 39, "Output",ExpressionUUID->"929e0ed7-bf2c-423e-8bb1-284cc6de93a1"],
Cell[453395, 10351, 993, 22, 69, "Output",ExpressionUUID->"e5d950d3-e23b-48eb-b2f8-9a18e32d3706"]
}, Open  ]],
Cell[CellGroupData[{
Cell[454425, 10378, 15725, 233, 205, "Input",ExpressionUUID->"d778fcdb-3f81-47dd-b66d-64010a6862d6"],
Cell[470153, 10613, 365, 8, 33, "Message",ExpressionUUID->"39513996-3cf1-4d55-a04b-375c9a8c4874"],
Cell[470521, 10623, 909, 20, 69, "Output",ExpressionUUID->"a0b5b047-4615-492b-b69f-3863348ca2e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[471467, 10648, 1452, 37, 182, "Input",ExpressionUUID->"7d710444-23a8-48f6-954a-cbec01eb4351"],
Cell[472922, 10687, 365, 8, 33, "Message",ExpressionUUID->"e63a4a4c-74d1-4f19-a970-dcd4885ce5f0"],
Cell[473290, 10697, 907, 20, 69, "Output",ExpressionUUID->"19098137-7ffc-4f23-adbf-145088e5219d"]
}, Open  ]]
}
]
*)



==> anc/MSSS_classicality_check_-_sol_29.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    579444,      12731]
NotebookOptionsPosition[    563973,      12516]
NotebookOutlinePosition[    564556,      12536]
CellTagsIndexPosition[    564513,      12533]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["MaxSymSolSearch (MSSS)", "Text",
 CellChangeTimes->{{3.850879754446453*^9, 3.8508797803441563`*^9}, 
   3.8508798518822737`*^9, {3.8508799786873407`*^9, 3.8508799811443195`*^9}},
 FontSize->18,
 FontWeight->"Bold",
 FontColor->GrayLevel[0],
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"bc655876-a869-411f-bfe1-6ec705783e5d"],

Cell[TextData[{
 StyleBox["This numerical code ",
  FontSize->14],
 StyleBox["MaxSymSolSearch",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[", in short ",
  FontSize->14],
 StyleBox["MSSS",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[", looks for solutions of 10d type IIA/B supergravities with 4d \
maximally symmetric spacetimes, as described in the paper arXiv:2201.04152, \
and within the ansatz presented there. After some pre-code tools to be \
evaluated, the code works in 4 steps, each of which requires an input. We \
specify each of these inputs below, and the result of the corresponding \
evaluations.\nThe last 2 steps are commented out, in such a way that one can \
\[OpenCurlyDoubleQuote]Evaluate Notebook\[CloseCurlyDoubleQuote] after taking \
care of the first input. The second input can be entered if necessary \
afterwards and evaluated again.\nDue to the pre-code tools, one has to \
\[OpenCurlyDoubleQuote]Quit Kernel\[CloseCurlyDoubleQuote] before each new \
notebook evaluation.",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.850387410518633*^9, 
   3.850387417609215*^9}, {3.850821911603533*^9, 3.850821913718794*^9}, {
   3.8508220835149403`*^9, 3.850822322282565*^9}, {3.85082320104809*^9, 
   3.8508232158593674`*^9}, {3.850834236380687*^9, 3.8508342367535467`*^9}, 
   3.85083581581502*^9, {3.8508360987089367`*^9, 3.850836235079442*^9}, {
   3.8508370130927224`*^9, 3.850837014297632*^9}, {3.850876595919586*^9, 
   3.8508765985840406`*^9}, {3.8508799987646265`*^9, 
   3.8508800091649237`*^9}, {3.8508800508738165`*^9, 3.850880080126686*^9}, {
   3.8508803864112973`*^9, 3.850880421494958*^9}, {3.8508935704507017`*^9, 
   3.8508936231125383`*^9}, {3.856853574997894*^9, 3.8568535919361615`*^9}, 
   3.8568537227965794`*^9},ExpressionUUID->"5b548cd2-eea8-4cc1-9056-\
a2e745337c14"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"18065e7f-4fc8-437f-84b3-db809d536838"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Pre-code tools",
 FontSize->12]], "Text",
 ShowGroupOpener->True,
 CellChangeTimes->{{3.7788375709330616`*^9, 3.778837571657117*^9}, {
  3.778841865186289*^9, 3.7788418707608175`*^9}, {3.848139724161372*^9, 
  3.84813972659295*^9}, {3.8508230319289336`*^9, 3.850823040987891*^9}, {
  3.850823072327039*^9, 3.850823103462186*^9}, {3.850823157266162*^9, 
  3.8508231797149334`*^9}, {3.8508748196715755`*^9, 3.850874822211155*^9}},
 FontFamily->"Helvetica",
 FontSize->24,
 FontWeight->"Bold",
 FontColor->RGBColor[
  0, 0, 1],ExpressionUUID->"dc51d566-59f1-418e-97c0-e6bf8da76928"],

Cell[CellGroupData[{

Cell["\tFunctions ", "Text",
 ShowGroupOpener->True,
 CellChangeTimes->{{3.778837574086624*^9, 3.7788375765281367`*^9}, {
  3.7788418074260216`*^9, 3.7788418390307455`*^9}},
 FontSize->16,
 FontColor->RGBColor[
  0, 0, 1],ExpressionUUID->"f3f867b9-2b45-4cb6-bdd2-1f21e8a2129f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}], ",", 
    RowBox[{"Remove", "::", "\"\<rmnsm\>\""}], ",", 
    RowBox[{"UpSet", "::", "\"\<write\>\""}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"9477e262-d707-4b8e-9b23-2baa7aa01a9c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Unprotect", "[", "\"\<Global`*\>\"", "]"}], ";", 
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";", 
  RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], ";", 
  RowBox[{"Unprotect", "[", 
   RowBox[{"In", ",", "Out"}], "]"}], ";", 
  RowBox[{"Clear", "[", 
   RowBox[{"In", ",", "Out"}], "]"}], ";", 
  RowBox[{"Protect", "[", 
   RowBox[{"In", ",", "Out"}], "]"}], ";", 
  RowBox[{"$Line", "=", "0"}], ";", 
  RowBox[{"$RecursionLimit", "=", "256"}], ";", 
  RowBox[{"$IterationLimit", "=", "4096"}], ";"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"211e934a-a3b0-4103-a450-48019ca3b2c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Forms", "[", "i_", "]"}], ":=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"AllScalForms", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"AllDifForms", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"AllSymbols", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"FormVars", "=", 
   RowBox[{"{", 
    RowBox[{"_Wedge", ",", "_d"}], "}"}]}], ";", 
  RowBox[{"HeadList", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"ScalHeadList", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"nodHeads", "=", 
   RowBox[{"{", 
    RowBox[{
    "Bar", ",", "Pattern", ",", "Condition", ",", "RuleDelayed", ",", 
     "SeriesData"}], "}"}]}], ";", 
  RowBox[{"$EDCversion", "=", "360"}], ";"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"07041a63-2637-4cf5-8a27-f1a8aab24649"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"zeroQ", "[", "0", "]"}], "=", "True"}], ";", 
  RowBox[{
   RowBox[{"zeroQ", "[", "x_List", "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{"zeroQ", "/@", 
      RowBox[{"Union", "[", 
       RowBox[{"Flatten", "[", "x", "]"}], "]"}]}], ")"}]}]}], ";", 
  RowBox[{
   RowBox[{"zeroQ", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "===", 
      RowBox[{"{", "}"}]}], ",", "True", ",", "False"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"zeroQ", "[", "x_", "]"}], ":=", "False"}], ";"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"62231df3-c1ce-4e11-af36-d93050bbcf98"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"Bar", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{"Bar", "[", "x_", "]"}], "]"}], "=", "x"}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{"Complex", "[", 
     RowBox[{"u_", ",", "v_"}], "]"}], "]"}], ":=", 
   RowBox[{"Complex", "[", 
    RowBox[{"u", ",", 
     RowBox[{"-", "v"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{
    "x_Plus", "|", "x_Times", "|", "x_Wedge", "|", "x_Power", "|", "x_Rule", 
     "|", "x_Equal"}], "]"}], ":=", 
   RowBox[{"Bar", "/@", "x"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"First", "[", "x", "]"}], "->", 
       RowBox[{"Bar", "[", 
        RowBox[{"First", "[", "x", "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "->", 
       RowBox[{"Bar", "[", 
        RowBox[{"x", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "->", 
       RowBox[{"Bar", "/@", 
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}]}], "}"}]}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{"DirectedInfinity", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"DirectedInfinity", "[", 
    RowBox[{"Bar", "[", "x", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{"d", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"d", "[", 
    RowBox[{"Bar", "[", "x", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Derivative", "[", "x__", "]"}], "[", "y_", "]"}], "[", "z__", 
     "]"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Union", "[", 
       RowBox[{"Bar", "[", 
        RowBox[{"{", "z", "}"}], "]"}], "]"}], "===", 
      RowBox[{"Union", "[", 
       RowBox[{"{", "z", "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"Sequence", "@@", 
         RowBox[{
          RowBox[{"Permutations", "[", 
           RowBox[{"{", "x", "}"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Position", "[", 
             RowBox[{
              RowBox[{"Permutations", "[", 
               RowBox[{"{", "z", "}"}], "]"}], ",", 
              RowBox[{"Bar", "[", 
               RowBox[{"{", "z", "}"}], "]"}]}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}]}], "]"}], 
       "[", 
       RowBox[{"Bar", "[", "y", "]"}], "]"}], "[", "z", "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", "x", "]"}], "[", 
       RowBox[{"Bar", "[", "y", "]"}], "]"}], "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Bar", "[", 
        RowBox[{"{", "z", "}"}], "]"}]}], "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", "x_", "]"}], ":=", 
   RowBox[{"x", "/;", 
    RowBox[{"NumericQ", "[", "x", "]"}]}]}], ";"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"a2586c29-710a-4937-a086-a2a7d25e6873"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", "x_Plus", "]"}], ":=", 
   RowBox[{"FormDegree", "[", 
    RowBox[{"First", "[", "x", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"FormDegree", "[", "x_Times", "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"FormDegree", "/@", 
     RowBox[{"List", "@@", "x"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", "x_Wedge", "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"FormDegree", "/@", 
     RowBox[{"List", "@@", "x"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", 
    RowBox[{"d", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FormDegree", "[", 
     RowBox[{"d", "[", "x", "]"}], "]"}], "=", 
    RowBox[{"1", "+", 
     RowBox[{"FormDegree", "[", "x", "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", "x_List", "]"}], ":=", 
   RowBox[{"FormDegree", "[", 
    RowBox[{"First", "[", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"Union", "[", 
        RowBox[{"Flatten", "[", "x", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"zeroQ", "[", "#", "]"}]}], "&"}]}], "]"}], "]"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", 
    RowBox[{"Bar", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FormDegree", "[", 
     RowBox[{"Bar", "[", "x", "]"}], "]"}], "=", 
    RowBox[{"FormDegree", "[", "x", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"FormDegree", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "===", 
      RowBox[{"{", "}"}]}], ",", "0", ",", 
     RowBox[{"FormDegree", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", "x_", "]"}], ":=", "0"}], ";"}]}], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"df77bd77-136f-48dc-b8d2-b2e5a42381b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DeclareForms", "[", "z__", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h", ",", 
       RowBox[{"x", "=", 
        RowBox[{"{", 
         RowBox[{"{", "z", "}"}], "}"}]}], ",", "xi", ",", "rxi", ",", "k", 
       ",", "oldHeads", ",", "newHeads"}], "}"}], ",", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", 
          RowBox[{"x", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "===", "List"}], 
        ",", 
        RowBox[{"x", "=", 
         RowBox[{"First", "[", "x", "]"}]}]}], "]"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"xi", "=", 
          RowBox[{"x", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ";", 
         RowBox[{"rxi", "=", 
          RowBox[{"Rest", "[", "xi", "]"}]}], ";", 
         RowBox[{
          RowBox[{"Forms", "[", 
           RowBox[{"First", "[", "xi", "]"}], "]"}], "=", 
          RowBox[{"Union", "[", 
           RowBox[{
            RowBox[{"Forms", "[", 
             RowBox[{"First", "[", "xi", "]"}], "]"}], ",", "rxi"}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"AllScalForms", "=", 
          RowBox[{"Union", "[", 
           RowBox[{"AllScalForms", ",", "rxi"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"h", "=", 
             RowBox[{"Head", "[", 
              RowBox[{"rxi", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "]"}]}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"h", "===", "Symbol"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"FormDegree", "[", 
                 RowBox[{"rxi", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "]"}], "=", 
                RowBox[{"First", "[", "xi", "]"}]}], ";", 
               RowBox[{
                RowBox[{
                 RowBox[{"BasicScalFormQ", "[", 
                  RowBox[{"rxi", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "]"}], "=", "True"}], 
                ";"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"FormDegree", "[", "_h", "]"}], "=", 
                RowBox[{"First", "[", "xi", "]"}]}], ";", 
               RowBox[{
                RowBox[{"BasicScalFormQ", "[", "_h", "]"}], "=", "True"}], 
               ";"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{"Length", "[", "rxi", "]"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "x", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AllDifForms", "=", 
       RowBox[{"Union", "[", "AllScalForms", "]"}]}], ";", 
      RowBox[{"oldHeads", "=", "ScalHeadList"}], ";", 
      RowBox[{"ScalHeadList", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{
         RowBox[{"Union", "[", 
          RowBox[{
           RowBox[{"Head", "/@", "AllScalForms"}], ",", "ScalHeadList"}], 
          "]"}], ",", 
         RowBox[{"{", "Symbol", "}"}]}], "]"}]}], ";", 
      RowBox[{"newHeads", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"ScalHeadList", ",", "oldHeads"}], "]"}]}], ";", 
      RowBox[{"AllSymbols", "=", 
       RowBox[{"Union", "[", "AllDifForms", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"HeadList", "=", 
       RowBox[{"Union", "[", 
        RowBox[{"Head", "/@", "AllSymbols"}], "]"}]}], ";", 
      RowBox[{"DifFormSymbols", "=", 
       RowBox[{"Drop", "[", 
        RowBox[{"AllDifForms", ",", 
         RowBox[{"-", 
          RowBox[{"Length", "[", "ScalHeadList", "]"}]}]}], "]"}]}], ";", 
      "\n", 
      RowBox[{"k", "=", 
       RowBox[{"Thread", "[", 
        RowBox[{"Blank", "[", "ScalHeadList", "]"}], "]"}]}], ";", 
      RowBox[{"FormVars", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", 
         RowBox[{"_Wedge", ",", "_d", ",", 
          RowBox[{"Union", "[", 
           RowBox[{"k", ",", 
            RowBox[{"Bar", "[", "k", "]"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"u_", "|", 
            RowBox[{"Bar", "[", "u_", "]"}]}], "/;", 
           RowBox[{"MemberQ", "[", 
            RowBox[{"DifFormSymbols", ",", "u"}], "]"}]}], ",", "_tr"}], 
         "}"}], "]"}]}], ";"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"7953c09d-d8b1-4ec7-9419-8175a43f48fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NoDif", "[", "z__", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"nodHeads", "=", 
     RowBox[{"Union", "[", 
      RowBox[{"nodHeads", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", "z", "}"}], "]"}]}], "]"}]}], ";"}], ")"}]}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"2420ac78-0115-4e69-9702-81a9caf1313b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BasicScalFormQ", "[", 
    RowBox[{"Bar", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"BasicScalFormQ", "[", "x", "]"}]}], ";", 
  RowBox[{
   RowBox[{"BasicScalFormQ", "[", "_d", "]"}], "=", "True"}], ";", 
  RowBox[{
   RowBox[{"BasicScalFormQ", "[", "x_", "]"}], ":=", "False"}], 
  ";"}]], "Input",
 CellLabel->"In[12]:=",ExpressionUUID->"205d9bef-b994-40b0-ab89-ff121e342bfc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ScalFormQ", "[", "x_Times", "]"}], ":=", 
   RowBox[{"Or", "@@", 
    RowBox[{"ScalFormQ", "/@", 
     RowBox[{"List", "@@", "x"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"ScalFormQ", "[", 
    RowBox[{"x_Wedge", "|", "x_Plus"}], "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"ScalFormQ", "/@", 
     RowBox[{"List", "@@", "x"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"ScalFormQ", "[", "x_", "]"}], ":=", 
   RowBox[{"BasicScalFormQ", "[", "x", "]"}]}], ";"}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"5b144fe7-cd08-4bf1-af30-e397aed00184"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"d", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"x_Times", "|", "x_Wedge"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"d", "[", 
      RowBox[{"First", "[", "x", "]"}], "]"}], "\[Wedge]", 
     RowBox[{"Rest", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", 
      RowBox[{"FormDegree", "[", 
       RowBox[{"First", "[", "x", "]"}], "]"}]}], "*", 
     RowBox[{
      RowBox[{"First", "[", "x", "]"}], "\[Wedge]", 
      RowBox[{"d", "[", 
       RowBox[{"Rest", "[", "x", "]"}], "]"}]}]}]}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"x_", "?", "NumericQ"}], "|", "x_d"}], "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"Power", "[", 
     RowBox[{"y_", ",", "n_"}], "]"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"n", " ", 
     RowBox[{"y", "^", 
      RowBox[{"(", 
       RowBox[{"n", "-", "1"}], ")"}]}], " ", 
     RowBox[{"d", "[", "y", "]"}]}], "+", 
    RowBox[{
     RowBox[{"y", "^", "n"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], 
     RowBox[{"d", "[", "n", "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", "x_Plus", "]"}], ":=", 
   RowBox[{"d", "/@", "x"}]}], ";", 
  RowBox[{
   RowBox[{"HoldPattern", "[", 
    RowBox[{"d", "[", 
     RowBox[{"Bar", "[", "x_", "]"}], "]"}], "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"evalHx", "=", 
       RowBox[{"d", "[", "x", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"Bar", "[", "evalHx", "]"}], "/;", 
      RowBox[{
       RowBox[{"Head", "[", "evalHx", "]"}], "=!=", "d"}]}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"x_Rule", "|", "x_Equal"}], "]"}], ":=", 
   RowBox[{"reWrite", "[", 
    RowBox[{"d", "/@", "x"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", "/.", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "->", 
       RowBox[{"d", "[", 
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], ")"}], "+", 
    RowBox[{"Wedge", "[", 
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"First", "[", "x", "]"}], "]"}], ",", 
      RowBox[{"D", "[", 
       RowBox[{"x", ",", 
        RowBox[{"First", "[", "x", "]"}]}], "]"}]}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"h_", "[", "y__", "]"}], "/;", 
     RowBox[{"!", 
      RowBox[{"MemberQ", "[", 
       RowBox[{"nodHeads", ",", "h"}], "]"}]}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Derivative", "[", 
           RowBox[{"Sequence", "@@", 
            RowBox[{"RotateRight", "[", 
             RowBox[{
              RowBox[{"Append", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"{", "y", "}"}], "]"}], "-", "1"}], "}"}]}], 
                 "]"}], ",", "1"}], "]"}], ",", "i"}], "]"}]}], "]"}], "[", 
          "h", "]"}], "[", "y", "]"}], ")"}], 
       RowBox[{"d", "[", 
        RowBox[{
         RowBox[{"{", "y", "}"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"{", "y", "}"}], "]"}]}], "}"}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"FormDegree", "[", 
       RowBox[{"h", "[", "y", "]"}], "]"}], "===", "0"}], "&&", 
     RowBox[{"!", 
      RowBox[{"MemberQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Integer", ",", "Blank", ",", "Pattern", ",", "Condition"}], 
         "}"}], ",", 
        RowBox[{"Head", "[", 
         RowBox[{"First", "[", 
          RowBox[{"{", "y", "}"}], "]"}], "]"}]}], "]"}]}]}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"c31ce6af-11be-4320-a823-49076a642f83"],

Cell[BoxData[
 RowBox[{
  RowBox[{"newSer$", "[", 
   RowBox[{"x_SeriesData", ",", "k_"}], "]"}], ":=", 
  RowBox[{"SeriesData", "[", 
   RowBox[{
    RowBox[{"First", "[", "x", "]"}], ",", 
    RowBox[{"x", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Transpose", "[", 
      RowBox[{"Prepend", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"Length", "[", 
              RowBox[{"x", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "]"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", "-", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"k", " ", 
     RowBox[{"x", "[", 
      RowBox[{"[", "4", "]"}], "]"}]}], ",", 
    RowBox[{"k", " ", 
     RowBox[{"x", "[", 
      RowBox[{"[", "5", "]"}], "]"}]}], ",", 
    RowBox[{"k", " ", 
     RowBox[{"Last", "[", "x", "]"}]}]}], "]"}]}]], "Input",
 CellLabel->"In[15]:=",ExpressionUUID->"ae466633-73c3-4df5-acc2-83ba5ef45091"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Wedge", "[", "x_", "]"}], ":=", 
  RowBox[{"x", "/;", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", 
      RowBox[{"{", "x", "}"}], "]"}], "<", "2"}], "&&", 
    RowBox[{
     RowBox[{"Head", "[", 
      RowBox[{
       RowBox[{"{", "x", "}"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "=!=", 
     "Pattern"}]}]}]}]], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"fd0f2c4c-9434-4dfd-853b-047ede78b7d2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Default", "[", "Wedge", "]"}], ":=", "1"}], ";", 
  RowBox[{"SetAttributes", "[", 
   RowBox[{"Wedge", ",", 
    RowBox[{"{", 
     RowBox[{"Flat", ",", "OneIdentity"}], "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"0", ",", "y__"}], "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x__", ",", "0"}], "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x_SeriesData", ",", "y_SeriesData"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "x$", ",", "y$", ",", "r1", ",", "r2", ",", "res", ",", "x3", ",", 
        "y3"}], "}"}], ",", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Last", "[", "x", "]"}], "===", 
          RowBox[{"Last", "[", "y", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x$", "=", "x"}], ";", 
          RowBox[{"y$", "=", "y"}]}], ",", 
         RowBox[{
          RowBox[{"x$", "=", 
           RowBox[{"newSer$", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{"LCM", "[", 
               RowBox[{
                RowBox[{"Last", "[", "x", "]"}], ",", 
                RowBox[{"Last", "[", "y", "]"}]}], "]"}], "/", 
              RowBox[{"Last", "[", "x", "]"}]}]}], "]"}]}], ";", 
          RowBox[{"y$", "=", 
           RowBox[{"newSer$", "[", 
            RowBox[{"y", ",", 
             RowBox[{
              RowBox[{"LCM", "[", 
               RowBox[{
                RowBox[{"Last", "[", "x", "]"}], ",", 
                RowBox[{"Last", "[", "y", "]"}]}], "]"}], "/", 
              RowBox[{"Last", "[", "y", "]"}]}]}], "]"}]}]}]}], "]"}], ";", 
       RowBox[{"r1", "=", 
        RowBox[{
         RowBox[{"x$", "[", 
          RowBox[{"[", 
           RowBox[{"-", "3"}], "]"}], "]"}], "+", 
         RowBox[{"y$", "[", 
          RowBox[{"[", 
           RowBox[{"-", "3"}], "]"}], "]"}]}]}], ";", 
       RowBox[{"r2", "=", 
        RowBox[{"Min", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "+", 
           RowBox[{"y$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}], "+", 
           RowBox[{"y$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}]}]}], "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"x$", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}], "<", 
          RowBox[{
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "-", 
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}]}]}], ",", 
         RowBox[{"x3", "=", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"x$", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{"0", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"x$", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}], "-", 
                RowBox[{"x$", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "3"}], "]"}], "]"}], "-", 
                RowBox[{"Length", "[", 
                 RowBox[{"x$", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
           "]"}]}], ",", 
         RowBox[{"x3", "=", 
          RowBox[{"x$", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"y$", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}], "<", 
          RowBox[{
           RowBox[{"y$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "-", 
           RowBox[{"y$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}]}]}], ",", 
         RowBox[{"y3", "=", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"y$", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{"0", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"y$", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}], "-", 
                RowBox[{"y$", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "3"}], "]"}], "]"}], "-", 
                RowBox[{"Length", "[", 
                 RowBox[{"y$", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
           "]"}]}], ",", 
         RowBox[{"y3", "=", 
          RowBox[{"y$", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}], "]"}], ";", 
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{"r2", "===", "r1"}], ",", 
         RowBox[{"res", "=", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{
          RowBox[{"r2", "-", "r1"}], "===", 
          RowBox[{
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "-", 
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}]}]}], ",", 
         RowBox[{"res", "=", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Wedge", "[", 
                RowBox[{
                 RowBox[{"x3", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", "#"}], "]"}], "&"}], 
              ",", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"{", 
                   RowBox[{"i", "-", "1"}], "}"}]}], "]"}], ",", 
                RowBox[{"Drop", "[", 
                 RowBox[{"y3", ",", 
                  RowBox[{
                   RowBox[{"-", "i"}], "+", "1"}]}], "]"}]}], "]"}]}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", "x3", "]"}]}], "}"}]}], "]"}]}], ",", 
         "True", ",", 
         RowBox[{"res", "=", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Wedge", "[", 
                RowBox[{"#", ",", 
                 RowBox[{"y3", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "&"}], ",", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"{", 
                   RowBox[{"i", "-", "1"}], "}"}]}], "]"}], ",", 
                RowBox[{"Drop", "[", 
                 RowBox[{"x3", ",", 
                  RowBox[{
                   RowBox[{"-", "i"}], "+", "1"}]}], "]"}]}], "]"}]}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", "y3", "]"}]}], "}"}]}], "]"}]}]}], "]"}],
        ";", 
       RowBox[{"SeriesData", "[", 
        RowBox[{
         RowBox[{"First", "[", "x$", "]"}], ",", 
         RowBox[{"x$", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", "res", ",", "r1", ",", "r2", 
         ",", 
         RowBox[{"Last", "[", "x$", "]"}]}], "]"}]}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"First", "[", "x", "]"}], "===", 
      RowBox[{"First", "[", "y", "]"}]}], "&&", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "===", 
      RowBox[{"y", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"y_", ",", "x_SeriesData"}], "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "->", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Wedge", "[", 
         RowBox[{"y", ",", "#"}], "]"}], "&"}], ",", 
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x_SeriesData", ",", "y_"}], "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "->", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Wedge", "[", 
         RowBox[{"#", ",", "y"}], "]"}], "&"}], ",", 
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x__", ",", "y_Plus"}], "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Wedge", "[", 
        RowBox[{"x", ",", "#"}], "]"}], "&"}], ",", 
      RowBox[{"List", "@@", "y"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x_Plus", ",", "y__"}], "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Wedge", "[", 
        RowBox[{"#", ",", "y"}], "]"}], "&"}], ",", 
      RowBox[{"List", "@@", "x"}]}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"u__", ",", 
     RowBox[{"Times", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Times", "[", 
     RowBox[{"x", ",", 
      RowBox[{"Wedge", "[", 
       RowBox[{"u", ",", "y"}], "]"}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{"NumericQ", "[", "x", "]"}], "||", 
     RowBox[{
      RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{
     RowBox[{"Times", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}], ",", "z__"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Times", "[", 
     RowBox[{"x", ",", 
      RowBox[{"Wedge", "[", 
       RowBox[{"y", ",", "z"}], "]"}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{"NumericQ", "[", "x", "]"}], "||", 
     RowBox[{
      RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}]}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{"x_", "^", "n_."}], "\[Wedge]", "y_"}], " ", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "^", "n"}], "*", "y"}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"y_", "\[Wedge]", 
    RowBox[{"x_", "^", "n_."}]}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "^", "n"}], "*", "y"}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x_", ",", "y___", ",", "x_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{
     RowBox[{"OddQ", "[", 
      RowBox[{"FormDegree", "[", "x", "]"}], "]"}], "&&", 
     RowBox[{"ScalFormQ", "[", "x", "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", "x__", "]"}], ":=", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"doubL", "=", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"FormDegree", "/@", 
            RowBox[{"{", "x", "}"}]}], ",", 
           RowBox[{"{", "x", "}"}]}], "}"}], "]"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"Signature", "[", 
        RowBox[{"Select", "[", 
         RowBox[{"doubL", ",", 
          RowBox[{
           RowBox[{"OddQ", "[", 
            RowBox[{"First", "[", "#", "]"}], "]"}], "&"}]}], "]"}], "]"}], 
       RowBox[{"Wedge", "@@", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Last", "[", "#1", "]"}], "&"}], ",", 
          RowBox[{"Sort", "[", "doubL", "]"}]}], "]"}]}]}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"Union", "[", 
       RowBox[{"BasicScalFormQ", "/@", 
        RowBox[{"{", "x", "}"}]}], "]"}], "===", 
      RowBox[{"{", "True", "}"}]}], "&&", 
     RowBox[{
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Last", "[", "#1", "]"}], "&"}], ",", 
        RowBox[{"Sort", "[", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"FormDegree", "/@", 
             RowBox[{"{", "x", "}"}]}], ",", 
            RowBox[{"{", "x", "}"}]}], "}"}], "]"}], "]"}]}], "]"}], "=!=", 
      RowBox[{"{", "x", "}"}]}]}]}]}], ";"}]}], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"9bb96c83-38b9-4ad1-b35a-6525314143fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simpRules", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", "z_", "]"}], "^", "2"}], "*", 
       RowBox[{"(", "x_.", ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", "x_.", ")"}], "*", 
       RowBox[{
        RowBox[{"Sin", "[", "z_", "]"}], "^", "2"}]}]}], " ", "->", " ", 
     "x"}], "}"}]}], ";", 
  RowBox[{"varList", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.778841639466011*^9, 3.7788416442841372`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"1fcb1f46-6f9a-4d3e-8fe1-a907b0607316"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"coll", "[", "x_", "]"}], ":=", 
   RowBox[{"Collect", "[", 
    RowBox[{"x", ",", 
     RowBox[{"{", 
      RowBox[{"_Wedge", ",", "_tr"}], "}"}], ",", "Factor"}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[24]:=",ExpressionUUID->"30bba266-f524-4584-802a-3da3f040737f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"reWrite", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "0", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_Equal", "]"}], ":=", 
   RowBox[{"Equal", "[", 
    RowBox[{
     RowBox[{"reWrite", "[", 
      RowBox[{
       RowBox[{"First", "[", "x", "]"}], "-", 
       RowBox[{"Last", "[", "x", "]"}]}], "]"}], ",", "0"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_Rule", "]"}], ":=", 
   RowBox[{"Rule", "[", 
    RowBox[{
     RowBox[{"First", "[", "x", "]"}], ",", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Last", "[", "x", "]"}], "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{"x", "/.", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "->", 
      RowBox[{"reWrite", "[", 
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], ")"}]}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"coll", "[", "x", "]"}], "/.", "simpRules"}], ",", 
        "FormVars", ",", "bestFacRul"}], "]"}], "/.", "simpRules"}], ")"}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}]}]}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"bestFacRul", "[", 
     RowBox[{"x", "/.", "simpRules"}], "]"}], "/.", "simpRules"}]}], 
  ";"}]], "Input",
 CellLabel->"In[25]:=",ExpressionUUID->"377699b7-dbb6-4adb-88d7-2ac2b322b52c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FreeALLQ", "[", 
    RowBox[{"x_", ",", "y_List"}], "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"FreeQ", "[", 
        RowBox[{"x", ",", "#"}], "]"}], "&"}], ",", "y"}], "]"}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[26]:=",ExpressionUUID->"b74df599-d3e7-4ff5-955b-24a7f9c2753b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"bestFacRul", "[", "x_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"varList", "===", 
       RowBox[{"{", "}"}]}], "||", 
      RowBox[{"FreeALLQ", "[", 
       RowBox[{"x", ",", "varList"}], "]"}]}], ",", 
     RowBox[{"minFacRul", "[", "x", "]"}], ",", 
     RowBox[{"varFacRul", "[", "x", "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"varFacRul", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Expand", "[", "x", "]"}], "/.", "simpRules"}], ",", "varList",
       ",", "Factor"}], "]"}], "/.", "simpRules"}]}], ";", 
  RowBox[{
   RowBox[{"minFacRul", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{
      RowBox[{"Expand", "[", "x", "]"}], "/.", "simpRules"}], "]"}], "/.", 
    "simpRules"}]}], ";"}]], "Input",
 CellLabel->"In[27]:=",ExpressionUUID->"0dfa9311-fb04-42a0-9239-9a537cad177c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Unprotect", "[", "SeriesData", "]"}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"$VersionNumber", "<", "5"}], ",", 
    RowBox[{
     RowBox[{"Times", "[", 
      RowBox[{"x_SeriesData", ",", "0"}], "]"}], "^=", "0"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"SeriesData", "[", 
    RowBox[{
    "x1_", ",", "x2_", ",", "x3_", ",", "x4_", ",", "x5_", ",", "x6_"}], 
    "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Plus", "@@", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"x2", "===", "Infinity"}], ",", 
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"First", "[", "#", "]"}], "/", 
            RowBox[{"x1", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x4", "+", 
                 RowBox[{"Last", "[", "#", "]"}], "-", "1"}], ")"}], "/", 
               "x6"}], ")"}]}]}], "&"}], ",", 
          RowBox[{"Transpose", "[", 
           RowBox[{"{", 
            RowBox[{"x3", ",", 
             RowBox[{"Range", "[", 
              RowBox[{"Length", "[", "x3", "]"}], "]"}]}], "}"}], "]"}]}], 
         "]"}], "+", 
        RowBox[{"SeriesData", "[", 
         RowBox[{"x1", ",", "x2", ",", 
          RowBox[{"{", "}"}], ",", "x4", ",", "x5", ",", "x6"}], "]"}]}], ",",
        "   ", 
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"First", "[", "#", "]"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"x1", "-", "x2"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x4", "+", 
                 RowBox[{"Last", "[", "#", "]"}], "-", "1"}], ")"}], "/", 
               "x6"}], ")"}]}]}], "&"}], ",", 
          RowBox[{"Transpose", "[", 
           RowBox[{"{", 
            RowBox[{"x3", ",", 
             RowBox[{"Range", "[", 
              RowBox[{"Length", "[", "x3", "]"}], "]"}]}], "}"}], "]"}]}], 
         "]"}], "+", 
        RowBox[{"SeriesData", "[", 
         RowBox[{"x1", ",", "x2", ",", 
          RowBox[{"{", "}"}], ",", "x4", ",", "x5", ",", "x6"}], "]"}]}]}], 
      "]"}]}], "/;", 
    RowBox[{"!", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"x3", ",", "x1"}], "]"}]}]}]}], ";", 
  RowBox[{"Protect", "[", "SeriesData", "]"}], ";"}]], "Input",
 CellLabel->"In[28]:=",ExpressionUUID->"671ec197-201e-4f32-b74a-703c4cacd4a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"On", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}], ",", 
    RowBox[{"UpSet", "::", "\"\<write\>\""}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[29]:=",ExpressionUUID->"87e846c4-b851-4c0c-8e13-7ca7e7e1b523"]
}, Closed]]
}, Closed]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"c1bdda84-e987-4e67-8bc9-f52227d6f708"],

Cell[TextData[StyleBox["The first input required has to do with the \
orientifold Op-planes and the Dp-branes. One has to specify in which source \
sets they are, and along which 6d directions. From this information, the code \
deduces the theory (IIA or IIB), implements the orientifold projection and \
obtains the list of allowed variables (field content), and finally builds the \
list of all equations to be solved.",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.850387410518633*^9, 
   3.850387417609215*^9}, {3.850821911603533*^9, 3.850821913718794*^9}, {
   3.8508220835149403`*^9, 3.850822322282565*^9}, {3.850822356700102*^9, 
   3.8508225473048706`*^9}, {3.850822603307913*^9, 3.850822637253462*^9}, {
   3.850822674507358*^9, 3.8508226756218705`*^9}, {3.850822715099459*^9, 
   3.8508228219471445`*^9}, {3.8508360101659365`*^9, 
   3.8508360113403935`*^9}, {3.9068001952672043`*^9, 
   3.906800195497287*^9}},ExpressionUUID->"710375a6-32c6-4c3e-95a4-\
5b25154bd7a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "INPUT", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Enter", " ", "the", " ", "number", " ", "of", " ", "sets", " ", "with", 
    " ", "Op"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Nsets", " ", "=", "2"}], ";"}], " ", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Enter", " ", "the", " ", "total", " ", "number", " ", "of", " ", "sets", 
     " ", 
     RowBox[{"(", 
      RowBox[{"with", " ", "Op", " ", 
       RowBox[{"and", "/", "or"}], " ", "Dp"}], ")"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NDP", " ", "=", "3"}], ";"}], " ", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Enter", " ", "the", " ", "6", "d", " ", "directions", " ", "parallel", 
     " ", "to", " ", "each", " ", "set", " ", 
     RowBox[{"(", 
      RowBox[{"be", " ", 
       RowBox[{"careful", ":", " ", 
        RowBox[{
        "the", " ", "Nsets", " ", "sets", " ", "with", " ", "Op", " ", 
         "should", " ", "be", " ", "given", " ", "first"}]}]}], ")"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"para", "[", "1", "]"}], " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"para", "[", "2", "]"}], " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"para", "[", "3", "]"}], " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6"}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7788347501181097`*^9, 3.778834779423686*^9}, {
   3.778834826472418*^9, 3.7788348831486464`*^9}, {3.7831656671854153`*^9, 
   3.783165684351255*^9}, {3.8093457771609297`*^9, 3.809345778334029*^9}, {
   3.8093487910146365`*^9, 3.809348792407342*^9}, {3.8094174079288197`*^9, 
   3.8094174090738354`*^9}, {3.809418868566366*^9, 3.8094188698643265`*^9}, {
   3.8094195320745087`*^9, 3.8094195342106905`*^9}, {3.8094198811787615`*^9, 
   3.8094198932750025`*^9}, {3.809421585317003*^9, 3.809421589564273*^9}, {
   3.809421620804477*^9, 3.8094216262131433`*^9}, {3.8096867990525236`*^9, 
   3.8096868097822323`*^9}, 3.814001827828577*^9, {3.814001882535817*^9, 
   3.814001887300209*^9}, {3.8140019781428676`*^9, 3.8140019784508667`*^9}, 
   3.8140020434416513`*^9, {3.8141600850221443`*^9, 3.814160163970115*^9}, {
   3.817120954244618*^9, 3.8171209615123158`*^9}, {3.817121186069163*^9, 
   3.8171211899718904`*^9}, {3.8171218311176147`*^9, 
   3.8171218401281424`*^9}, {3.817123281930611*^9, 3.817123283997269*^9}, {
   3.817123492927292*^9, 3.8171234941075683`*^9}, 3.81712593479*^9, {
   3.8171260806491346`*^9, 3.8171260827897763`*^9}, {3.817126351165243*^9, 
   3.817126353579435*^9}, {3.8171264546335506`*^9, 3.8171264559402103`*^9}, {
   3.817126688883622*^9, 3.8171267108662033`*^9}, {3.817204587372986*^9, 
   3.8172046011300697`*^9}, {3.8172064083823996`*^9, 
   3.8172064198761454`*^9}, {3.8172072425888624`*^9, 
   3.8172072571365695`*^9}, {3.8172073749422708`*^9, 
   3.8172073793824587`*^9}, {3.8172074395715494`*^9, 3.817207456518141*^9}, {
   3.817207506079871*^9, 3.817207516532736*^9}, {3.8172080362393775`*^9, 
   3.8172080436892667`*^9}, {3.8172092005413113`*^9, 3.817209222063484*^9}, {
   3.817209324872903*^9, 3.817209327047988*^9}, {3.8172094756895905`*^9, 
   3.817209491506322*^9}, {3.8172109728432217`*^9, 3.817210981877925*^9}, {
   3.817214733771134*^9, 3.81721474643159*^9}, {3.817215020098153*^9, 
   3.817215020552416*^9}, {3.817216143914693*^9, 3.817216172121867*^9}, {
   3.817216224740491*^9, 3.81721622681322*^9}, {3.817216627140253*^9, 
   3.817216641046818*^9}, {3.8172768300570498`*^9, 3.817276848696329*^9}, 
   3.8172893443855076`*^9, {3.8172894274955635`*^9, 3.8172894369594765`*^9}, {
   3.817289563760728*^9, 3.8172895994387074`*^9}, {3.817289677792876*^9, 
   3.817289691493336*^9}, {3.8173829247368455`*^9, 3.8173829314091425`*^9}, {
   3.8173830563619175`*^9, 3.8173830812025065`*^9}, 3.8173831654749155`*^9, {
   3.8173842680317397`*^9, 3.81738428627392*^9}, {3.817384920590469*^9, 
   3.81738494071815*^9}, {3.817385158138333*^9, 3.8173851670785646`*^9}, {
   3.817386312840749*^9, 3.81738632956174*^9}, 3.8173863650820017`*^9, {
   3.818753997001157*^9, 3.8187540763242426`*^9}, {3.8187556917255793`*^9, 
   3.8187557011142*^9}, 3.818755737613601*^9, {3.8187643710341167`*^9, 
   3.8187644208473005`*^9}, {3.818923703849161*^9, 3.818923798119082*^9}, {
   3.818932966298211*^9, 3.8189329710674253`*^9}, {3.8189337964683323`*^9, 
   3.818933909075274*^9}, {3.819420889419087*^9, 3.81942099269112*^9}, {
   3.8194527281188316`*^9, 3.8194528375405693`*^9}, {3.819523846211656*^9, 
   3.8195239526532636`*^9}, {3.819620645877654*^9, 3.819620798095296*^9}, {
   3.819626544413681*^9, 3.8196265446465483`*^9}, {3.8196265858387976`*^9, 
   3.8196267760035286`*^9}, {3.819969082730151*^9, 3.819969203012853*^9}, {
   3.8201319591786404`*^9, 3.82013199249831*^9}, {3.820134148936858*^9, 
   3.82013415340543*^9}, {3.8201345530723343`*^9, 3.8201345755915127`*^9}, {
   3.820135406088759*^9, 3.820135428515173*^9}, {3.820135610856064*^9, 
   3.8201356448185883`*^9}, {3.8201358944565907`*^9, 
   3.8201359031953335`*^9}, {3.8202301963778887`*^9, 3.820230210040619*^9}, {
   3.820231925286293*^9, 3.820231942444542*^9}, {3.820232008095861*^9, 
   3.8202320158852844`*^9}, {3.820232069208501*^9, 3.8202320721006966`*^9}, {
   3.8202346122924523`*^9, 3.820234649633357*^9}, 3.8328202383901916`*^9, {
   3.832820429683772*^9, 3.8328204864038906`*^9}, {3.8328205495944967`*^9, 
   3.832820569112568*^9}, {3.8328207304690347`*^9, 3.832820780212412*^9}, {
   3.83282091509429*^9, 3.8328209178279324`*^9}, {3.8328224589112835`*^9, 
   3.832822543071381*^9}, 3.832833436059851*^9, {3.832922096757799*^9, 
   3.8329221015481415`*^9}, {3.832922132600532*^9, 3.8329221540771427`*^9}, {
   3.832923013993126*^9, 3.832923023024124*^9}, {3.8329232266131773`*^9, 
   3.832923233311529*^9}, {3.832924550860777*^9, 3.8329245575132*^9}, {
   3.832926303549965*^9, 3.8329263310244493`*^9}, {3.8329265364498396`*^9, 
   3.8329265368511724`*^9}, {3.832931093858221*^9, 3.8329310943626423`*^9}, {
   3.832931124816926*^9, 3.832931139472433*^9}, {3.8333433222128563`*^9, 
   3.833343348665923*^9}, {3.8333438883344035`*^9, 3.833343900932596*^9}, 
   3.83335321724667*^9, {3.8333605142840867`*^9, 3.833360516310851*^9}, 
   3.8334226785062475`*^9, 3.833423134346343*^9, {3.8334236456888247`*^9, 
   3.8334236585865335`*^9}, {3.833423721967557*^9, 3.8334237245900555`*^9}, {
   3.833424035734769*^9, 3.833424036726805*^9}, {3.833424154232767*^9, 
   3.833424156771083*^9}, {3.8334243107397327`*^9, 3.833424313260441*^9}, 
   3.833424386344236*^9, 3.8334248113490133`*^9, 3.83342492080085*^9, {
   3.8334258521952224`*^9, 3.8334258899412155`*^9}, {3.833426022695677*^9, 
   3.8334260632423563`*^9}, {3.8334262058656416`*^9, 3.833426207179166*^9}, 
   3.833428306420536*^9, {3.833428435826708*^9, 3.8334284410161867`*^9}, {
   3.833428597277382*^9, 3.8334286030584583`*^9}, {3.833428687273262*^9, 
   3.8334286970539484`*^9}, {3.8334426319399085`*^9, 
   3.8334426392469683`*^9}, {3.8335150398760877`*^9, 3.833515047694129*^9}, {
   3.846562704746005*^9, 3.8465627409264145`*^9}, {3.8469110633247147`*^9, 
   3.8469110817776337`*^9}, {3.8473328392993526`*^9, 3.847332845687065*^9}, {
   3.848136125683075*^9, 3.8481361314160604`*^9}, {3.8481361728084564`*^9, 
   3.848136221718474*^9}, {3.848138533409939*^9, 3.8481385348776813`*^9}, 
   3.8481385865955124`*^9, {3.8481386886425447`*^9, 3.84813870799131*^9}, {
   3.8481395939971647`*^9, 3.8481396713301325`*^9}, {3.8481397567382593`*^9, 
   3.8481397648653593`*^9}, {3.8481401389282727`*^9, 3.84814014242729*^9}, {
   3.8481402304521017`*^9, 3.8481402338738174`*^9}, {3.848140298048623*^9, 
   3.848140304891391*^9}, {3.8481404234916353`*^9, 3.848140443549345*^9}, 
   3.8481418359530497`*^9, {3.8481419070195227`*^9, 3.8481419094872627`*^9}, 
   3.8508226661865997`*^9, {3.85082284457501*^9, 3.850822925987537*^9}, {
   3.850822956556622*^9, 3.8508229594612207`*^9}, {3.8508229896193876`*^9, 
   3.8508229930554733`*^9}, {3.8508232373992696`*^9, 3.850823243285164*^9}, {
   3.860218649270833*^9, 3.860218656731913*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"84d0fec0-7cce-467a-8873-0cc672df5b22"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"14f21127-19d4-4cee-9237-f735847a9337"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Code", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  
  RowBox[{"(*", 
   RowBox[{"Dimensionality", " ", "p", " ", "of", " ", "each", " ", "set"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", " ", "NDP"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"type", "[", "i", "]"}], "=", 
        RowBox[{"3", "+", 
         RowBox[{"Length", "[", 
          RowBox[{"para", "[", "i", "]"}], "]"}]}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Theory", " ", 
     RowBox[{"considered", ":", " ", 
      RowBox[{"IIA", " ", "or", " ", "IIB"}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"IIA", "=", 
     RowBox[{"EvenQ", "[", 
      RowBox[{"type", "[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"IIB", "=", 
     RowBox[{"OddQ", "[", 
      RowBox[{"type", "[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Transverse", " ", "directions", " ", "to", " ", "each", " ", "set"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"a", "=", "1"}], ",", " ", 
      RowBox[{"a", "<", 
       RowBox[{"NDP", "+", "1"}]}], ",", " ", 
      RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"bot", "[", "a", "]"}], "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{
              RowBox[{"para", "[", "a", "]"}], ",", " ", "i"}], "]"}], " ", 
            "\[Equal]", " ", "False"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{
              RowBox[{"bot", "[", "a", "]"}], ",", " ", "i"}], "]"}], ";"}]}],
           "\[IndentingNewLine]", "]"}]}], "]"}]}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7788347501181097`*^9, 3.778834779423686*^9}, {
   3.778834826472418*^9, 3.778834897737918*^9}, {3.779167436059725*^9, 
   3.779167483894373*^9}, {3.779167535803952*^9, 3.779167536128085*^9}, {
   3.7791678791541395`*^9, 3.7791678813437395`*^9}, {3.7791681360729127`*^9, 
   3.7791681748898478`*^9}, {3.7791825028196893`*^9, 
   3.7791825065915956`*^9}, {3.8141602331129923`*^9, 3.81416023336579*^9}, {
   3.817121077714026*^9, 3.8171210982415624`*^9}, {3.8481385877050304`*^9, 
   3.8481387128649387`*^9}, 3.848138763462615*^9, {3.8508230119026484`*^9, 
   3.850823014649242*^9}, {3.850823266591629*^9, 3.850823269545591*^9}, {
   3.8508233232247124`*^9, 3.850823359082906*^9}, {3.8508233992397137`*^9, 
   3.8508234006057043`*^9}, {3.850830327673603*^9, 3.8508303319435673`*^9}, {
   3.850835970513345*^9, 3.8508359715319986`*^9}, {3.8508360687721033`*^9, 
   3.8508360756807966`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"d4f303d0-8dd5-420a-9f0e-186188365663"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"163f6b7a-219c-42cf-bc6f-0c12b83c9abb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Structure", " ", "constants"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", "f", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f2", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"a", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fSet", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", 
       RowBox[{"Nsets", "+", "1"}]}], ",", " ", 
      RowBox[{"n", "++"}], ",", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f1", "=", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"c", ",", "6"}], "}"}]}], "]"}]}], ";", " ", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", " ", "=", "1"}], ",", " ", 
           RowBox[{"j", "<", "6"}], ",", " ", 
           RowBox[{"j", "++"}], ",", " ", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f2", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", "===",
                   "0"}], ")"}], "\[Equal]", "False"}], ",", 
               RowBox[{"(*", 
                RowBox[{
                 RowBox[{
                 "takes", " ", "into", " ", "account", " ", "that", " ", 
                  "the", " ", "multiple", " ", "projections", " ", "have", 
                  " ", "to", " ", "be", " ", "taken", " ", "into", " ", 
                  "account"}], ",", " ", 
                 RowBox[{
                 "the", " ", "one", " ", "after", " ", "the", " ", 
                  "other"}]}], "*)"}], "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"j", "\[NotEqual]", "i"}], " ", "&&", " ", 
                  RowBox[{"k", "\[NotEqual]", "i"}]}], ",", 
                 RowBox[{"(*", 
                  RowBox[{
                   RowBox[{"choice", " ", "of", " ", 
                    RowBox[{"basis", ":", " ", 
                    RowBox[{"fixes", " ", 
                    RowBox[{"f", "^", "a_"}], 
                    RowBox[{"{", "ac", "}"}]}]}]}], " ", "=", " ", 
                   RowBox[{"0", " ", "without", " ", "sum"}]}], "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", " ", "i"}], "]"}], 
                    " ", "&&", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", " ", "j"}], "]"}], 
                    " ", "&&", " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", " ", "k"}], " ", 
                    "]"}]}], ")"}], "||", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", " ", "j"}], "]"}], 
                    " ", "&&", " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", " ", "k"}], " ", 
                    "]"}]}], ")"}]}], ")"}]}], ",", " ", 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{"directions", ":", " ", "par"}], ",", " ", 
                    "transv", ",", " ", 
                    RowBox[{"transv", " ", "OR", " ", "par"}], ",", " ", 
                    RowBox[{"par", " ", "par"}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"f1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", " ", "j", ",", "k"}], "]"}], "]"}], "=", 
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"fSet", ",", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], "]"}], 
                    ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"f1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", " ", "k", ",", "j"}], "]"}], "]"}], "=", 
                    RowBox[{"-", 
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}]}], ";"}]}], 
                   "]"}], ";", " ", 
                  RowBox[{"(*", 
                   RowBox[{
                   "fills", " ", "the", " ", "remaining", " ", "half", " ", 
                    "by", " ", "antisymmetry"}], "*)"}], 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", " ", "i"}], "]"}], 
                    " ", "&&", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", " ", "j"}], "]"}], 
                    " ", "&&", " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", " ", "k"}], " ", 
                    "]"}]}], ")"}], "||", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", " ", "j"}], "]"}], 
                    " ", "&&", " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", " ", "k"}], " ", 
                    "]"}]}], ")"}]}], ")"}]}], ",", 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{"directions", ":", " ", "transv"}], ",", " ", 
                    "transv", ",", " ", 
                    RowBox[{"par", " ", "OR", " ", "transv"}], ",", " ", 
                    "par", ",", " ", "transv"}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"f1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", " ", "j", ",", "k"}], "]"}], "]"}], "=", 
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"fSet", ",", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], "]"}], 
                    ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"f1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", " ", "k", ",", "j"}], "]"}], "]"}], "=", 
                    RowBox[{"-", 
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}]}], ";"}]}], 
                   "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], "]"}]}], 
            "]"}]}], "]"}]}], "]"}], " ", ";", "\[IndentingNewLine]", 
       RowBox[{"f2", "=", "f1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7788347501181097`*^9, 3.778834779423686*^9}, {
   3.778834826472418*^9, 3.778834897737918*^9}, {3.779167436059725*^9, 
   3.779167483894373*^9}, {3.779167535803952*^9, 3.779167536128085*^9}, {
   3.7791678791541395`*^9, 3.7791678813437395`*^9}, {3.7791681360729127`*^9, 
   3.7791681748898478`*^9}, {3.7791825028196893`*^9, 
   3.7791825065915956`*^9}, {3.8141602331129923`*^9, 3.81416023336579*^9}, {
   3.817121077714026*^9, 3.8171210803560514`*^9}, {3.8172892609956303`*^9, 
   3.817289265420472*^9}, {3.8172892984713154`*^9, 3.8172893259678497`*^9}, 
   3.8481370565391603`*^9, {3.848138758385062*^9, 3.8481387591036415`*^9}, {
   3.8481388005630097`*^9, 3.848138825587994*^9}, {3.8508304002765207`*^9, 
   3.850830413574772*^9}, {3.850830456359471*^9, 3.8508304941446624`*^9}, {
   3.8508305352063627`*^9, 3.850830613681926*^9}, {3.8508937591352034`*^9, 
   3.8508937614869747`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"05135e73-0025-41c4-9ff3-ddcac5989872"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"1ecc511b-21b4-4638-9130-3a7dca4b7f19"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Fluxes", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fluxSet", " ", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"F0", ",", " ", "F6"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F0c", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F6c", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"IIA", " ", "&&", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"type", "[", "n", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1", ",", "Nsets"}], "}"}]}], "]"}], "\[Equal]", 
         RowBox[{"(", 
          RowBox[{"6", "*", "Nsets"}], ")"}]}], ")"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"F0c", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "=", "F0"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"fluxSet", ",", " ", "F0"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F6c", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
          "]"}], "]"}], "=", 
        RowBox[{"F6", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"fluxSet", ",", " ", 
         RowBox[{"F6", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
          "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", ",", 
      RowBox[{"(*", "else", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"F0c", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "=", "0"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F6c", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
          "]"}], "]"}], "=", "0"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", "F1", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F1c2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", 
       RowBox[{"Nsets", "+", "1"}]}], ",", " ", 
      RowBox[{"n", "++"}], ",", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F1c1", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"i", ",", " ", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"cond5", "=", 
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"cond7", "=", 
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"F1c2", "[", 
                RowBox[{"[", "i", "]"}], "]"}], " ", "===", "0"}], ")"}], 
             "\[Equal]", "False"}], ",", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"type", "[", "n", "]"}], "\[Equal]", "5"}], " ", "&&",
                  " ", "cond5"}], ")"}], " ", "||", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                  "7"}], " ", "&&", " ", "cond7"}], ")"}]}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{"F1c1", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "=", 
                RowBox[{"F1", "[", "i", "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"fluxSet", ",", " ", 
                    RowBox[{"F1", "[", "i", "]"}]}], "]"}], ";"}]}], "]"}], 
               ";"}]}], "\[IndentingNewLine]", "]"}]}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"F1c2", "=", "F1c1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "F2", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F2c2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", 
       RowBox[{"Nsets", "+", "1"}]}], ",", " ", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F2c1", " ", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"b", ",", " ", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"cond4", " ", "=", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                 " ", 
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}]}], ")"}], 
              "||", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                 " ", 
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}]}], 
               ")"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"cond6", " ", "=", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                 " ", 
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}]}], ")"}],
               "||", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                 " ", 
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}]}], 
               ")"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"F2c2", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", "===", "0"}], 
                ")"}], "\[Equal]", "False"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], "\[Equal]", "4"}], " ", "&&",
                     " ", "cond4"}], ")"}], " ", "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                    "6"}], " ", "&&", " ", "cond6"}], ")"}]}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"fluxSet", ",", " ", 
                    RowBox[{"F2", "[", 
                    RowBox[{"i", ",", "j"}], "]"}]}], "]"}], ";"}]}], "]"}], 
                  ";", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"F2c1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
                   RowBox[{"F2", "[", 
                    RowBox[{"i", ",", "j"}], "]"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"F2c1", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "i"}], "]"}], "]"}], "=", 
                   RowBox[{"-", 
                    RowBox[{"F2", "[", 
                    RowBox[{"i", ",", "j"}], "]"}]}]}], ";"}]}], "]"}], 
               ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "]"}]}], "]"}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"F2c2", "=", "F2c1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", "F3", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F3c2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", 
       RowBox[{"Nsets", "+", "1"}]}], ",", " ", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F3c1", " ", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"b", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"c", ",", " ", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"cond5", " ", "=", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}]}], 
                 ")"}]}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"cond7", " ", "=", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}]}], 
                 ")"}]}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"F3c2", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", "===",
                    "0"}], ")"}], "\[Equal]", "False"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], "\[Equal]", "5"}], " ", "&&",
                     " ", "cond5"}], ")"}], " ", "||", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                    "7"}], " ", "&&", " ", "cond7"}], ")"}]}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"fluxSet", ",", " ", 
                    RowBox[{"F3", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], "]"}], 
                    ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"perm", "=", 
                    RowBox[{"Permutations", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"m", "=", "1"}], ",", " ", 
                    RowBox[{"m", "<", 
                    RowBox[{
                    RowBox[{"Length", "[", "perm", "]"}], "+", "1"}]}], ",", 
                    " ", 
                    RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"F3c1", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}], "=", " ", 
                    
                    RowBox[{
                    RowBox[{"Signature", "[", 
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "]"}], "*", 
                    RowBox[{"F3", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}]}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                  "\[IndentingNewLine]", "]"}], ";"}]}], 
               "\[IndentingNewLine]", "]"}], ";"}]}], "]"}]}], "]"}]}], "]"}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"F3c2", "=", "F3c1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "F4", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F4c2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", 
       RowBox[{"Nsets", "+", "1"}]}], ",", " ", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F4c1", " ", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"b", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"c", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"d", ",", " ", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"l", "=", 
                RowBox[{"k", "+", "1"}]}], ",", " ", 
               RowBox[{"l", "<", "7"}], ",", " ", 
               RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"cond4", " ", "=", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "l"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "l"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "l"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "l"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}]}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"cond6", " ", "=", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "l"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "l"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "l"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}], "||", "\[IndentingNewLine]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "l"}], "]"}]}], 
                   ")"}], "||", "\[IndentingNewLine]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "l"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "l"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}]}], 
                   ")"}]}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"F4c2", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}],
                     " ", "===", "0"}], ")"}], "\[Equal]", "False"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], "\[Equal]", "4"}], " ", "&&",
                     " ", "cond4"}], ")"}], " ", "||", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                    "6"}], " ", "&&", " ", "cond6"}], ")"}]}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"fluxSet", ",", " ", 
                    RowBox[{"F4", "[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}], 
                    "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"F4c1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}],
                     "=", 
                    RowBox[{"F4", "[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}], ";",
                     "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{"perm", "=", 
                    RowBox[{"Permutations", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], 
                    "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"m", "=", "1"}], ",", " ", 
                    RowBox[{"m", "<", 
                    RowBox[{
                    RowBox[{"Length", "[", "perm", "]"}], "+", "1"}]}], ",", 
                    " ", 
                    RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"F4c1", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "4", "]"}], "]"}]}], "]"}], "]"}], "=", " ", 
                    
                    RowBox[{
                    RowBox[{"Signature", "[", 
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "]"}], "*", 
                    RowBox[{"F4", "[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}]}], 
                    ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";"}]}], "]"}], ";"}]}], 
              "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"F4c2", "=", "F4c1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "F5", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pattern", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F5c2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{"IIB", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"n", "=", "1"}], ",", 
         RowBox[{"n", "<", 
          RowBox[{"Nsets", " ", "+", "1"}]}], ",", 
         RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "5"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"pattern", " ", "=", " ", 
              RowBox[{"Union", "[", 
               RowBox[{"pattern", ",", " ", 
                RowBox[{"para", "[", "n", "]"}]}], "]"}]}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "7"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"pattern", " ", "=", " ", 
              RowBox[{"Union", "[", 
               RowBox[{"pattern", ",", " ", 
                RowBox[{"bot", "[", "n", "]"}]}], "]"}]}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "pattern", "]"}], "<", "6"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"rest", " ", "=", " ", 
           RowBox[{"Complement", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}],
               "}"}], ",", "pattern"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"sub", " ", "=", " ", 
           RowBox[{"Subsets", "[", 
            RowBox[{"rest", ",", 
             RowBox[{"{", 
              RowBox[{"5", "-", 
               RowBox[{"Length", "[", "pattern", "]"}]}], "}"}]}], "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"li", " ", "=", 
           RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", "=", "1"}], ",", " ", 
            RowBox[{"i", "\[LessEqual]", " ", 
             RowBox[{"Length", "[", "sub", "]"}]}], ",", " ", 
            RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"p", " ", "=", " ", 
              RowBox[{"Join", "[", 
               RowBox[{"pattern", ",", 
                RowBox[{"sub", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"li", ",", "p"}], "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"F5c2", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"p", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "4", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "5", "]"}], "]"}]}], "]"}], "]"}], "=", 
              RowBox[{"F5", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "3", "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "4", "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "5", "]"}], "]"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"fluxSet", ",", " ", 
               RowBox[{"F5", "[", 
                RowBox[{
                 RowBox[{"p", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "4", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "5", "]"}], "]"}]}], "]"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"a", "=", "1"}], ",", " ", 
               RowBox[{"a", "<", "7"}], ",", " ", 
               RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{"For", "[", 
                RowBox[{
                 RowBox[{"b", "=", "1"}], ",", " ", 
                 RowBox[{"b", "<", "7"}], ",", " ", 
                 RowBox[{"b", "++"}], ",", " ", 
                 RowBox[{"(*", 
                  RowBox[{"antisym", "."}], "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"For", "[", 
                  RowBox[{
                   RowBox[{"c", "=", "1"}], ",", " ", 
                   RowBox[{"c", "<", "7"}], ",", " ", 
                   RowBox[{"c", "++"}], ",", "\[IndentingNewLine]", 
                   RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"m", "=", "1"}], ",", " ", 
                    RowBox[{"m", "<", "7"}], ",", " ", 
                    RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"n", "=", "1"}], ",", 
                    RowBox[{"n", "<", "7"}], ",", " ", 
                    RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"If", " ", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Sort", "[", "p", "]"}], "\[Equal]", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "m", ",", "n"}], 
                    "}"}], "]"}]}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"F5c2", "[", 
                    RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "m", ",", "n"}], 
                    "]"}], "]"}], "=", 
                    RowBox[{
                    RowBox[{"F5", "[", 
                    RowBox[{
                    RowBox[{"p", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"p", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"p", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                    RowBox[{"p", "[", 
                    RowBox[{"[", "4", "]"}], "]"}], ",", 
                    RowBox[{"p", "[", 
                    RowBox[{"[", "5", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Signature", "[", "p", "]"}], "*", 
                    RowBox[{"Signature", "[", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "m", ",", "n"}], 
                    "}"}], "]"}]}]}], ";"}]}], "]"}]}], "]"}]}], "]"}]}], 
                  "]"}]}], "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
           "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "pattern", "]"}], "==", "6"}], ",", " ", 
         RowBox[{"(*", 
          RowBox[{"Case", " ", "3", " ", "O5"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"F5c2", " ", "=", " ", 
           RowBox[{"Table", "[", 
            RowBox[{"0", ",", " ", 
             RowBox[{"{", 
              RowBox[{"i", ",", "6"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "6"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "6"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", "6"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "6"}], "}"}]}], "]"}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", "H", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Hc2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", 
       RowBox[{"Nsets", "+", "1"}]}], ",", " ", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Hc1", " ", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"b", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"c", ",", " ", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"cond4", " ", "=", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                  " ", 
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                  " ", 
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                ")"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"cond5", "=", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}]}], 
                   ")"}]}], ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}]}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"cond6", " ", "=", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}]}], 
                   ")"}]}], ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}]}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"cond7", "=", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}]}], 
                 ")"}]}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Hc2", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", "===",
                    "0"}], ")"}], "\[Equal]", "False"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], "\[Equal]", "5"}], " ", "&&",
                     " ", "cond5"}], ")"}], " ", "||", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                    "7"}], " ", "&&", " ", "cond7"}], ")"}], "||", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                    "4"}], " ", "&&", " ", "cond4"}], ")"}], "||", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                    "6"}], " ", "&&", " ", "cond6"}], ")"}]}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"fluxSet", ",", " ", 
                    RowBox[{"H", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], "]"}], 
                    ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"perm", "=", 
                    RowBox[{"Permutations", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}]}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"m", "=", "1"}], ",", " ", 
                    RowBox[{"m", "<", 
                    RowBox[{
                    RowBox[{"Length", "[", "perm", "]"}], "+", "1"}]}], ",", 
                    " ", 
                    RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Hc1", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}], "=", " ", 
                    
                    RowBox[{
                    RowBox[{"Signature", "[", 
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "]"}], "*", 
                    RowBox[{"H", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}]}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                 "\[IndentingNewLine]", "]"}]}], "]"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Hc2", "=", "Hc1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7788347501181097`*^9, 3.778834779423686*^9}, {
   3.778834826472418*^9, 3.778834937390292*^9}, {3.779189215374364*^9, 
   3.77918927507766*^9}, {3.8171218753234806`*^9, 3.817121905514699*^9}, {
   3.817122493812124*^9, 3.817122562520911*^9}, {3.817123072965556*^9, 
   3.8171232066620755`*^9}, {3.8171233308801985`*^9, 
   3.8171233460668716`*^9}, {3.8171234171739674`*^9, 3.817123420016281*^9}, {
   3.817123517648354*^9, 3.8171235180938177`*^9}, {3.8187529480241747`*^9, 
   3.81875294831837*^9}, {3.8481369331185703`*^9, 3.8481369574046803`*^9}, {
   3.84813700199163*^9, 3.848137020642852*^9}, {3.8481370858790812`*^9, 
   3.8481370886746645`*^9}, {3.850830736493785*^9, 3.850830741943819*^9}, 
   3.850830799325187*^9, {3.8508749469700646`*^9, 3.8508749724602346`*^9}, {
   3.850875328855277*^9, 3.8508753588025007`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"b3e86933-fa29-4820-a9f7-aae9a9d810c3"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"b0d741e9-1ebe-457b-b300-01a71502ec4e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Variables", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sources", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", " ", 
      RowBox[{"i", "\[LessEqual]", " ", "NDP"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"sources", ",", " ", 
         RowBox[{"T10", "[", "i", "]"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"variables", " ", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{"sources", ",", "fluxSet", ",", "fSet"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellLabel->"In[65]:=",ExpressionUUID->"eb69c09b-8209-4a3f-ac3d-ec87eda63e71"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"a645b529-7895-43eb-bb80-38d2856b0514"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Forms", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", "Vielbeins", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DeclareForms", "[", 
     RowBox[{"1", ",", 
      RowBox[{"e", "[", "]"}]}], "]"}], ";"}], " ", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Flux", " ", "components"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F1f", " ", "=", " ", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"F1c2", "[", 
          RowBox[{"[", "i", "]"}], "]"}], 
         RowBox[{"e", "[", "i", "]"}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "6"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F3f", " ", "=", " ", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"F3c2", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
         RowBox[{
          RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "k", "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "i", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"k", ",", " ", "j", ",", " ", "6"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F5f", " ", "=", " ", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"F5c2", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", "k", ",", " ", "l", ",", "m"}], "]"}], 
          "]"}], 
         RowBox[{
          RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "m", "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "i", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"k", ",", " ", "j", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"l", ",", " ", "k", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"m", ",", " ", "l", ",", " ", "6"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Hf", " ", "=", " ", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Hc2", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
         RowBox[{
          RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "k", "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", "i", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"k", ",", " ", "j", ",", " ", "6"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F0f", " ", "=", " ", 
     RowBox[{"F0c", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F2f", " ", "=", " ", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"F2c2", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], 
         RowBox[{
          RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "j", "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "i", ",", " ", "6"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F4f", " ", "=", " ", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"F4c2", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}], 
         RowBox[{
          RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "l", "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "i", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"k", ",", " ", "j", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"l", ",", " ", "k", ",", " ", "6"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F6f", " ", "=", " ", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"F6c", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
           "]"}], "]"}], 
         RowBox[{
          RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "n", "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "i", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"k", ",", " ", "j", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"l", ",", " ", "k", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"m", ",", " ", "l", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"n", ",", " ", "m", ",", " ", "6"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7788347501181097`*^9, 3.778834779423686*^9}, {
   3.778834826472418*^9, 3.7788350595580177`*^9}, {3.7788351218066025`*^9, 
   3.7788351232687345`*^9}, {3.7788351637279935`*^9, 3.778835179208103*^9}, {
   3.7788358938504095`*^9, 3.778835903004634*^9}, {3.778836063105991*^9, 
   3.7788361156694546`*^9}, {3.7788361554720182`*^9, 
   3.7788361590660763`*^9}, {3.7788364688408546`*^9, 
   3.7788364841302857`*^9}, {3.7788365477077613`*^9, 
   3.7788365492755637`*^9}, {3.778836599439597*^9, 3.7788365997328124`*^9}, 
   3.778836633520729*^9, {3.778836774662593*^9, 3.778836776259368*^9}, {
   3.778836828538624*^9, 3.778836896298747*^9}, {3.77883722760016*^9, 
   3.778837258346341*^9}, {3.7788373279777203`*^9, 3.778837357276391*^9}, {
   3.778837518233199*^9, 3.7788375394532614`*^9}, {3.778837585020608*^9, 
   3.7788377427809367`*^9}, {3.778837881562639*^9, 3.778837882010476*^9}, {
   3.7788379281281495`*^9, 3.778837941445998*^9}, {3.7788381602981977`*^9, 
   3.7788381608447437`*^9}, {3.7788381928640995`*^9, 3.778838281809229*^9}, {
   3.778838440596528*^9, 3.778838477360198*^9}, {3.7788385293566055`*^9, 
   3.778838633920913*^9}, {3.7788387194610434`*^9, 3.7788387255970917`*^9}, {
   3.7788387590994844`*^9, 3.7788387831267815`*^9}, {3.778839046365898*^9, 
   3.7788390601050463`*^9}, {3.778839190931923*^9, 3.778839272775034*^9}, {
   3.7788394183810043`*^9, 3.778839448881572*^9}, {3.778839579280601*^9, 
   3.778839650406079*^9}, {3.778839863559911*^9, 3.7788399114981604`*^9}, {
   3.7788399432619877`*^9, 3.7788400385599627`*^9}, {3.7788400976941953`*^9, 
   3.7788401051123343`*^9}, {3.7788401521121492`*^9, 3.778840190074813*^9}, {
   3.778840230849594*^9, 3.7788402599781437`*^9}, {3.7788403041008472`*^9, 
   3.778840327070334*^9}, {3.778840523267657*^9, 3.778840527622345*^9}, {
   3.778840647293007*^9, 3.7788406849350786`*^9}, {3.778840958586912*^9, 
   3.77884095942465*^9}, {3.778841026139327*^9, 3.7788410289667654`*^9}, {
   3.778841156373768*^9, 3.7788412587740464`*^9}, {3.7788412918615046`*^9, 
   3.778841325035163*^9}, {3.7788414990070834`*^9, 3.778841502193839*^9}, 
   3.778841765470069*^9, {3.778841902215541*^9, 3.7788419178689303`*^9}, {
   3.7788419588025427`*^9, 3.7788419842299023`*^9}, {3.778842016959794*^9, 
   3.778842087188281*^9}, {3.7788421500382295`*^9, 3.77884217048421*^9}, {
   3.7788422811231823`*^9, 3.7788422848420935`*^9}, {3.7788423520187864`*^9, 
   3.7788424028256874`*^9}, {3.77884263090071*^9, 3.778842745133561*^9}, {
   3.7788427867138643`*^9, 3.77884278936774*^9}, {3.778842873145602*^9, 
   3.778842878943408*^9}, {3.7788437294094677`*^9, 3.7788438869907603`*^9}, {
   3.778843935894023*^9, 3.7788439646708603`*^9}, {3.778844288787344*^9, 
   3.778844295565798*^9}, {3.779083292927473*^9, 3.7790833868977013`*^9}, {
   3.779083495308193*^9, 3.779083496353861*^9}, {3.7790835479877386`*^9, 
   3.7790835511622453`*^9}, {3.77908358764143*^9, 3.7790836200307765`*^9}, {
   3.7790836898295174`*^9, 3.7790837400127935`*^9}, {3.779189361756768*^9, 
   3.7791893838416924`*^9}, {3.7800466018904676`*^9, 3.780046602223209*^9}, {
   3.7800504460044928`*^9, 3.780050453552146*^9}, {3.780050535426031*^9, 
   3.7800505438078814`*^9}, {3.809345846734736*^9, 3.809345866195567*^9}, {
   3.809345931781058*^9, 3.8093459731063485`*^9}, {3.8094162044558125`*^9, 
   3.8094162121090975`*^9}, 3.809417482435984*^9, {3.848137411718155*^9, 
   3.8481374155772514`*^9}, {3.848138888559326*^9, 3.84813888951188*^9}, {
   3.8508310176154613`*^9, 3.8508310494966745`*^9}, 3.8508310919002247`*^9, 
   3.8508311410673146`*^9, 3.850831196058179*^9},
 CellLabel->"In[69]:=",ExpressionUUID->"a24e43a5-4e38-415f-8d60-386e2b37dcce"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"(*", 
   RowBox[{
   "Action", " ", "of", " ", "the", " ", "d", " ", "operator", " ", "on", " ", 
    RowBox[{"forms", ":", " ", 
     RowBox[{"Maurer", "-", 
      RowBox[{"Cartan", " ", "equations"}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rules", " ", "=", " ", 
     RowBox[{"{", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"e", "[", "1", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f2", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "k", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ",", " ", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"e", "[", "2", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f2", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "k", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"e", "[", "3", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f2", "[", 
             RowBox[{"[", 
              RowBox[{"3", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "k", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"e", "[", "4", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f2", "[", 
             RowBox[{"[", 
              RowBox[{"4", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "k", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"e", "[", "5", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f2", "[", 
             RowBox[{"[", 
              RowBox[{"5", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "k", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"e", "[", "6", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f2", "[", 
             RowBox[{"[", 
              RowBox[{"6", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "k", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"F1", "[", "i_", "]"}], " ", "]"}], "\[Rule]", " ", "0"}], 
       ",", 
       RowBox[{"(*", 
        RowBox[{"constant", " ", "flux", " ", "components"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"F3", "[", 
          RowBox[{"i_", ",", " ", "j_", ",", " ", "k_"}], "]"}], " ", "]"}], 
        "\[Rule]", " ", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"F5", "[", 
          RowBox[{
          "i_", ",", " ", "j_", ",", " ", "k_", ",", "l_", ",", "m_"}], "]"}],
          " ", "]"}], "\[Rule]", " ", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"H", "[", 
          RowBox[{"i_", ",", " ", "j_", ",", " ", "k_"}], "]"}], " ", "]"}], 
        "\[Rule]", " ", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"f", "[", 
          RowBox[{"i_", ",", " ", "j_", ",", " ", "k_"}], "]"}], " ", "]"}], 
        "\[Rule]", " ", "0"}]}], "\[IndentingNewLine]", "}"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7788347501181097`*^9, 3.778834779423686*^9}, {
   3.778834826472418*^9, 3.7788350595580177`*^9}, {3.7788351218066025`*^9, 
   3.7788351232687345`*^9}, {3.7788351637279935`*^9, 3.778835179208103*^9}, {
   3.7788358938504095`*^9, 3.778835903004634*^9}, {3.778836063105991*^9, 
   3.7788361156694546`*^9}, {3.7788361554720182`*^9, 
   3.7788361590660763`*^9}, {3.7788364688408546`*^9, 
   3.7788364841302857`*^9}, {3.7788365477077613`*^9, 
   3.7788365492755637`*^9}, {3.778836599439597*^9, 3.7788365997328124`*^9}, 
   3.778836633520729*^9, {3.778836774662593*^9, 3.778836776259368*^9}, {
   3.778836828538624*^9, 3.778836896298747*^9}, {3.77883722760016*^9, 
   3.778837258346341*^9}, {3.7788373279777203`*^9, 3.778837357276391*^9}, {
   3.778837518233199*^9, 3.7788375394532614`*^9}, {3.778837585020608*^9, 
   3.7788377427809367`*^9}, {3.778837881562639*^9, 3.778837882010476*^9}, {
   3.7788379281281495`*^9, 3.778837941445998*^9}, {3.7788381602981977`*^9, 
   3.7788381608447437`*^9}, {3.7788381928640995`*^9, 3.778838281809229*^9}, {
   3.778838440596528*^9, 3.778838477360198*^9}, {3.7788385293566055`*^9, 
   3.778838633920913*^9}, {3.7788387194610434`*^9, 3.7788387255970917`*^9}, {
   3.7788387590994844`*^9, 3.7788387831267815`*^9}, {3.778839046365898*^9, 
   3.7788390601050463`*^9}, {3.778839190931923*^9, 3.778839272775034*^9}, {
   3.7788394183810043`*^9, 3.778839448881572*^9}, {3.778839579280601*^9, 
   3.778839650406079*^9}, {3.778839863559911*^9, 3.7788399114981604`*^9}, {
   3.7788399432619877`*^9, 3.7788400385599627`*^9}, {3.7788400976941953`*^9, 
   3.7788401051123343`*^9}, {3.7788401521121492`*^9, 3.778840190074813*^9}, {
   3.778840230849594*^9, 3.7788402599781437`*^9}, {3.7788403041008472`*^9, 
   3.778840327070334*^9}, {3.778840523267657*^9, 3.778840527622345*^9}, {
   3.778840647293007*^9, 3.7788406849350786`*^9}, {3.778840958586912*^9, 
   3.77884095942465*^9}, {3.778841026139327*^9, 3.7788410289667654`*^9}, {
   3.778841156373768*^9, 3.7788412587740464`*^9}, {3.7788412918615046`*^9, 
   3.778841325035163*^9}, {3.7788414990070834`*^9, 3.778841502193839*^9}, 
   3.778841765470069*^9, {3.778841902215541*^9, 3.7788419178689303`*^9}, {
   3.7788419588025427`*^9, 3.7788419842299023`*^9}, {3.778842016959794*^9, 
   3.778842087188281*^9}, {3.7788421500382295`*^9, 3.77884217048421*^9}, {
   3.7788422811231823`*^9, 3.7788422848420935`*^9}, {3.7788423520187864`*^9, 
   3.7788424028256874`*^9}, {3.77884263090071*^9, 3.778842745133561*^9}, {
   3.7788427867138643`*^9, 3.77884278936774*^9}, {3.778842873145602*^9, 
   3.778842878943408*^9}, {3.7788437294094677`*^9, 3.7788438425853434`*^9}, {
   3.778843988698885*^9, 3.7788440314577045`*^9}, {3.778844140029803*^9, 
   3.778844160355113*^9}, {3.778844303725171*^9, 3.7788443460157814`*^9}, {
   3.778844392782858*^9, 3.778844409397606*^9}, {3.778926295736174*^9, 
   3.77892630711012*^9}, {3.779083301596134*^9, 3.7790833097161627`*^9}, {
   3.8481389014157033`*^9, 3.8481389477482805`*^9}, {3.8508311099107733`*^9, 
   3.850831130401821*^9}, {3.850893809969409*^9, 3.8508938101701565`*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"c676fbb6-5468-4b7e-9706-6196624e3326"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Hodge", " ", "duals"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DeclareForms", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "hF5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "hH", ",", " ", "hF3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", " ", "hF1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "hF6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "hF4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "hF2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", " ", "hF0"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox["\[Star]", "6"], 
     SubscriptBox["F", "0"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hF0", "=", "   ", 
     RowBox[{
      RowBox[{"F0c", "[", 
       RowBox[{"[", "1", "]"}], "]"}], 
      RowBox[{
       RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
       RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
       RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
       RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
       RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
       RowBox[{"e", "[", "6", "]"}]}]}]}], ";"}], " ", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox["\[Star]", "6"], 
     SubscriptBox["F", "1"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hF1", "=", " ", "0"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
      RowBox[{"i", " ", "<", "7"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"F1c2", "[", 
            RowBox[{"[", "i", "]"}], "]"}], " ", "===", " ", "0"}], ")"}], 
         "\[Equal]", "False"}], ",", " ", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"l", " ", "=", " ", 
          RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"n", " ", "=", " ", "1"}], ",", " ", 
           RowBox[{"n", " ", "<", " ", "7"}], ",", " ", 
           RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"n", " ", "\[NotEqual]", " ", "i"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"l", ",", " ", "n"}], "]"}]}], "]"}], ";"}]}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"hF1", " ", "=", " ", 
          RowBox[{"hF1", " ", "+", "  ", 
           RowBox[{
            RowBox[{"F1c2", "[", 
             RowBox[{"[", "i", "]"}], "]"}], 
            RowBox[{
             RowBox[{"e", "[", 
              RowBox[{"l", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Wedge]", 
             RowBox[{"e", "[", 
              RowBox[{"l", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[Wedge]", 
             RowBox[{"e", "[", 
              RowBox[{"l", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "]"}], "\[Wedge]", 
             RowBox[{"e", "[", 
              RowBox[{"l", "[", 
               RowBox[{"[", "4", "]"}], "]"}], "]"}], "\[Wedge]", 
             RowBox[{"e", "[", 
              RowBox[{"l", "[", 
               RowBox[{"[", "5", "]"}], "]"}], "]"}]}], 
            RowBox[{
             RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", 
               RowBox[{"l", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", 
               RowBox[{"l", "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", 
               RowBox[{"l", "[", 
                RowBox[{"[", "3", "]"}], "]"}], ",", 
               RowBox[{"l", "[", 
                RowBox[{"[", "4", "]"}], "]"}], ",", 
               RowBox[{"l", "[", 
                RowBox[{"[", "5", "]"}], "]"}]}], "]"}], "]"}]}]}]}], ";"}]}],
        " ", "]"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox["\[Star]", "6"], 
     SubscriptBox["F", "2"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hF2", "=", " ", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
      RowBox[{"i", " ", "<", "7"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", " ", 
         RowBox[{"i", "+", "1"}]}], ",", " ", 
        RowBox[{"j", "<", "7"}], ",", " ", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"F2c2", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", "===", " ", "0"}],
              ")"}], "\[Equal]", "False"}], ",", " ", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"l", " ", "=", " ", 
             RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"n", " ", "=", " ", "1"}], ",", " ", 
              RowBox[{"n", " ", "<", " ", "7"}], ",", " ", 
              RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"n", " ", "\[NotEqual]", " ", "i"}], " ", "&&", " ", 
                  RowBox[{"n", " ", "\[NotEqual]", " ", "j"}]}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"l", ",", " ", "n"}], "]"}]}], "]"}], ";"}]}], 
             "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"hF2", " ", "=", " ", 
             RowBox[{"hF2", " ", "+", "  ", 
              RowBox[{
               RowBox[{"F2c2", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "j"}], "]"}], "]"}], 
               RowBox[{
                RowBox[{"e", "[", 
                 RowBox[{"l", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Wedge]", 
                RowBox[{"e", "[", 
                 RowBox[{"l", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[Wedge]", 
                RowBox[{"e", "[", 
                 RowBox[{"l", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "]"}], "\[Wedge]", 
                RowBox[{"e", "[", 
                 RowBox[{"l", "[", 
                  RowBox[{"[", "4", "]"}], "]"}], "]"}]}], 
               RowBox[{
                RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "j", ",", 
                  RowBox[{"l", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", 
                  RowBox[{"l", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", 
                  RowBox[{"l", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], ",", 
                  RowBox[{"l", "[", 
                   RowBox[{"[", "4", "]"}], "]"}]}], "]"}], "]"}]}]}]}], 
            ";"}]}], " ", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
     "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox["\[Star]", "6"], 
     RowBox[{
      SubscriptBox["F", "3"], " ", "and"}], " ", 
     SubscriptBox["\[Star]", "6"], "H"}], " ", "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"hH", " ", "=", " ", "0"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hF3", " ", "=", " ", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
      RowBox[{"i", " ", "<", "7"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", " ", 
         RowBox[{"i", "+", "1"}]}], ",", " ", 
        RowBox[{"j", "<", "7"}], ",", " ", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", " ", 
           RowBox[{"j", "+", "1"}]}], ",", " ", 
          RowBox[{"k", "<", "7"}], ",", " ", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Hc2", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", "===",
                 " ", "0"}], ")"}], "\[Equal]", "False"}], ",", " ", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"l", " ", "=", " ", 
               RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"n", " ", "=", " ", "1"}], ",", " ", 
                RowBox[{"n", " ", "<", " ", "7"}], ",", " ", 
                RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"n", " ", "\[NotEqual]", " ", "i"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", " ", "\[NotEqual]", " ", "j"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "k"}]}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"l", ",", " ", "n"}], "]"}]}], "]"}], ";"}]}], 
               "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"hH", " ", "=", " ", 
               RowBox[{"hH", " ", "+", "   ", 
                RowBox[{
                 RowBox[{"Hc2", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
                 RowBox[{
                  RowBox[{"e", "[", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Wedge]", 
                  RowBox[{"e", "[", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[Wedge]", 
                  RowBox[{"e", "[", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}]}], 
                 RowBox[{
                  RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j", ",", "k", ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}]}]}]}], 
              ";"}]}], " ", "]"}], "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"F3c2", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", "===",
                 " ", "0"}], ")"}], "\[Equal]", "False"}], ",", " ", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"l", " ", "=", " ", 
               RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"n", " ", "=", " ", "1"}], ",", " ", 
                RowBox[{"n", " ", "<", " ", "7"}], ",", " ", 
                RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"n", " ", "\[NotEqual]", " ", "i"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", " ", "\[NotEqual]", " ", "j"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "k"}]}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"l", ",", " ", "n"}], "]"}]}], "]"}], ";"}]}], 
               "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"hF3", " ", "=", " ", 
               RowBox[{"hF3", " ", "+", "   ", 
                RowBox[{
                 RowBox[{"F3c2", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
                 RowBox[{
                  RowBox[{"e", "[", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Wedge]", 
                  RowBox[{"e", "[", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[Wedge]", 
                  RowBox[{"e", "[", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}]}], 
                 RowBox[{
                  RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j", ",", "k", ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}]}]}]}], 
              ";"}]}], " ", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
       "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox["\[Star]", "6"], 
     SubscriptBox["F", "4"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hF4", " ", "=", " ", "0"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
      RowBox[{"i", " ", "<", "7"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", " ", 
         RowBox[{"i", "+", "1"}]}], ",", " ", 
        RowBox[{"j", "<", "7"}], ",", " ", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", " ", 
           RowBox[{"j", "+", "1"}]}], ",", " ", 
          RowBox[{"k", "<", "7"}], ",", " ", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"m", "=", " ", 
             RowBox[{"k", "+", "1"}]}], ",", " ", 
            RowBox[{"m", "<", "7"}], ",", " ", 
            RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"F4c2", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "m"}], "]"}], "]"}],
                   " ", "===", " ", "0"}], ")"}], "\[Equal]", "False"}], ",", 
               " ", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"l", " ", "=", " ", 
                 RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"n", " ", "=", " ", "1"}], ",", " ", 
                  RowBox[{"n", " ", "<", " ", "7"}], ",", " ", 
                  RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"n", " ", "\[NotEqual]", " ", "i"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", " ", "\[NotEqual]", " ", "j"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "k"}], " ", "&&", " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "m"}]}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"l", ",", " ", "n"}], "]"}]}], "]"}], ";"}]}], 
                 "]"}], ";", "\[IndentingNewLine]", 
                RowBox[{"hF4", " ", "=", " ", 
                 RowBox[{"hF4", " ", "+", "   ", 
                  RowBox[{
                   RowBox[{"F4c2", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "m"}], "]"}], "]"}], 
                   RowBox[{
                    RowBox[{"e", "[", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}]}], 
                   RowBox[{
                    RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "m", ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}]}]}], 
                ";"}]}], " ", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
         "]"}]}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox["\[Star]", "6"], 
     SubscriptBox["F", "5"]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"hF5", " ", "=", " ", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", "1"}], ",", " ", 
      RowBox[{"i", " ", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "li", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"lc", "=", 
        RowBox[{"li", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ind", " ", "=", " ", 
        RowBox[{
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
            "}"}], ",", "lc"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"hF5", " ", "=", " ", 
        RowBox[{"hF5", " ", "+", " ", 
         RowBox[{
          RowBox[{"F5", "[", 
           RowBox[{
            RowBox[{"lc", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
            RowBox[{"lc", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"lc", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"lc", "[", 
             RowBox[{"[", "4", "]"}], "]"}], ",", 
            RowBox[{"lc", "[", 
             RowBox[{"[", "5", "]"}], "]"}]}], "]"}], " ", 
          RowBox[{"e", "[", "ind", "]"}], "*", 
          RowBox[{
           RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"lc", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
             RowBox[{"lc", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"lc", "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"lc", "[", 
              RowBox[{"[", "4", "]"}], "]"}], ",", 
             RowBox[{"lc", "[", 
              RowBox[{"[", "5", "]"}], "]"}], ",", " ", "ind"}], "]"}], 
           "]"}]}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox["\[Star]", "6"], 
     SubscriptBox["F", "6"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hF6", " ", "=", " ", "0"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
      RowBox[{"i", " ", "<", "7"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", " ", 
         RowBox[{"i", "+", "1"}]}], ",", " ", 
        RowBox[{"j", "<", "7"}], ",", " ", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", " ", 
           RowBox[{"j", "+", "1"}]}], ",", " ", 
          RowBox[{"k", "<", "7"}], ",", " ", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"m", "=", " ", 
             RowBox[{"k", "+", "1"}]}], ",", " ", 
            RowBox[{"m", "<", "7"}], ",", " ", 
            RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"o", "=", " ", 
               RowBox[{"m", "+", "1"}]}], ",", " ", 
              RowBox[{"o", "<", "7"}], ",", " ", 
              RowBox[{"o", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"p", "=", " ", 
                 RowBox[{"o", "+", "1"}]}], ",", " ", 
                RowBox[{"p", "<", "7"}], ",", " ", 
                RowBox[{"p", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"F6c", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    "i", ",", "j", ",", "k", ",", "m", ",", "o", ",", "p"}], 
                    "]"}], "]"}], " ", "===", " ", "0"}], ")"}], "\[Equal]", 
                    "False"}], ",", " ", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"l", " ", "=", " ", 
                    RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"n", " ", "=", " ", "1"}], ",", " ", 
                    RowBox[{"n", " ", "<", " ", "7"}], ",", " ", 
                    RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"n", " ", "\[NotEqual]", " ", "i"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", " ", "\[NotEqual]", " ", "j"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "k"}], " ", "&&", " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "m"}], " ", "&&", " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "o"}], " ", "&&", " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "p"}]}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"l", ",", " ", "n"}], "]"}]}], "]"}], ";"}]}], 
                    "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"hF6", " ", "=", " ", 
                    RowBox[{"hF6", " ", "+", "   ", 
                    RowBox[{
                    RowBox[{"F6c", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    "i", ",", "j", ",", "k", ",", "m", ",", "o", ",", "p"}], 
                    "]"}], "]"}], 
                    RowBox[{
                    RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{
                    "i", ",", "j", ",", "k", ",", "m", ",", "o", ",", "p"}], 
                    "]"}], "]"}]}]}]}], ";"}]}], " ", "]"}], ";"}]}], 
               "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
       "]"}]}], "]"}], ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7789323650338306`*^9, 3.778932378265442*^9}, {
   3.778932727992543*^9, 3.778932751957122*^9}, {3.7789328132370205`*^9, 
   3.7789328186435194`*^9}, {3.7789915608793764`*^9, 3.778991631809703*^9}, {
   3.8481375404765806`*^9, 3.8481375927459154`*^9}, {3.848138973114956*^9, 
   3.84813899779909*^9}, {3.848139072138173*^9, 3.8481390958036346`*^9}, 
   3.850831166667756*^9, {3.85083123871854*^9, 3.8508312432400465`*^9}, {
   3.85083127753237*^9, 3.850831298034767*^9}, {3.850875431383425*^9, 
   3.8508754481175847`*^9}, 3.850875485603918*^9},
 CellLabel->"In[79]:=",ExpressionUUID->"0c2823a7-486b-4e7d-b393-a42de33a18d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Norms", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"F1n", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"F1f", "\[Wedge]", "hF1"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F3n", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"F3f", "\[Wedge]", "hF3"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F5n", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"F5f", "\[Wedge]", "hF5"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Hn", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"Hf", "\[Wedge]", "hH"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F0n", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"F0f", "\[Wedge]", "hF0"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F2n", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"F2f", "\[Wedge]", "hF2"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F4n", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"F4f", "\[Wedge]", "hF4"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F6n", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"F6f", "\[Wedge]", "hF6"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7797851760104017`*^9, 3.779785275572322*^9}, {
   3.77978533296541*^9, 3.779785361412822*^9}, {3.7797855263458443`*^9, 
   3.779785527414117*^9}, {3.779785562421123*^9, 3.779785567268476*^9}, {
   3.779794743658753*^9, 3.779794756280085*^9}, {3.7830615259074287`*^9, 
   3.783061541394985*^9}, 3.783858999110619*^9, {3.783859051731525*^9, 
   3.78385905627521*^9}, {3.7838594614445763`*^9, 3.7838594770754642`*^9}, {
   3.783859625592594*^9, 3.783859627796138*^9}, 3.809347473425468*^9, 
   3.8094162489885817`*^9, {3.848137508627411*^9, 3.848137508736125*^9}, {
   3.8481391399849563`*^9, 3.8481391552047305`*^9}, {3.850831393695893*^9, 
   3.8508314212078876`*^9}, 3.850831491526286*^9},
 CellLabel->"In[94]:=",ExpressionUUID->"144f04c4-b93e-4da5-a692-7443670a6052"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Volume", " ", "forms"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"n", "=", "1"}], ",", " ", 
     RowBox[{"n", " ", "<", " ", 
      RowBox[{"NDP", "+", "1"}]}], ",", " ", 
     RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"volp", "[", "n", "]"}], " ", "=", " ", "1"}], ";", " ", 
      RowBox[{
       RowBox[{"volb", "[", "n", "]"}], " ", "=", "1"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"l", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", " ", 
        RowBox[{"i", "<", "7"}], ",", " ", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"MemberQ", "[", 
           RowBox[{
            RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"volp", "[", "n", "]"}], "=", 
            RowBox[{
             RowBox[{"volp", "[", "n", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "i", "]"}]}]}], ";"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"l", ",", "i"}], "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"volb", "[", "n", "]"}], "=", 
            RowBox[{
             RowBox[{"volb", "[", "n", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "i", "]"}]}]}], ";"}]}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"type", "[", "n", "]"}], "\[Equal]", "4"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"volb", "[", "n", "]"}], "=", 
          RowBox[{
           RowBox[{"volb", "[", "n", "]"}], "*", 
           RowBox[{
            RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "4", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "5", "]"}], "]"}]}], "]"}], "]"}]}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"type", "[", "n", "]"}], "\[Equal]", "5"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"volb", "[", "n", "]"}], "=", 
          RowBox[{
           RowBox[{"volb", "[", "n", "]"}], "*", 
           RowBox[{
            RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "4", "]"}], "]"}]}], "]"}], "]"}]}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"type", "[", "n", "]"}], "\[Equal]", "6"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"volb", "[", "n", "]"}], "=", 
          RowBox[{
           RowBox[{"volb", "[", "n", "]"}], "*", 
           RowBox[{
            RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}]}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"type", "[", "n", "]"}], "\[Equal]", "7"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"volb", "[", "n", "]"}], "=", 
          RowBox[{
           RowBox[{"volb", "[", "n", "]"}], "*", 
           RowBox[{
            RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "4", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.778993142972847*^9, 3.7789931836465673`*^9}, {
   3.7789932254476323`*^9, 3.7789932740715113`*^9}, {3.778993368446395*^9, 
   3.7789934430973973`*^9}, {3.7789934756973867`*^9, 
   3.7789935085148134`*^9}, {3.778993555022013*^9, 3.7789935584558268`*^9}, {
   3.7789937949225225`*^9, 3.7789938393417883`*^9}, {3.7789938906445665`*^9, 
   3.778993976937969*^9}, {3.7789941267297544`*^9, 3.778994163328849*^9}, 
   3.809419162494378*^9, {3.8094192561014605`*^9, 3.809419292306175*^9}, {
   3.809419334826668*^9, 3.8094193728947973`*^9}, {3.809419427939982*^9, 
   3.8094195256272745`*^9}, 3.8094197788015637`*^9, {3.809419829732558*^9, 
   3.809419874601573*^9}, {3.817204146464672*^9, 3.8172042458721647`*^9}, {
   3.8172043129912195`*^9, 3.817204333649191*^9}, {3.820231645743149*^9, 
   3.8202316482248087`*^9}, 3.820231732254775*^9, {3.832822688832353*^9, 
   3.8328227027436237`*^9}, 3.8328227617582846`*^9, 3.832822885110512*^9, {
   3.848137760056735*^9, 3.848137808218615*^9}, {3.8481391564238195`*^9, 
   3.848139163378907*^9}, 3.8481399515202127`*^9, {3.85083142544987*^9, 
   3.8508314258255224`*^9}, {3.850831486464118*^9, 3.850831521208191*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"ff01fd47-09c4-44a0-8b65-39066b7efb02"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->
  "In[103]:=",ExpressionUUID->"d98991e9-8c38-420f-9fc5-80616f2089fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Equations", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"square", " ", "=", " ", "0"}], ";"}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"sum", " ", "of", " ", "the", " ", "equations", " ", "squared"}],
      ",", " ", 
     RowBox[{"to", " ", "be", " ", "ultimately", " ", "minimized"}]}], "*)"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"check", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqSet", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Jacobi", " ", "identities"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", " ", 
      RowBox[{"i", "<", "7"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"de", "[", "i", "]"}], "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f2", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "k", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ";"}]}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JacobiSet", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", "7"}], ",", " ", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"dde", "[", "n", "]"}], "=", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{"d", "[", 
           RowBox[{"de", "[", "n", "]"}], "]"}], " ", "/.", " ", "rules"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"dde", "[", "n", "]"}], ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], " ", "===", " ", 
                   "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"JacobiSet", ",", " ", 
                   RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"dde", "[", "n", "]"}], ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"check", ",", " ", 
                   RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"dde", "[", "n", "]"}], ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}]}], "]"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"square", "=", 
                  RowBox[{"square", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"dde", "[", "n", "]"}], ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}],
             "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}]}], "]"}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Energy", " ", "momentum", " ", "tensor"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "\[LessEqual]", " ", "NDP"}], ",", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"len", "=", 
        RowBox[{"Length", "[", 
         RowBox[{"para", "[", "n", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", " ", "len"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], "+=", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"type", "[", "n", "]"}], "+", "1"}], ")"}]}], "*", 
            RowBox[{"T10", "[", "n", "]"}]}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.779085320907566*^9, 3.779085393356366*^9}, {
   3.779088916698159*^9, 3.7790889449836016`*^9}, {3.779098508389826*^9, 
   3.779098548577829*^9}, {3.7790988582319527`*^9, 3.7790988691228795`*^9}, {
   3.7790989115423913`*^9, 3.7790989446887197`*^9}, {3.77916901950854*^9, 
   3.779169020569504*^9}, {3.7791690627841043`*^9, 3.7791691027609563`*^9}, {
   3.779181274085875*^9, 3.779181291965064*^9}, {3.7791813645808167`*^9, 
   3.779181561106707*^9}, {3.7791816549656205`*^9, 3.779181703754117*^9}, {
   3.7791817655318594`*^9, 3.7791818149626455`*^9}, 3.7791818754588223`*^9, {
   3.7791820555131855`*^9, 3.779182074708847*^9}, {3.779182199465141*^9, 
   3.779182272637399*^9}, {3.7791823545572753`*^9, 3.779182375085365*^9}, {
   3.779182411169858*^9, 3.779182412219036*^9}, {3.7791825399283857`*^9, 
   3.779182543144828*^9}, {3.7791825953521695`*^9, 3.779182644555554*^9}, 
   3.7791826805333176`*^9, {3.7791827690026565`*^9, 3.7791828010319195`*^9}, {
   3.7791828605048046`*^9, 3.7791828767722893`*^9}, {3.7791829544964232`*^9, 
   3.7791829565040503`*^9}, {3.779186549914254*^9, 3.779186566189712*^9}, {
   3.7791866191547527`*^9, 3.779186689487564*^9}, 3.779187751258193*^9, {
   3.780119174900126*^9, 3.7801192346746483`*^9}, {3.780293435159676*^9, 
   3.780293452309616*^9}, {3.7803010733578367`*^9, 3.780301081790215*^9}, {
   3.7809201954167957`*^9, 3.780920199366283*^9}, {3.818753059367711*^9, 
   3.8187530619603095`*^9}, {3.848139165800233*^9, 3.84813919176863*^9}, {
   3.848139474101883*^9, 3.848139481386623*^9}, {3.848139582487232*^9, 
   3.848139582772336*^9}, {3.848139961375189*^9, 3.848139977891267*^9}, {
   3.8481416004169044`*^9, 3.8481416005262513`*^9}, {3.850831550343313*^9, 
   3.8508316351098747`*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"f15f8e45-82ee-45df-8642-c34114f3e5f0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Equations", ":", " ", "IIA"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{"IIA", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"eomH", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "hH", "]"}], " ", "-", 
           RowBox[{"(", 
            RowBox[{"F0f", "\[Wedge]", "hF2"}], ")"}], "-", 
           RowBox[{"(", 
            RowBox[{"F2f", "\[Wedge]", "hF4"}], ")"}], "-", 
           RowBox[{"(", 
            RowBox[{"F4f", "\[Wedge]", "hF6"}], ")"}]}], " ", "/.", " ", 
          "rules"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"eomF2", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "hF2", "]"}], "+", 
           RowBox[{"Hf", "\[Wedge]", "hF4"}]}], " ", "/.", " ", "rules"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"eomF4", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "hF4", "]"}], "+", 
           RowBox[{"Hf", "\[Wedge]", "hF6"}]}], " ", "/.", " ", "rules"}], 
         "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Bianchi", " ", "identities"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"sources4", " ", "=", " ", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"sources6", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"n", "=", "1"}], ",", " ", 
         RowBox[{"n", "\[LessEqual]", " ", "NDP"}], ",", " ", 
         RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "4"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"sources4", " ", "=", " ", 
              RowBox[{"sources4", " ", "+", 
               RowBox[{
                RowBox[{"1", "/", "5"}], "*", 
                RowBox[{"T10", "[", "n", "]"}], "*", 
                RowBox[{"volb", "[", "n", "]"}]}]}]}], ";"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "6"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"sources6", " ", "=", " ", 
              RowBox[{"sources6", "+", 
               RowBox[{
                RowBox[{"1", "/", "7"}], "*", 
                RowBox[{"T10", "[", "n", "]"}], "*", 
                RowBox[{"volb", "[", "n", "]"}]}]}]}], ";"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"BIH", " ", "=", " ", 
           RowBox[{"reWrite", "[", 
            RowBox[{
             RowBox[{"d", "[", "Hf", "]"}], " ", "/.", " ", "rules"}], 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"BIF0", "=", " ", 
           RowBox[{"reWrite", "[", 
            RowBox[{
             RowBox[{"d", "[", "F0f", "]"}], " ", "/.", " ", "rules"}], 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"BIF2", "=", 
           RowBox[{"reWrite", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"d", "[", "F2f", "]"}], "-", 
              RowBox[{"Hf", "\[Wedge]", "F0f"}], "-", "sources6"}], "/.", " ",
              "rules"}], "]"}]}], ";", " ", "\[IndentingNewLine]", 
          RowBox[{"BIF4", " ", "=", " ", 
           RowBox[{"reWrite", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"d", "[", "F4f", "]"}], "-", 
              RowBox[{"Hf", "\[Wedge]", "F2f"}], "+", "sources4"}], "/.", " ",
              "rules"}], " ", "]"}]}], ";"}]}], " ", "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Projection", " ", "to", " ", "scalar", " ", "equations", " ", "from",
          " ", "the", " ", "coefficients"}], "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Equations", " ", "involving", " ", "1"}], "-", "forms"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Coefficient", "[", 
                RowBox[{"BIF0", ",", " ", 
                 RowBox[{"e", "[", "i", "]"}]}], "]"}], " ", "===", " ", 
               "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"eqSet", ",", " ", 
               RowBox[{
                RowBox[{"Coefficient", "[", 
                 RowBox[{"BIF0", ",", " ", 
                  RowBox[{"e", "[", "i", "]"}]}], "]"}], " ", "\[Equal]", " ",
                 "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"check", ",", " ", 
               RowBox[{"Coefficient", "[", 
                RowBox[{"BIF0", ",", " ", 
                 RowBox[{"e", "[", "i", "]"}]}], "]"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"square", " ", "=", " ", 
              RowBox[{"square", " ", "+", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"Coefficient", "[", 
                  RowBox[{"BIF0", ",", " ", 
                   RowBox[{"e", "[", "i", "]"}]}], "]"}], ")"}], "^", 
                "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Equations", " ", "involving", " ", "3"}], "-", "forms"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], " ", "===", " ", 
                   "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"eqSet", ",", " ", 
                   RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"check", ",", " ", 
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}]}], "]"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"square", " ", "=", " ", 
                  RowBox[{"square", " ", "+", " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], " ", "===", " ", 
                   "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"eqSet", ",", " ", 
                   RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"check", ",", " ", 
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}]}], "]"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"square", " ", "=", " ", 
                  RowBox[{"square", " ", "+", " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}],
             "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Equations", " ", "involving", " ", "4"}], "-", "forms"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"l", "=", 
                RowBox[{"k", "+", "1"}]}], ",", " ", 
               RowBox[{"l", "<", "7"}], ",", " ", 
               RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}],
               "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Equations", " ", "involving", " ", "5"}], "-", "forms"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", 
             RowBox[{"i", "+", "1"}]}], ",", " ", 
            RowBox[{"j", "<", "7"}], ",", " ", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"k", "=", 
               RowBox[{"j", "+", "1"}]}], ",", " ", 
              RowBox[{"k", "<", "7"}], ",", " ", 
              RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"l", "=", 
                 RowBox[{"k", "+", "1"}]}], ",", " ", 
                RowBox[{"l", "<", "7"}], ",", " ", 
                RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"m", "=", 
                   RowBox[{"l", "+", "1"}]}], ",", " ", 
                  RowBox[{"m", "<", "7"}], ",", " ", 
                  RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}]}], "]"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}]}], "]"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}]}], 
                 "]"}]}], "]"}]}], "]"}]}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"4", "d", " ", "Ricci", " ", "scalar"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"R4", " ", "=", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"T10", "[", "i", "]"}], 
            RowBox[{
             RowBox[{"type", "[", "i", "]"}], "+", "1"}]], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "NDP"}], "}"}]}], "]"}], " ", "-", 
         " ", 
         RowBox[{"(", 
          RowBox[{"F0n", "+", "F2n", "+", "F4n", "+", "F6n"}], ")"}]}]}], ";",
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"6", "d", " ", "Ricci", " ", "tensor"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Ricci2", " ", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"F2c2", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "c"}], "]"}], "]"}], "*", 
               RowBox[{"F2c2", "[", 
                RowBox[{"[", 
                 RowBox[{"b", ",", "c"}], "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"c", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"2", "*", 
               RowBox[{"3", "!"}]}], ")"}]}], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"F4c2", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "c", ",", "d", ",", "e"}], "]"}], "]"}], 
               "*", 
               RowBox[{"F4c2", "[", 
                RowBox[{"[", 
                 RowBox[{"b", ",", "c", ",", "d", ",", "e"}], "]"}], "]"}]}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"c", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"d", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"e", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"1", "/", "4"}], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Hc2", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "c", ",", "d"}], "]"}], "]"}], "*", 
               RowBox[{"Hc2", "[", 
                RowBox[{"[", 
                 RowBox[{"b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"c", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"d", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", 
            RowBox[{"T", "[", 
             RowBox[{"[", 
              RowBox[{"a", ",", "b"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
           "-", 
           RowBox[{
            RowBox[{"1", "/", "16"}], "*", 
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"a", ",", "b"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{"T10", "[", "i", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "NDP"}], "}"}]}], "]"}], "+", 
              RowBox[{"2", "Hn"}], "-", "F0n", "+", "F2n", "+", 
              RowBox[{"3", "F4n"}], "-", 
              RowBox[{"3", "F6n"}]}], ")"}]}]}], "\[IndentingNewLine]", ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]"}]}]], "Input",\

 CellChangeTimes->{
  3.779183732949072*^9, {3.7791864790817413`*^9, 3.7791865022058296`*^9}, {
   3.7791869207429757`*^9, 3.779186930217657*^9}, {3.7791870032462873`*^9, 
   3.7791874716391506`*^9}, {3.779187534681538*^9, 3.7791876378605633`*^9}, {
   3.779187684392062*^9, 3.7791877005059533`*^9}, {3.779187889325646*^9, 
   3.779187892254777*^9}, {3.7791881812906685`*^9, 3.7791881995388565`*^9}, {
   3.7791882409820156`*^9, 3.779188303450864*^9}, {3.7791894244899797`*^9, 
   3.7791894573739996`*^9}, {3.7791895471837797`*^9, 3.779189560889118*^9}, {
   3.779189907849818*^9, 3.77918991811137*^9}, {3.780031501840629*^9, 
   3.780031505518429*^9}, {3.7801191633161507`*^9, 3.780119164001479*^9}, {
   3.780300637326457*^9, 3.780300642076078*^9}, {3.780920227560625*^9, 
   3.780920228326273*^9}, {3.785578105600111*^9, 3.7855781237094183`*^9}, {
   3.7888656803996754`*^9, 3.7888656904391427`*^9}, 3.8094153077678165`*^9, 
   3.8094158161019197`*^9, 3.8094160018159566`*^9, 3.8094162595134115`*^9, 
   3.8141605949649935`*^9, {3.8141607347547474`*^9, 3.81416073544433*^9}, 
   3.816079724725376*^9, {3.8187530938083167`*^9, 3.8187531614051332`*^9}, {
   3.818753201094391*^9, 3.8187532826370196`*^9}, {3.8187533160136776`*^9, 
   3.8187535088526726`*^9}, {3.8187535406367283`*^9, 
   3.8187536193645816`*^9}, {3.8188421256807995`*^9, 3.81884213541401*^9}, {
   3.82023142063443*^9, 3.8202314540617733`*^9}, {3.82023183036534*^9, 
   3.8202318445022774`*^9}, 3.8328231829106345`*^9, {3.848137907197094*^9, 
   3.8481380501451025`*^9}, 3.8481381993772984`*^9, {3.8481382324789095`*^9, 
   3.848138247244672*^9}, {3.8481382853128333`*^9, 3.8481383669809666`*^9}, {
   3.848139202718562*^9, 3.848139254948107*^9}, {3.8481410958253*^9, 
   3.848141096965663*^9}, {3.84814129639862*^9, 3.848141297210896*^9}, {
   3.848141347167889*^9, 3.84814136299229*^9}, {3.8481414045089397`*^9, 
   3.8481414200064297`*^9}, {3.848141487366878*^9, 3.848141490584875*^9}, {
   3.8508316432877626`*^9, 3.850831656876811*^9}, {3.8508316903324785`*^9, 
   3.85083171404494*^9}, {3.8508317475907764`*^9, 3.8508318006388826`*^9}, {
   3.8508318535064316`*^9, 3.8508319246324687`*^9}, {3.8508938810453424`*^9, 
   3.8508938827182684`*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"e69cc54c-df7e-4520-a091-381a52204ee3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Equations", ":", " ", "IIB"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{"IIB", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"eomH", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "hH", "]"}], "-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"F1f", "\[Wedge]", "hF3"}], "+", 
             RowBox[{"F3f", "\[Wedge]", "hF5"}]}], ")"}]}], " ", "/.", " ", 
          "rules"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"eomF1", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "hF1", "]"}], "+", 
           RowBox[{"Hf", "\[Wedge]", "hF3"}]}], "/.", "rules"}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"eomF3", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "hF3", "]"}], "+", 
           RowBox[{"Hf", "\[Wedge]", "hF5"}]}], " ", "/.", " ", "rules"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"eomF5", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{"d", "[", "hF5", "]"}], " ", "/.", " ", "rules"}], "]"}]}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Bianchi", " ", "identities"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"sources5", " ", "=", " ", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"sources7", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"sources3", " ", "=", " ", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"n", "=", "1"}], ",", " ", 
         RowBox[{"n", "\[LessEqual]", " ", "NDP"}], ",", " ", 
         RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "5"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"sources5", " ", "=", " ", 
              RowBox[{"sources5", " ", "+", 
               RowBox[{
                RowBox[{"1", "/", "6"}], "*", 
                RowBox[{"T10", "[", "n", "]"}], "*", 
                RowBox[{"volb", "[", "n", "]"}]}]}]}], ";"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "3"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"sources3", " ", "=", " ", 
              RowBox[{"sources3", " ", "-", 
               RowBox[{
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"T10", "[", "n", "]"}], "*", 
                RowBox[{"volb", "[", "n", "]"}]}]}]}], ";"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "7"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"sources7", " ", "=", " ", 
              RowBox[{"sources7", "-", 
               RowBox[{
                RowBox[{"1", "/", "8"}], "*", 
                RowBox[{"T10", "[", "n", "]"}], "*", 
                RowBox[{"volb", "[", "n", "]"}]}]}]}], ";"}]}], "]"}], 
          ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"BIH", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{"d", "[", "Hf", "]"}], " ", "/.", " ", "rules"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"BIF1", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "F1f", "]"}], "-", "sources7"}], "/.", " ", 
          "rules"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"BIF3", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "F3f", "]"}], "-", 
           RowBox[{"Hf", "\[Wedge]", "F1f"}], "-", "sources5"}], "/.", " ", 
          "rules"}], " ", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"BIF5", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "F5f", "]"}], "-", 
           RowBox[{"Hf", "\[Wedge]", "F3f"}], "  ", "-", " ", "sources3"}], "/.",
           " ", "rules"}], "]"}]}], ";", " ", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Projection", " ", "to", " ", "scalar", " ", "equations", " ", "from",
          " ", "the", " ", "coefficients"}], "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Equations", " ", "involving", " ", "2"}], "-", "forms"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Coefficient", "[", 
                  RowBox[{"eomF5", ",", " ", 
                   RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}], " ", "===", " ", 
                 "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"AppendTo", "[", 
                RowBox[{"eqSet", ",", " ", 
                 RowBox[{
                  RowBox[{"Coefficient", "[", 
                   RowBox[{"eomF5", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}], " ", "\[Equal]", 
                  " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"check", ",", " ", 
                 RowBox[{"Coefficient", "[", 
                  RowBox[{"eomF5", ",", " ", 
                   RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}]}], "]"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"square", " ", "=", " ", 
                RowBox[{"square", " ", "+", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF5", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}], ")"}], "^", 
                  "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Coefficient", "[", 
                  RowBox[{"BIF1", ",", " ", 
                   RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}], " ", "===", " ", 
                 "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"AppendTo", "[", 
                RowBox[{"eqSet", ",", " ", 
                 RowBox[{
                  RowBox[{"Coefficient", "[", 
                   RowBox[{"BIF1", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}], " ", "\[Equal]", 
                  " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"check", ",", " ", 
                 RowBox[{"Coefficient", "[", 
                  RowBox[{"BIF1", ",", " ", 
                   RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}]}], "]"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"square", " ", "=", " ", 
                RowBox[{"square", " ", "+", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF1", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}], ")"}], "^", 
                  "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Equations", " ", "involving", " ", "4"}], "-", "forms"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"l", "=", 
                RowBox[{"k", "+", "1"}]}], ",", " ", 
               RowBox[{"l", "<", "7"}], ",", " ", 
               RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "]"}], ";"}]}], "\[IndentingNewLine]",
               "]"}]}], "]"}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Equations", " ", "involving", " ", "5"}], "-", "forms"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"l", "=", 
                RowBox[{"k", "+", "1"}]}], ",", " ", 
               RowBox[{"l", "<", "7"}], ",", " ", 
               RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{"For", "[", 
                RowBox[{
                 RowBox[{"m", "=", 
                  RowBox[{"l", "+", "1"}]}], ",", " ", 
                 RowBox[{"m", "<", "7"}], ",", " ", 
                 RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                 RowBox[{"For", "[", 
                  RowBox[{
                   RowBox[{"n", "=", 
                    RowBox[{"m", "+", "1"}]}], ",", " ", 
                   RowBox[{"n", "<", "7"}], ",", " ", 
                   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF1", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF1", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF1", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}]}], "]"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF1", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF5", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF5", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF5", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}]}], "]"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF5", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}],
                   "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
          "]"}]}], "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"4", "d", " ", "Ricci", " ", "scalar"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"R4", " ", "=", " ", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"type", "[", "n", "]"}], "+", "1"}], ")"}]}], "*", 
            RowBox[{"T10", "[", "n", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1", ",", "NDP"}], "}"}]}], "]"}], "-", " ", 
         RowBox[{"(", 
          RowBox[{"F1n", "+", "F3n", "+", "F5n"}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"6", "d", " ", "Ricci", " ", "tensor"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Ricci2", " ", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"F1c2", "[", 
             RowBox[{"[", "a", "]"}], "]"}], "*", 
            RowBox[{"F1c2", "[", 
             RowBox[{"[", "b", "]"}], "]"}]}], "\[IndentingNewLine]", "-", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"Coefficient", "[", 
             RowBox[{"hF5", ",", " ", 
              RowBox[{"e", "[", "a", "]"}]}], "]"}], "*", 
            RowBox[{"Coefficient", "[", 
             RowBox[{"hF5", ",", " ", 
              RowBox[{"e", "[", "b", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
           "+", 
           RowBox[{
            RowBox[{"1", "/", "4"}], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Hc2", "[", 
                 RowBox[{"[", 
                  RowBox[{"a", ",", "c", ",", "d"}], "]"}], "]"}], "*", 
                RowBox[{"Hc2", "[", 
                 RowBox[{"[", 
                  RowBox[{"b", ",", "c", ",", "d"}], "]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"F3c2", "[", 
                 RowBox[{"[", 
                  RowBox[{"a", ",", "c", ",", "d"}], "]"}], "]"}], "*", 
                RowBox[{"F3c2", "[", 
                 RowBox[{"[", 
                  RowBox[{"b", ",", "c", ",", "d"}], "]"}], "]"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"c", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"d", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"4", "*", 
               RowBox[{"4", "!"}]}], ")"}]}], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"F5c2", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "c", ",", "d", ",", "e", ",", "f"}], "]"}],
                 "]"}], "*", 
               RowBox[{"F5c2", "[", 
                RowBox[{"[", 
                 RowBox[{"b", ",", "c", ",", "d", ",", "e", ",", "f"}], "]"}],
                 "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"c", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"d", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"e", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"f", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"T", "[", 
             RowBox[{"[", 
              RowBox[{"a", ",", "b"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
           "-", 
           RowBox[{
            RowBox[{"1", "/", "16"}], "*", 
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"a", ",", "b"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{"T10", "[", "i", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "NDP"}], "}"}]}], "]"}], "+", 
              RowBox[{"2", "Hn"}], "+", 
              RowBox[{"2", "F3n"}]}], ")"}]}]}], "\[IndentingNewLine]", ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]"}]}]], "Input",\

 CellChangeTimes->{
  3.779183732949072*^9, {3.7791864790817413`*^9, 3.7791865022058296`*^9}, {
   3.7791869207429757`*^9, 3.779186930217657*^9}, {3.7791870032462873`*^9, 
   3.7791874716391506`*^9}, {3.779187534681538*^9, 3.7791876378605633`*^9}, {
   3.779187684392062*^9, 3.7791877005059533`*^9}, {3.779187889325646*^9, 
   3.779187892254777*^9}, {3.7791881812906685`*^9, 3.7791881995388565`*^9}, {
   3.7791882409820156`*^9, 3.779188303450864*^9}, {3.7791894244899797`*^9, 
   3.7791894573739996`*^9}, {3.7791895471837797`*^9, 3.779189560889118*^9}, {
   3.779189907849818*^9, 3.77918991811137*^9}, {3.780031501840629*^9, 
   3.780031505518429*^9}, {3.7801191633161507`*^9, 3.780119164001479*^9}, {
   3.780300637326457*^9, 3.780300642076078*^9}, {3.780920227560625*^9, 
   3.780920228326273*^9}, {3.785578105600111*^9, 3.7855781237094183`*^9}, {
   3.7888656803996754`*^9, 3.7888656904391427`*^9}, 3.8094153077678165`*^9, 
   3.8094158161019197`*^9, 3.8094160018159566`*^9, 3.8094162595134115`*^9, 
   3.8141605949649935`*^9, {3.8141607347547474`*^9, 3.81416073544433*^9}, 
   3.816079724725376*^9, {3.8187530938083167`*^9, 3.8187531614051332`*^9}, {
   3.818753201094391*^9, 3.8187532826370196`*^9}, {3.8187533160136776`*^9, 
   3.8187535088526726`*^9}, {3.8187535406367283`*^9, 
   3.8187536193645816`*^9}, {3.8188421256807995`*^9, 3.81884213541401*^9}, {
   3.82023142063443*^9, 3.8202314540617733`*^9}, {3.82023183036534*^9, 
   3.8202318445022774`*^9}, 3.8328231829106345`*^9, {3.848137907197094*^9, 
   3.8481380501451025`*^9}, 3.8481381993772984`*^9, {3.8481382324789095`*^9, 
   3.848138247244672*^9}, {3.8481382853128333`*^9, 3.8481383669809666`*^9}, {
   3.848139202718562*^9, 3.848139254948107*^9}, {3.8481410958253*^9, 
   3.848141096965663*^9}, {3.84814129639862*^9, 3.848141297210896*^9}, {
   3.848141347167889*^9, 3.84814136299229*^9}, {3.8481414045089397`*^9, 
   3.8481414200064297`*^9}, {3.848141487366878*^9, 3.848141490584875*^9}, {
   3.848141587422597*^9, 3.848141588219285*^9}, {3.8508319273909683`*^9, 
   3.8508321738808823`*^9}, 3.850832230826713*^9, {3.8508759300426946`*^9, 
   3.850875943809305*^9}, {3.850893892440802*^9, 3.8508938951152086`*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"5c6087ac-65d9-44d7-b60e-ac3580108c56"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"6", "d", " ", "Ricci", " ", "scalar"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"R6", " ", "=", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"f2", "[", 
          RowBox[{"[", 
           RowBox[{"b", ",", "a", ",", "c"}], "]"}], "]"}], "*", 
         RowBox[{"f2", "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"f2", "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], "*", 
         RowBox[{"f2", "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}]}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"a", ",", " ", "1", ",", " ", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", " ", "1", ",", " ", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", " ", "1", ",", " ", "6"}], "}"}]}], "]"}]}], " ", 
    ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.779448764861373*^9, 3.779448996470251*^9}, {
   3.779449096591013*^9, 3.779449096957018*^9}, {3.7794491800330524`*^9, 
   3.779449191066268*^9}, {3.779449227743168*^9, 3.7794492805047164`*^9}, {
   3.779449347273905*^9, 3.779449386729559*^9}, {3.7794494168643055`*^9, 
   3.7794494484335546`*^9}, {3.7794494814716706`*^9, 
   3.7794494930977926`*^9}, {3.779449545367668*^9, 3.7794496132944603`*^9}, 
   3.77944979708786*^9, {3.7794498819448442`*^9, 3.7794498834897118`*^9}, {
   3.779510340729191*^9, 3.779510343861828*^9}, 3.7796226011214933`*^9, {
   3.7797840386358557`*^9, 3.7797840402440434`*^9}, {3.780046854042783*^9, 
   3.780046866526711*^9}, {3.780057429604046*^9, 3.780057443506782*^9}, {
   3.780119403825177*^9, 3.7801194236333733`*^9}, {3.780119920386424*^9, 
   3.780119936721305*^9}, 3.7830615636179934`*^9, 3.783061751153924*^9, {
   3.848138393081148*^9, 3.848138403359987*^9}, 3.8508322622006397`*^9},
 CellLabel->
  "In[114]:=",ExpressionUUID->"07260b51-1d02-4ee0-bff0-d9369f42ff3e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"6", "d", " ", "Ricci", " ", 
    RowBox[{"tensor", ":", " ", "definition"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Ricci1", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "4"}], 
           RowBox[{"f2", "[", 
            RowBox[{"[", 
             RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], "*", 
           RowBox[{"f2", "[", 
            RowBox[{"[", 
             RowBox[{"d", ",", "b", ",", "c"}], "]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"1", "/", "2"}], 
           RowBox[{"f2", "[", 
            RowBox[{"[", 
             RowBox[{"b", ",", "a", ",", "c"}], "]"}], "]"}], "*", 
           RowBox[{"f2", "[", 
            RowBox[{"[", 
             RowBox[{"b", ",", "d", ",", "c"}], "]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"1", "/", "2"}], 
           RowBox[{"f2", "[", 
            RowBox[{"[", 
             RowBox[{"c", ",", "a", ",", "b"}], "]"}], "]"}], "*", 
           RowBox[{"f2", "[", 
            RowBox[{"[", 
             RowBox[{"b", ",", "d", ",", "c"}], "]"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "1", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"c", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7800474292622347`*^9, 3.780047442350099*^9}, {
   3.780049673328905*^9, 3.780049689918332*^9}, {3.780049720094502*^9, 
   3.780049747630434*^9}, {3.780049783534603*^9, 3.780049963775269*^9}, {
   3.780050131057391*^9, 3.780050136158783*^9}, 3.780050223328876*^9, {
   3.8481384360172043`*^9, 3.848138436548971*^9}, {3.8481393058420296`*^9, 
   3.8481393062012863`*^9}, {3.850832276121758*^9, 3.8508322897606883`*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"4f2a6d4a-63d1-41b1-b10e-a72b21ae3141"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Einstein", " ", "equations"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"EinsteinEq", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "<", "7"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "i"}], ",", 
        RowBox[{"j", "<", "7"}], ",", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"EinsteinEq", ",", 
           RowBox[{
            RowBox[{"Ricci1", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}], "==", 
            RowBox[{"Ricci2", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"check", ",", 
           RowBox[{
            RowBox[{"Ricci1", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}], "-", 
            RowBox[{"Ricci2", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"square", "=", 
          RowBox[{"square", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Ricci1", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], "-", 
              RowBox[{"Ricci2", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ")"}], "^", 
            "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EinsteinEq", " ", "=", " ", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{"EinsteinEq", ",", "True"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.780054872401379*^9, 3.7800550960983*^9}, {
  3.78005526374564*^9, 3.7800552680816936`*^9}, {3.780055618017893*^9, 
  3.780055621794499*^9}, {3.780119543362446*^9, 3.780119611648706*^9}, {
  3.7801205690098333`*^9, 3.7801206293767223`*^9}, {3.7802936845510674`*^9, 
  3.78029370499723*^9}, {3.780300909996578*^9, 3.780300914109016*^9}, {
  3.7803009569088697`*^9, 3.780300957420587*^9}, {3.780743039543625*^9, 
  3.780743045621997*^9}, {3.782735532698264*^9, 3.7827355337521152`*^9}, {
  3.8481393279774165`*^9, 3.8481393328825383`*^9}, {3.850832296300774*^9, 
  3.8508323315629716`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"363f2a6e-ef9b-42ad-8219-0233b5048a39"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Dilaton", " ", "equation"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dilaton", "=", 
     RowBox[{
      RowBox[{"2", "R4"}], "+", 
      RowBox[{"2", "R6"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"type", "[", "n", "]"}], "+", "1"}], ")"}]}], "*", 
         RowBox[{"T10", "[", "n", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", "NDP"}], "}"}]}], "]"}], "-", "Hn"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"check", ",", "dilaton"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"square", "=", 
     RowBox[{"square", "+", 
      RowBox[{"dilaton", "^", "2"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.780055654610208*^9, 3.780055770944765*^9}, {
   3.780057344401699*^9, 3.780057345649498*^9}, {3.780057481569915*^9, 
   3.7800574947538233`*^9}, {3.780119500609853*^9, 3.780119525888514*^9}, {
   3.780120631457831*^9, 3.780120637424714*^9}, {3.780120705939096*^9, 
   3.780120713906106*^9}, {3.780300950429165*^9, 3.780300974923815*^9}, {
   3.780315913705228*^9, 3.780315914674637*^9}, {3.780316004068639*^9, 
   3.780316004719844*^9}, {3.780379127951377*^9, 3.78037912843324*^9}, {
   3.780985083494137*^9, 3.7809851081322203`*^9}, {3.780985161780279*^9, 
   3.780985186548917*^9}, {3.7812516889131002`*^9, 3.781251690001132*^9}, {
   3.782735526009836*^9, 3.782735526503771*^9}, 3.7840376863521223`*^9, 
   3.78557822542596*^9, {3.788617988820593*^9, 3.7886179926114483`*^9}, {
   3.7888550877953396`*^9, 3.78885509759309*^9}, {3.8093391731311016`*^9, 
   3.809339175391079*^9}, 3.8093392173104477`*^9, {3.809417360178012*^9, 
   3.8094173994874735`*^9}, {3.8094177079590826`*^9, 
   3.8094177119046707`*^9}, {3.814255068904685*^9, 3.8142550739960413`*^9}, {
   3.8171262116175056`*^9, 3.8171262136853075`*^9}, {3.817208617339731*^9, 
   3.817208646501229*^9}, {3.8187544260335116`*^9, 3.8187545229957285`*^9}, {
   3.8187546926438465`*^9, 3.8187547337643304`*^9}, {3.8201342440091796`*^9, 
   3.8201342554446435`*^9}, {3.820134605904836*^9, 3.820134606396673*^9}, {
   3.8201352263933325`*^9, 3.8201352266037436`*^9}, {3.848138479641343*^9, 
   3.848138480078717*^9}, {3.8481393372089825`*^9, 3.848139356767518*^9}, {
   3.8508323355664244`*^9, 3.8508323422140856`*^9}, {3.8508328530940533`*^9, 
   3.850832856761942*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"5457d322-482d-4b89-9579-d551c572c23a"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9, {3.8508329265664034`*^9, 3.850832928548539*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"df430a67-162c-4470-b3a6-441fc85a1647"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Equations", " ", "and", " ", "variables"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"CompleteSet", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"JacobiSet", ",", "eqSet", ",", "EinsteinEq", ",", 
       RowBox[{"{", 
        RowBox[{"dilaton", "\[Equal]", "0"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "variables", "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "variables", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.850833010658798*^9, 3.850833021235358*^9}, 
   3.850833288751479*^9, 3.8508335936392975`*^9},
 CellLabel->
  "In[123]:=",ExpressionUUID->"01e43520-1160-4690-b738-262e0b81773a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"T10", "[", "1", "]"}], ",", 
   RowBox[{"T10", "[", "2", "]"}], ",", 
   RowBox[{"T10", "[", "3", "]"}], ",", 
   RowBox[{"F1", "[", "5", "]"}], ",", 
   RowBox[{"F1", "[", "6", "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"1", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"1", ",", "3", ",", "6"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"1", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"1", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"2", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"2", ",", "3", ",", "6"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"2", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"2", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"F5", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"F5", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"H", "[", 
    RowBox[{"1", ",", "2", ",", "5"}], "]"}], ",", 
   RowBox[{"H", "[", 
    RowBox[{"1", ",", "2", ",", "6"}], "]"}], ",", 
   RowBox[{"H", "[", 
    RowBox[{"3", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"H", "[", 
    RowBox[{"3", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "3", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "3", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "1", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "1", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "2", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "2", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"4", ",", "1", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"4", ",", "1", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"4", ",", "2", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"4", ",", "2", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "1", ",", "3"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "1", ",", "4"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "2", ",", "3"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "2", ",", "4"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"6", ",", "1", ",", "3"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"6", ",", "1", ",", "4"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"6", ",", "2", ",", "3"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"6", ",", "2", ",", "4"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAeLGouaHDze8cZQW3Gz9CEhbRGs++A+kv2i/qDxx6I1j
Tv4eszNAekF6x9ezQHoP20z5L0Da2jfltNPhN443ntw9ngOkT/hy6uYB6Xdv
/28tBNIRMz3sVgDpNWp3U0D0mZ79MiuBtD9ngxaIvvjqRvgqIP1ojXZCyZE3
jkt2XblXCqSDNF2Zy4A0a0Ja+0cgvaHm8rxPQJonNvHwZyD9hzvrF4jm/uev
/xVI60UYzAbR9ifWa8kffeNYa3Z9HYjW+SkvqwakExiu3VsKpOMnveF6AaRZ
NMI8J5x647hXzZFnIpAW/txQPhlIF09+2QaikwQlru0A0mGzTnTEc751PKZy
XrocSHtNqdq2SPqtY/eyoncgOiRJbfViIL2r0vstiJ5X1zJ9CZCWmvtcX0bm
raMF33NLNyANACUiwVU=
  "],
 CellLabel->
  "Out[124]=",ExpressionUUID->"c3ce871b-842c-4532-8556-3343fb58617e"],

Cell[BoxData["43"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAeLGouaHDze8cZQW3Gz9CEhbRGs++A+kv2i/qDxx6I1j
Tv4eszNAekF6x9ezQHoP20z5L0Da2jfltNPhN443ntw9ngOkT/hy6uYB6Xdv
/28tBNIRMz3sVgDpNWp3U0D0mZ79MiuBtD9ngxaIvvjqRvgqIP1ojXZCyZE3
jkt2XblXCqSDNF2Zy4A0a0Ja+0cgvaHm8rxPQJonNvHwZyD9hzvrF4jm/uev
/xVI60UYzAbR9ifWa8kffeNYa3Z9HYjW+SkvqwakExiu3VsKpOMnveF6AaRZ
NMI8J5x647hXzZFnIpAW/txQPhlIF09+2QaikwQlru0A0mGzTnTEc751PKZy
XrocSHtNqdq2SPqtY/eyoncgOiRJbfViIL2r0vstiJ5X1zJ9CZCWmvtcX0bm
raMF33NLNyANACUiwVU=
  "],
 CellLabel->
  "Out[125]=",ExpressionUUID->"359d82a7-42a4-49fd-8818-d54aa2671f9b"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850833054210663*^9},
 CellLabel->
  "In[126]:=",ExpressionUUID->"238829d6-f1f6-4b7d-84e0-de9f64f0e28f"],

Cell[TextData[StyleBox["The above provides the list \
\[OpenCurlyDoubleQuote]variables\[CloseCurlyDoubleQuote] of allowed variables \
as well as its length. It is made of the list of structure constants \
\[OpenCurlyDoubleQuote]fSet\[CloseCurlyDoubleQuote], flux components \
\[OpenCurlyDoubleQuote]fluxSet\[CloseCurlyDoubleQuote], and the source set \
contributions T10[I]. The list of equations to solve is \
\[OpenCurlyDoubleQuote]CompleteSet\[CloseCurlyDoubleQuote], and it can be \
printed if needed. The list of left-handsides of these equations, meaning the \
quantities that should vanish, is \[OpenCurlyDoubleQuote]check\
\[CloseCurlyDoubleQuote]. The quantity to be minimized to zero, the sum of \
squares of equations, is \
\[OpenCurlyDoubleQuote]square\[CloseCurlyDoubleQuote]. The 4d Ricci scalar, \
whose sign matters for our solutions, is \[OpenCurlyDoubleQuote]R4\
\[CloseCurlyDoubleQuote], and the 6d one is \[OpenCurlyDoubleQuote]R6\
\[CloseCurlyDoubleQuote].",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.850387410518633*^9, 
   3.850387417609215*^9}, {3.850821911603533*^9, 3.850821913718794*^9}, {
   3.8508220835149403`*^9, 3.850822322282565*^9}, {3.850822356700102*^9, 
   3.8508225473048706`*^9}, {3.850822603307913*^9, 3.850822637253462*^9}, {
   3.850822674507358*^9, 3.8508226756218705`*^9}, {3.850822715099459*^9, 
   3.8508228219471445`*^9}, {3.850833128420691*^9, 3.850833318894847*^9}, {
   3.8508333942355175`*^9, 3.850833488492015*^9}, {3.8508336033267*^9, 
   3.850833650623561*^9}, {3.8508940533263707`*^9, 
   3.850894068500083*^9}},ExpressionUUID->"2ac6a1ed-f009-424e-b725-\
e6bd60a86594"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850833054210663*^9},
 CellLabel->
  "In[127]:=",ExpressionUUID->"01b8e347-a2a9-4715-8a27-a3337dd26c70"],

Cell[TextData[StyleBox["In the following, one has the possibility to assign \
values to some of the variables, for instance setting some of them to 0. This \
allows more specific searches in a given solution class. This is done by \
indicating the values in the replacement \[OpenCurlyDoubleQuote]rep\
\[CloseCurlyDoubleQuote]. Be careful: the order of indices in the variables \
has to be respected. The list \[OpenCurlyDoubleQuote]variables\
\[CloseCurlyDoubleQuote] is then redefined into \[OpenCurlyDoubleQuote]var1\
\[CloseCurlyDoubleQuote] for the example of interest.",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.850387410518633*^9, 
   3.850387417609215*^9}, {3.850821911603533*^9, 3.850821913718794*^9}, {
   3.8508220835149403`*^9, 3.850822322282565*^9}, {3.850822356700102*^9, 
   3.8508225473048706`*^9}, {3.850822603307913*^9, 3.850822637253462*^9}, {
   3.850822674507358*^9, 3.8508226756218705`*^9}, {3.850822715099459*^9, 
   3.8508228219471445`*^9}, {3.850833128420691*^9, 3.850833318894847*^9}, {
   3.8508333942355175`*^9, 3.850833488492015*^9}, {3.8508336033267*^9, 
   3.850833650623561*^9}, {3.850833867292613*^9, 3.8508339004017057`*^9}, {
   3.850833934207117*^9, 3.8508340053843365`*^9}, {3.8508340412921224`*^9, 
   3.850834094621045*^9}, {3.850834164090765*^9, 3.8508342120593596`*^9}, {
   3.8508342974011383`*^9, 3.850834372658555*^9}, {3.8508763829017105`*^9, 
   3.850876388650364*^9}, {3.8508778732583623`*^9, 3.850877873884939*^9}, {
   3.8508940741934457`*^9, 3.8508941031916423`*^9}, {3.8580632305478177`*^9, 
   3.858063250220669*^9}, 3.90680027508422*^9, 
   3.906800316196726*^9},ExpressionUUID->"e50d25fc-663c-4d48-a672-\
917bd0773857"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "INPUT", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rep", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", " ", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", " ", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}]}], 
      "}"}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "Assign", " ", "specific", " ", "values", " ", "to", " ", "some", " ", 
     "variables", " ", "here"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"variables2", " ", "=", " ", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"variables", " ", "/.", "rep"}], ",", " ", "_Real"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"var1", " ", "=", " ", 
    RowBox[{"DeleteCases", "[", 
     RowBox[{"variables2", " ", ",", " ", "_Integer"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"check", "=", 
     RowBox[{"check", "/.", "rep"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"square", "=", 
     RowBox[{"square", "/.", "rep"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", 
     RowBox[{"R4", "/.", "rep"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "var1", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.780120130626096*^9, 3.780120145792351*^9}, 
   3.7801202209782667`*^9, 3.780120266833502*^9, {3.780120337857682*^9, 
   3.780120342496636*^9}, {3.780121834950247*^9, 3.780121868480694*^9}, {
   3.780121965474103*^9, 3.780121966066497*^9}, {3.780122054899378*^9, 
   3.780122076752699*^9}, {3.780122284802476*^9, 3.7801222995860367`*^9}, {
   3.7801223753630943`*^9, 3.7801223764810677`*^9}, {3.7801360639609947`*^9, 
   3.780136065015136*^9}, {3.7801361856569433`*^9, 3.7801361958631697`*^9}, {
   3.780137376909082*^9, 3.780137424471322*^9}, {3.780137792362238*^9, 
   3.780137798503586*^9}, {3.7801379085710278`*^9, 3.7801379095755873`*^9}, {
   3.780137970043387*^9, 3.780137970151619*^9}, {3.780138068427099*^9, 
   3.780138070711514*^9}, {3.780138130875386*^9, 3.780138135031913*^9}, {
   3.780138214317121*^9, 3.780138219751935*^9}, {3.7801385597566357`*^9, 
   3.780138565831768*^9}, {3.7801386519073267`*^9, 3.7801386791768303`*^9}, 
   3.780138845563901*^9, 3.7802048921964684`*^9, {3.780205041818508*^9, 
   3.780205048011368*^9}, {3.7802183570179243`*^9, 3.780218357543932*^9}, {
   3.7802184032092447`*^9, 3.7802184034634933`*^9}, {3.780226447741231*^9, 
   3.7802264791641912`*^9}, {3.780226591821295*^9, 3.780226629756373*^9}, {
   3.7802266840922832`*^9, 3.780226750940415*^9}, {3.780226820604587*^9, 
   3.7802268494686747`*^9}, {3.7802268962235003`*^9, 3.780226899829465*^9}, {
   3.780227008157343*^9, 3.780227028956511*^9}, {3.780227363853519*^9, 
   3.780227400396896*^9}, {3.7802274409895573`*^9, 3.7802274442523947`*^9}, {
   3.78022756675*^9, 3.780227593038233*^9}, {3.780227642605917*^9, 
   3.780227656462954*^9}, {3.7802280876780653`*^9, 3.780228098300915*^9}, 
   3.7802281672542*^9, {3.780303615281309*^9, 3.780303634307447*^9}, {
   3.780314509921469*^9, 3.7803145415229225`*^9}, {3.780314578944851*^9, 
   3.7803145810013514`*^9}, {3.780314628318818*^9, 3.780314660318289*^9}, {
   3.7803146904317584`*^9, 3.7803146905494432`*^9}, {3.7803147517138433`*^9, 
   3.78031476788599*^9}, {3.7803148242722073`*^9, 3.7803148536775637`*^9}, 
   3.780315006838996*^9, {3.7803150410365405`*^9, 3.7803150487598567`*^9}, {
   3.7803150830571804`*^9, 3.780315096811359*^9}, {3.7803151753782945`*^9, 
   3.780315178850012*^9}, {3.7803158998048897`*^9, 3.780315909846547*^9}, {
   3.780315982036501*^9, 3.7803159840172043`*^9}, 3.780316103339176*^9, {
   3.780317050342106*^9, 3.7803170519129014`*^9}, {3.7803792651084146`*^9, 
   3.780379268383369*^9}, {3.780398685166683*^9, 3.780398692548244*^9}, {
   3.780398900009235*^9, 3.7803989263956127`*^9}, {3.7806360866918783`*^9, 
   3.780636104689204*^9}, {3.780655182337411*^9, 3.780655183326357*^9}, {
   3.780663720115828*^9, 3.78066372194374*^9}, {3.78066377283245*^9, 
   3.780663810193129*^9}, {3.780724361230797*^9, 3.780724375885573*^9}, {
   3.7807244101886683`*^9, 3.7807244226720657`*^9}, {3.78072455354954*^9, 
   3.7807245686852007`*^9}, {3.7807246474697866`*^9, 3.780724666510996*^9}, {
   3.780724720941691*^9, 3.7807247385091543`*^9}, {3.780724785437327*^9, 
   3.780724797100849*^9}, {3.780724833681519*^9, 3.7807248385746202`*^9}, {
   3.780724904030305*^9, 3.7807249269251547`*^9}, {3.780725011279355*^9, 
   3.780725023165166*^9}, {3.780725239808174*^9, 3.7807252453576117`*^9}, {
   3.780725398064246*^9, 3.780725398941162*^9}, 3.780735327043364*^9, {
   3.780736828245926*^9, 3.780736898931484*^9}, {3.780736979956345*^9, 
   3.780736996260491*^9}, {3.7807370737474403`*^9, 3.780737081125073*^9}, {
   3.780737118052636*^9, 3.780737126581122*^9}, {3.780737334661021*^9, 
   3.780737339316181*^9}, {3.7807429980427837`*^9, 3.780743026918737*^9}, {
   3.7807434849831543`*^9, 3.780743544262929*^9}, 3.780743588502861*^9, {
   3.780747201708248*^9, 3.780747213225233*^9}, {3.780747265838099*^9, 
   3.780747326218149*^9}, {3.780747358298465*^9, 3.7807473675452147`*^9}, 
   3.780755654546958*^9, {3.7807557514119673`*^9, 3.780755756942903*^9}, {
   3.780919832138605*^9, 3.7809199681663857`*^9}, {3.780919998502059*^9, 
   3.780920023173407*^9}, {3.780920468444528*^9, 3.780920489974799*^9}, {
   3.780920533797529*^9, 3.780920559736418*^9}, {3.7809207875275583`*^9, 
   3.7809208572554626`*^9}, 3.7809209857510843`*^9, {3.780921031398923*^9, 
   3.7809210909350433`*^9}, {3.7809211332710743`*^9, 3.780921204792581*^9}, {
   3.780921308950617*^9, 3.7809213128244247`*^9}, {3.780921348520091*^9, 
   3.7809214177995567`*^9}, {3.780921458071075*^9, 3.7809215424398746`*^9}, {
   3.7809216084712*^9, 3.7809216805699368`*^9}, {3.780921839656802*^9, 
   3.780921860167791*^9}, {3.7809849907598057`*^9, 3.7809849959390306`*^9}, {
   3.781251652403977*^9, 3.781251658577799*^9}, {3.78125170107364*^9, 
   3.781251739809607*^9}, {3.78125180230591*^9, 3.781251817169775*^9}, {
   3.781252308483913*^9, 3.781252449509194*^9}, {3.781252484085538*^9, 
   3.781252501017914*^9}, {3.781252563635051*^9, 3.781252596210527*^9}, {
   3.781255162903257*^9, 3.7812551778294487`*^9}, {3.781255648692253*^9, 
   3.781255708627307*^9}, {3.781255748105262*^9, 3.781255816371347*^9}, {
   3.78125833674111*^9, 3.7812583369485188`*^9}, {3.7812584223728657`*^9, 
   3.7812584278620443`*^9}, {3.7812624414160643`*^9, 3.781262602311288*^9}, {
   3.781262873483033*^9, 3.781262874040098*^9}, {3.781263439310231*^9, 
   3.781263466585116*^9}, 3.781263556808648*^9, {3.7812636092123137`*^9, 
   3.781263610649921*^9}, {3.7812660804114227`*^9, 3.781266097385289*^9}, {
   3.7812662067955027`*^9, 3.7812662510173264`*^9}, {3.7812675191014547`*^9, 
   3.781267527242135*^9}, 3.781267696074367*^9, {3.781268192796194*^9, 
   3.781268223227601*^9}, {3.7812683080808573`*^9, 3.7812683149069023`*^9}, {
   3.7813315541015472`*^9, 3.7813315559017553`*^9}, {3.7813329621607428`*^9, 
   3.78133299820292*^9}, {3.781333060256269*^9, 3.7813331666025047`*^9}, {
   3.781333283690423*^9, 3.7813334524098387`*^9}, {3.7813335211000347`*^9, 
   3.781333551965632*^9}, {3.7813339773231087`*^9, 3.781334026749153*^9}, {
   3.781340561198535*^9, 3.781340608700205*^9}, {3.781340806498466*^9, 
   3.781340809580317*^9}, {3.781343640832899*^9, 3.781343686535448*^9}, {
   3.7813437190210943`*^9, 3.781343732925016*^9}, {3.781344397201025*^9, 
   3.7813444096789093`*^9}, {3.781344461008494*^9, 3.781344461389543*^9}, {
   3.781344694867526*^9, 3.781344704622951*^9}, {3.78134490163523*^9, 
   3.781344927567513*^9}, {3.781345305424019*^9, 3.7813453452149553`*^9}, 
   3.781345690290146*^9, {3.781346019920661*^9, 3.781346020223859*^9}, 
   3.781346345072879*^9, 3.781347023897668*^9, 3.7813473678095903`*^9, 
   3.781347669986142*^9, {3.781349151059226*^9, 3.781349175780521*^9}, {
   3.7813502842158213`*^9, 3.78135029049828*^9}, {3.7813503221816072`*^9, 
   3.781350322532011*^9}, {3.781350388436048*^9, 3.781350420322507*^9}, {
   3.781350497672031*^9, 3.781350512369504*^9}, {3.781350668133675*^9, 
   3.7813506692681093`*^9}, {3.781350702181913*^9, 3.781350724258905*^9}, {
   3.781504382960513*^9, 3.781504446751878*^9}, {3.7815044905756283`*^9, 
   3.7815048334610853`*^9}, {3.7815049724186697`*^9, 3.781504987823574*^9}, {
   3.7815057381622257`*^9, 3.781505763470862*^9}, {3.7815064466405973`*^9, 
   3.7815064887379007`*^9}, {3.781506577395196*^9, 3.781506585535117*^9}, {
   3.7815066588832407`*^9, 3.781506689635563*^9}, {3.781507602464427*^9, 
   3.781507623537259*^9}, {3.7815077721782703`*^9, 3.781507776353271*^9}, {
   3.7815078922250547`*^9, 3.7815079049910593`*^9}, 3.781508145935677*^9, {
   3.78151573384324*^9, 3.781515756850273*^9}, {3.781515820964923*^9, 
   3.78151582233847*^9}, {3.781515854740102*^9, 3.7815159105788183`*^9}, {
   3.781517104996873*^9, 3.781517108531349*^9}, 3.781517335541675*^9, {
   3.781517455375022*^9, 3.781517487954731*^9}, {3.781517519938682*^9, 
   3.781517648305934*^9}, {3.781517984869389*^9, 3.781518027827161*^9}, 
   3.781518165922056*^9, 3.7815182270367107`*^9, {3.7815182798786*^9, 
   3.7815183052825327`*^9}, {3.7815184211576977`*^9, 3.7815184251087847`*^9}, 
   3.781518468536438*^9, 3.78151850240702*^9, {3.781518613172966*^9, 
   3.7815186223088617`*^9}, {3.781518978618742*^9, 3.781519061763308*^9}, {
   3.7815194521027927`*^9, 3.781519460206744*^9}, {3.781519589348857*^9, 
   3.7815196410465603`*^9}, {3.781519757094648*^9, 3.781519767987773*^9}, {
   3.781519943460746*^9, 3.781519951299378*^9}, {3.781520005102045*^9, 
   3.781520013958869*^9}, {3.78152010570085*^9, 3.7815202104513187`*^9}, 
   3.7815203369975863`*^9, {3.7818506204570704`*^9, 3.781850720021448*^9}, {
   3.781850771078165*^9, 3.7818507886932793`*^9}, {3.781850832038726*^9, 
   3.781850836279624*^9}, {3.7818514113034163`*^9, 3.7818514304063663`*^9}, {
   3.78185159928893*^9, 3.7818516004221497`*^9}, {3.781851703687187*^9, 
   3.78185171210247*^9}, {3.781852626137487*^9, 3.781852626502563*^9}, {
   3.781852662794278*^9, 3.781852664181869*^9}, {3.781854324647791*^9, 
   3.781854383046999*^9}, {3.781862552282795*^9, 3.78186263873004*^9}, {
   3.781862729609952*^9, 3.7818627416409073`*^9}, {3.78186330805969*^9, 
   3.781863329050497*^9}, {3.781863368605502*^9, 3.781863392170706*^9}, 
   3.7818636948714037`*^9, {3.7818637360422688`*^9, 3.7818637406189003`*^9}, 
   3.7818678896870327`*^9, {3.781868077135523*^9, 3.781868087081848*^9}, {
   3.781869527611513*^9, 3.781869566602285*^9}, {3.7818703688105707`*^9, 
   3.7818704676433897`*^9}, {3.7818706231675587`*^9, 
   3.7818706299969673`*^9}, {3.781870660203411*^9, 3.781870860811254*^9}, 
   3.7818710215958138`*^9, {3.781871063550151*^9, 3.781871073788177*^9}, {
   3.7818733247509403`*^9, 3.781873385821883*^9}, {3.781873562447061*^9, 
   3.781873570605954*^9}, {3.7819351931842327`*^9, 3.781935203837141*^9}, {
   3.781935547279311*^9, 3.781935552157308*^9}, {3.781935770431561*^9, 
   3.7819357714851294`*^9}, {3.7819362549429293`*^9, 
   3.7819363064672537`*^9}, {3.781936560816513*^9, 3.781936567660733*^9}, {
   3.781937979102579*^9, 3.7819380569413967`*^9}, {3.7819381911925983`*^9, 
   3.781938226413103*^9}, {3.7819384410793*^9, 3.7819384684932337`*^9}, {
   3.781938670230958*^9, 3.7819386803719378`*^9}, {3.781944559810403*^9, 
   3.7819445839177227`*^9}, {3.7819446252628098`*^9, 3.781944634221629*^9}, {
   3.7819520377243967`*^9, 3.781952264482184*^9}, {3.781952981957507*^9, 
   3.781953076574439*^9}, {3.7820230422280684`*^9, 3.7820231558753138`*^9}, {
   3.782024289236576*^9, 3.782024290290842*^9}, {3.782024343654887*^9, 
   3.782024360674745*^9}, {3.782024399748801*^9, 3.7820244198917*^9}, 
   3.782024514789754*^9, {3.782024653237462*^9, 3.782024654486732*^9}, {
   3.782025557552149*^9, 3.7820255944031973`*^9}, {3.782044968149392*^9, 
   3.782044968597557*^9}, {3.782451598153105*^9, 3.7824516829641657`*^9}, {
   3.782454731809368*^9, 3.782454781936081*^9}, {3.7824550476040583`*^9, 
   3.782455056863421*^9}, {3.782457393511477*^9, 3.782457402484833*^9}, {
   3.782458282818939*^9, 3.782458301714995*^9}, {3.782458482703322*^9, 
   3.7824585084957848`*^9}, {3.7824734523435173`*^9, 
   3.7824734643574553`*^9}, {3.7824752839947987`*^9, 
   3.7824752954476223`*^9}, {3.7824753448533983`*^9, 
   3.7824754123534937`*^9}, {3.782476061427412*^9, 3.782476117522197*^9}, {
   3.782476162179514*^9, 3.7824761881320066`*^9}, {3.7824763629605494`*^9, 
   3.782476458645713*^9}, 3.7824769778744783`*^9, {3.782481636579982*^9, 
   3.7824816392252903`*^9}, {3.782539649704586*^9, 3.782539653316557*^9}, {
   3.7825396843460083`*^9, 3.782539755394442*^9}, {3.782539793513411*^9, 
   3.782539804292664*^9}, {3.782540551813972*^9, 3.7825406226603947`*^9}, {
   3.782540666825448*^9, 3.7825406679252853`*^9}, {3.78254083016506*^9, 
   3.782540870036973*^9}, {3.78254155136436*^9, 3.782541555242132*^9}, {
   3.7825424466919518`*^9, 3.782542456105324*^9}, {3.7825436401678457`*^9, 
   3.782543641495294*^9}, {3.7825445707267027`*^9, 3.782544663605441*^9}, {
   3.782544845453123*^9, 3.782544934188038*^9}, {3.782557536053726*^9, 
   3.782557539844822*^9}, {3.782557614186605*^9, 3.7825576775331717`*^9}, {
   3.7825577311753798`*^9, 3.7825577335568123`*^9}, {3.78255866206915*^9, 
   3.78255868082227*^9}, {3.782559794410534*^9, 3.7825598010159397`*^9}, {
   3.782564722874673*^9, 3.782564822566935*^9}, {3.782625473463767*^9, 
   3.782625523077004*^9}, {3.782626527480789*^9, 3.782626555221066*^9}, {
   3.782628313381473*^9, 3.7826283573795424`*^9}, {3.782628393944696*^9, 
   3.782628412586809*^9}, {3.782628506219174*^9, 3.782628506581091*^9}, {
   3.782629223624888*^9, 3.782629245957477*^9}, {3.782647267855591*^9, 
   3.782647295321938*^9}, {3.7826481398687696`*^9, 3.782648143173006*^9}, {
   3.782648824049296*^9, 3.7826488334789047`*^9}, {3.7826507768124123`*^9, 
   3.782650784742762*^9}, 3.7827105602999496`*^9, {3.782710617681542*^9, 
   3.7827106862586*^9}, {3.782711816340158*^9, 3.782711821538828*^9}, {
   3.782712835092155*^9, 3.7827128408588943`*^9}, {3.78271355618027*^9, 
   3.782713578722574*^9}, {3.7827158065004683`*^9, 3.78271587005095*^9}, {
   3.782716116580687*^9, 3.782716201363636*^9}, {3.782716360212743*^9, 
   3.782716508179335*^9}, {3.7827166131547527`*^9, 3.7827167219411287`*^9}, {
   3.7827167817828083`*^9, 3.782716821377851*^9}, {3.7827170854019117`*^9, 
   3.782717166515605*^9}, {3.78271911170367*^9, 3.782719153252634*^9}, {
   3.782720796121977*^9, 3.782720911715502*^9}, {3.782723116119348*^9, 
   3.782723206405855*^9}, {3.782723276647914*^9, 3.782723284550604*^9}, {
   3.782723444232065*^9, 3.78272351189535*^9}, {3.782723595769779*^9, 
   3.782723614758135*^9}, {3.782724494975464*^9, 3.7827245012705603`*^9}, {
   3.7827255997843237`*^9, 3.782725760948786*^9}, {3.7827258611287394`*^9, 
   3.782725890237013*^9}, {3.782726354266576*^9, 3.782726381751547*^9}, {
   3.78273551348203*^9, 3.782735519194113*^9}, {3.782822739656438*^9, 
   3.7828227680541763`*^9}, {3.782822817722217*^9, 3.782822818965835*^9}, {
   3.7830604729160852`*^9, 3.783060483041485*^9}, 3.7836810792413473`*^9, {
   3.783858970627803*^9, 3.783858977232963*^9}, {3.784628802303034*^9, 
   3.784628822093359*^9}, {3.784628855472868*^9, 3.78462885560226*^9}, {
   3.784632296016717*^9, 3.78463233785854*^9}, {3.785156874595542*^9, 
   3.785156878882983*^9}, {3.7854937962655907`*^9, 3.785493796584367*^9}, {
   3.7854938434484797`*^9, 3.785493851992375*^9}, {3.788617905654035*^9, 
   3.788617918707632*^9}, {3.788618105238886*^9, 3.788618208522005*^9}, {
   3.7886184952531643`*^9, 3.7886185746456327`*^9}, {3.7886186372712097`*^9, 
   3.788618686789544*^9}, {3.788690633649912*^9, 3.7886906987370453`*^9}, {
   3.78869087526782*^9, 3.788690875711285*^9}, {3.788691048912538*^9, 
   3.7886910497110577`*^9}, {3.7886921023703012`*^9, 3.788692129569334*^9}, {
   3.788692174288838*^9, 3.788692196159107*^9}, {3.788693057490974*^9, 
   3.7886930576968527`*^9}, {3.788693130337926*^9, 3.788693132768833*^9}, {
   3.7886939771866827`*^9, 3.788693984049259*^9}, {3.788694452848711*^9, 
   3.788694519856097*^9}, {3.788696717746602*^9, 3.788696749299996*^9}, {
   3.7886967838113194`*^9, 3.788696818130364*^9}, {3.788855105611684*^9, 
   3.788855115897151*^9}, {3.8093257578410835`*^9, 3.8093257689225245`*^9}, 
   3.809339169505373*^9, {3.809339220178842*^9, 3.8093392218148327`*^9}, {
   3.8093393387264132`*^9, 3.809339389215488*^9}, 3.809339425112774*^9, {
   3.8093395463763433`*^9, 3.809339547768543*^9}, {3.8093396478949823`*^9, 
   3.809339657187423*^9}, {3.809348840027397*^9, 3.8093488789043818`*^9}, {
   3.809416286000101*^9, 3.809416286413066*^9}, {3.8094163650788283`*^9, 
   3.8094163785830965`*^9}, {3.809417347571501*^9, 3.809417358830572*^9}, {
   3.8096868334293733`*^9, 3.8096868535659485`*^9}, {3.80968688421953*^9, 
   3.809686937795331*^9}, {3.809692586052579*^9, 3.8096925866615543`*^9}, 
   3.8140020014599447`*^9, {3.8142551666074915`*^9, 3.8142551776034856`*^9}, {
   3.816426508131044*^9, 3.81642652694652*^9}, {3.8164265830208535`*^9, 
   3.8164265937858205`*^9}, {3.8164266945499105`*^9, 3.816426699250165*^9}, 
   3.816427078031349*^9, {3.816427351508273*^9, 3.8164273554520717`*^9}, {
   3.8164275256860895`*^9, 3.816427593720165*^9}, {3.81642766860291*^9, 
   3.8164276752081804`*^9}, 3.816427737600688*^9, {3.81642804759515*^9, 
   3.816428081527974*^9}, {3.8164293614923215`*^9, 3.816429373742219*^9}, {
   3.8164298047803717`*^9, 3.8164298328747945`*^9}, {3.8164298901499915`*^9, 
   3.8164298931777315`*^9}, {3.8169533454052315`*^9, 
   3.8169533588353243`*^9}, {3.816954116743822*^9, 3.8169541191294556`*^9}, {
   3.8170433891053357`*^9, 3.8170434029117346`*^9}, {3.8170434469711046`*^9, 
   3.8170435286943283`*^9}, 3.81704362180372*^9, {3.8170436552816553`*^9, 
   3.8170436638618817`*^9}, {3.8171021990866995`*^9, 3.817102357636374*^9}, {
   3.8171261786960087`*^9, 3.817126205667425*^9}, {3.8187644892954025`*^9, 
   3.8187645158713865`*^9}, {3.8188313489310665`*^9, 
   3.8188314828627396`*^9}, {3.818832001671663*^9, 3.8188320235662994`*^9}, {
   3.8188322371706004`*^9, 3.818832238909611*^9}, 3.818832437903616*^9, {
   3.8188445794390783`*^9, 3.8188445999863796`*^9}, {3.8188527429567556`*^9, 
   3.8188527714089127`*^9}, 3.8189238704843073`*^9, {3.8189339528759995`*^9, 
   3.8189339739548507`*^9}, 3.818937744562377*^9, {3.8190130431165514`*^9, 
   3.8190130552298307`*^9}, {3.8193658825917835`*^9, 3.819365890023948*^9}, {
   3.819365942524087*^9, 3.8193660774183383`*^9}, {3.819372225166254*^9, 
   3.8193722677028356`*^9}, 3.8194195187557564`*^9, {3.819421008655896*^9, 
   3.819421009378614*^9}, {3.819524010297634*^9, 3.819524016357782*^9}, {
   3.81952544191868*^9, 3.8195254439716578`*^9}, {3.8195269529970922`*^9, 
   3.819526957410363*^9}, {3.8195282195959377`*^9, 3.819528250152198*^9}, {
   3.819530080473262*^9, 3.819530153473873*^9}, {3.8195301914083304`*^9, 
   3.819530192301826*^9}, {3.8195388991083703`*^9, 3.8195390105877295`*^9}, {
   3.819539559270877*^9, 3.8195395608120813`*^9}, {3.8195400044717636`*^9, 
   3.8195400056756496`*^9}, {3.8195404123752193`*^9, 
   3.8195404137312126`*^9}, {3.819541315765624*^9, 3.819541316946864*^9}, {
   3.8195416696407633`*^9, 3.819541670953285*^9}, {3.819541943251955*^9, 
   3.8195419445134315`*^9}, {3.8195419947214627`*^9, 
   3.8195419958723135`*^9}, {3.819542231419731*^9, 3.8195422477451134`*^9}, 
   3.819543093045414*^9, {3.8195512825938835`*^9, 3.819551290548165*^9}, {
   3.8196075282588577`*^9, 3.8196075374478245`*^9}, {3.819608740073312*^9, 
   3.8196088430782433`*^9}, {3.8196099271203213`*^9, 3.819610030813107*^9}, {
   3.819610308296899*^9, 3.819610345988778*^9}, {3.8196107114635916`*^9, 
   3.8196109002948484`*^9}, {3.8196110997620797`*^9, 
   3.8196111293217707`*^9}, {3.819611234816989*^9, 3.819611245754455*^9}, {
   3.8196208236093874`*^9, 3.8196208269984894`*^9}, {3.819620948517706*^9, 
   3.8196209517785015`*^9}, {3.819620983467642*^9, 3.819621005909875*^9}, {
   3.81962683054431*^9, 3.8196268408999767`*^9}, {3.8199692520426164`*^9, 
   3.8199692527967277`*^9}, {3.8201342322746525`*^9, 
   3.8201342390927563`*^9}, {3.820232131817359*^9, 3.8202321610604672`*^9}, 
   3.832820972219041*^9, 3.832821210219068*^9, {3.832823376812335*^9, 
   3.8328233782051535`*^9}, {3.8328240662165565`*^9, 
   3.8328240731517286`*^9}, {3.832833492693057*^9, 3.832833493817151*^9}, {
   3.8328390607186747`*^9, 3.8328390925250325`*^9}, 3.833343912385878*^9, {
   3.8465630615073996`*^9, 3.846563149758067*^9}, 3.846564551280908*^9, {
   3.8473334964030514`*^9, 3.8473335000462112`*^9}, {3.847333534709756*^9, 
   3.8473335826793213`*^9}, 3.847334588424261*^9, {3.8473388184478855`*^9, 
   3.847338841332634*^9}, {3.8473397868934574`*^9, 3.847339787389104*^9}, {
   3.847340760924274*^9, 3.8473408205454454`*^9}, {3.847341270731394*^9, 
   3.8473412744962234`*^9}, {3.8474231637571125`*^9, 
   3.8474231739920197`*^9}, {3.8474232427742333`*^9, 
   3.8474233283662496`*^9}, {3.847424052552133*^9, 3.8474240529156113`*^9}, {
   3.84744867872357*^9, 3.847448701558173*^9}, {3.847448736165986*^9, 
   3.847448736733077*^9}, {3.847448858388784*^9, 3.8474488969505143`*^9}, {
   3.847449960725917*^9, 3.8474499642837505`*^9}, {3.8474509284715066`*^9, 
   3.8474509672980595`*^9}, {3.8475154001731195`*^9, 3.847515501872913*^9}, 
   3.848138485467434*^9, {3.8481400028356047`*^9, 3.8481400610654697`*^9}, {
   3.8508338414477167`*^9, 3.8508338470450153`*^9}, {3.8508341034086504`*^9, 
   3.850834147915099*^9}, {3.8508342779624186`*^9, 3.850834281606491*^9}, 
   3.850834326719946*^9, {3.850834385642392*^9, 3.850834386414631*^9}, {
   3.85087621013154*^9, 3.8508762259305806`*^9}, {3.850877855012145*^9, 
   3.8508778635225286`*^9}, {3.8602187988209476`*^9, 3.860218801222992*^9}, 
   3.8602189002025523`*^9, 3.9068003439714975`*^9},
 CellLabel->
  "In[128]:=",ExpressionUUID->"f2e80695-b028-4f2e-9d99-3f821a702f2b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"T10", "[", "1", "]"}], ",", 
   RowBox[{"T10", "[", "2", "]"}], ",", 
   RowBox[{"T10", "[", "3", "]"}], ",", 
   RowBox[{"F1", "[", "5", "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"1", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"1", ",", "3", ",", "6"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"1", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"2", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"2", ",", "3", ",", "6"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"2", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"H", "[", 
    RowBox[{"1", ",", "2", ",", "5"}], "]"}], ",", 
   RowBox[{"H", "[", 
    RowBox[{"3", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "1", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "2", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"6", ",", "1", ",", "4"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwVz00ow3Ecx/EtB1nKQZTMc5jF1krylPbbYUWROZiUaPlTaJKHNTFpDSs0
SWTlwDwummKeQjHRcKBmnvpjB2b9J2YcJPP9Hj69Dp/TO0HRXEaxWSxWPmzB
Fzm/Z2aIQKlfRTny7B10yxVuQ9XJw1doUsTEL7rmt4TtgwZ2Fxe12vWpqOfy
twjVUtul6PuYqgJtXnZS6J+xSouWXRiGUKVP9/RkYYjbsZ7nAssf+I8BUBp4
VZ8cMKSuwKRF89d3s87AGof+6xzMFU3G+UH6nDqVHDJk8Jk+bgJjizkZSlCg
Y1tbwCl/YcECWDRI16L3vAPuImgW9/LRTOWtfAm8ixTWtNkYcm1z0O3gTZo0
qAOccNf3f4DboY4pH2h+Vxx+gt+VjT+oJlgm/AJNPSIjyimx8OOOGNJpda6g
l+r4mBTwOcRJz4IN4W8cN/6J8kKDHbqNktARsPu7VzUKVr54+lDNXNTVJlhH
2QeqQ7zEJbqIVoGzgi7rdLSXlM+3vqEnYp55BsytLfaisg3duAn0aDxCLtdL
0pfdOVLwH6yyEwI=
  "],
 CellLabel->
  "Out[130]=",ExpressionUUID->"c7e84f41-ddde-4861-9a06-856e607e4d57"],

Cell[BoxData["20"], "Output",
 CellChangeTimes->CompressedData["
1:eJwVz00ow3Ecx/EtB/mnHETJPOdpZWsleUp+DiuKzMGkRPKfQpM8rIlJa1ih
SSKrHZjHRVMME4qJxg7UzFN/7MCs/8SMg4Tv9/Dpdfic3gn1rRU0l8Ph5MMW
/ZELeyaWCOTaNZSSZu+g2+5wG6pMHr1EkyKmftD1gDlsH9Rxe3ioxa5NRb0X
PyWomraWo28Tiiq0dcVFo7/6GjVaca4bQeV+zeOjmSUe50aeG6y85z/8geK/
F+XJAUtkBUY1mr+xm3UG1jm1nw4wVzQdFwAZB31adMiS4SfmuAWMLaUy5KBA
w7W0gYZAccEiWDLMNKB3aQe8JdBU2M9HM+U30mXwNlJY12FjyZXNyXSC1+ni
oC5wytM4+A5aQ50GP2h6qz/8AL+qm79RVbBE+Aka+0R6lCoz8+OOWNJtca2i
F8r4mBTwKcTFzIFN4a+UB/9EabHODt36otAxsPerXzEOVj97B1DVfNTlFiij
7UO1IT7iFp1HK8A5QY9lJtpHKhfaX9GTwjTTLJjbUOpDJZuaSSPoVXmFPJ6P
UC5Pjhj8B6zIEwo=
  "],
 CellLabel->
  "Out[134]=",ExpressionUUID->"1ecbc7c2-dd37-439b-ab11-5711d181b3cb"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850833054210663*^9},
 CellLabel->
  "In[135]:=",ExpressionUUID->"fa1eee9f-9acb-4762-a037-08bdd5efe81f"],

Cell[TextData[StyleBox["In the following, we use a known solution, \
\[OpenCurlyDoubleQuote]solvar1\[CloseCurlyDoubleQuote] here below, expressed \
in terms of variables var1. We first test the vanishing of equations and then \
perform a change of variables towards the set var2. We test again the \
corresponding solution.",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.850387410518633*^9, 
   3.850387417609215*^9}, {3.850821911603533*^9, 3.850821913718794*^9}, {
   3.8508220835149403`*^9, 3.850822322282565*^9}, {3.850822356700102*^9, 
   3.8508225473048706`*^9}, {3.850822603307913*^9, 3.850822637253462*^9}, {
   3.850822674507358*^9, 3.8508226756218705`*^9}, {3.850822715099459*^9, 
   3.8508228219471445`*^9}, {3.850833128420691*^9, 3.850833318894847*^9}, {
   3.8508333942355175`*^9, 3.850833488492015*^9}, {3.8508336033267*^9, 
   3.850833650623561*^9}, {3.850833867292613*^9, 3.8508339004017057`*^9}, {
   3.850833934207117*^9, 3.8508340053843365`*^9}, {3.8508340412921224`*^9, 
   3.850834094621045*^9}, {3.850834164090765*^9, 3.8508342120593596`*^9}, {
   3.8508342974011383`*^9, 3.850834372658555*^9}, {3.8508763829017105`*^9, 
   3.850876388650364*^9}, {3.8508778732583623`*^9, 3.850877873884939*^9}, {
   3.8508940741934457`*^9, 3.8508941031916423`*^9}, {3.8580632305478177`*^9, 
   3.858063250220669*^9}, {3.906788229001094*^9, 3.9067882308746057`*^9}, {
   3.9067883171697226`*^9, 3.9067883277780323`*^9}, {3.906788407402219*^9, 
   3.9067884305297413`*^9}, {3.906791946169147*^9, 3.906792132417925*^9}, {
   3.906792162563197*^9, 3.9067922280647464`*^9}, {3.9067923515332985`*^9, 
   3.9067923616553335`*^9}, {3.906792402649889*^9, 3.9067924230362015`*^9}, {
   3.9067924561221657`*^9, 3.9067924880521097`*^9}, {3.906793248542534*^9, 
   3.9067932553633137`*^9}, {3.906800441142721*^9, 3.9068006264320145`*^9}, {
   3.906801149374626*^9, 3.9068011499730396`*^9}, {3.906803962839616*^9, 
   3.9068039820785556`*^9}, {3.906804017146991*^9, 3.906804031136478*^9}, {
   3.9169303222664366`*^9, 
   3.916930328796365*^9}},ExpressionUUID->"a32a1f21-6194-4c54-825e-\
ab5a146fa244"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Solution", " ", "in", " ", "var1"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"solvar1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "0.07976470168552857`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1.0641247621311276`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.23107417005354128`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6592500503445742`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6627729390811078`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.08413546593077764`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6357648302856594`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.3202551197766559`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.12081658070993549`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.002971743830497533`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.18187240528442433`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.8291160197340643`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.8373727576306593`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.25652093835723794`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06654654243413156`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.8075420682374366`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.013195009739926412`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.013682434795009277`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.5537901381421801`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"R4", "/.", "solvar1"}], "\[IndentingNewLine]", 
   RowBox[{"Max", "[", 
    RowBox[{"Abs", "[", 
     RowBox[{"check", "/.", " ", "solvar1"}], "]"}], "]"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{"square", "/.", " ", "solvar1"}]}]}]], "Input",
 CellChangeTimes->{{3.860218956632343*^9, 3.860218967422492*^9}, {
   3.8602190050250564`*^9, 3.8602190082626343`*^9}, {3.8602190456250234`*^9, 
   3.860219133423279*^9}, {3.860219173613534*^9, 3.8602191740433054`*^9}, {
   3.861349888415805*^9, 3.8613499034166527`*^9}, {3.86135354231752*^9, 
   3.861353579166918*^9}, {3.861358424179779*^9, 3.86135847784855*^9}, 
   3.861358510872983*^9, {3.8614372150641165`*^9, 3.8614372425497518`*^9}, {
   3.861445966246368*^9, 3.861445990210253*^9}, {3.8972282963667145`*^9, 
   3.897228351519779*^9}, {3.8972284144511075`*^9, 3.897228414958828*^9}, {
   3.9068006409466753`*^9, 3.906800669253893*^9}, {3.9068008548034735`*^9, 
   3.9068010863917055`*^9}, {3.9068011165036793`*^9, 
   3.9068011681806736`*^9}, {3.907137194997433*^9, 3.9071371954344664`*^9}, 
   3.90713784557767*^9},
 CellLabel->
  "In[136]:=",ExpressionUUID->"e0c12046-fe10-42eb-93aa-1e65096a5b36"],

Cell[BoxData["0.020308869000614793`"], "Output",
 CellChangeTimes->{{3.860219152055215*^9, 3.860219176773429*^9}, 
   3.860226485968427*^9, 3.8602300603540926`*^9, 3.860308220846267*^9, 
   3.860469339197276*^9, 3.8605553270136533`*^9, 3.8605581843380933`*^9, 
   3.860565424096868*^9, 3.860677106334326*^9, 3.8606774149860954`*^9, 
   3.8606788861126585`*^9, 3.860678996094722*^9, 3.8606814068735948`*^9, 
   3.8610951695035458`*^9, 3.8610982307278852`*^9, 3.8610985222402906`*^9, 
   3.861351483268363*^9, 3.861353718729665*^9, 3.861356059132676*^9, 
   3.86135649937617*^9, 3.861358970549797*^9, 3.861359833580279*^9, 
   3.8614449495252223`*^9, 3.861446006756647*^9, 3.8614591770304937`*^9, 
   3.8617208227550554`*^9, 3.8618563434711876`*^9, 3.8642980587770343`*^9, 
   3.864299618129155*^9, 3.8643045377200413`*^9, 3.864304572108884*^9, 
   3.8643046954086647`*^9, 3.8643811048436966`*^9, 3.8972283583571453`*^9, 
   3.8972766385955915`*^9, 3.906803123970706*^9, 3.906803571645673*^9, 
   3.9068050812922688`*^9, 3.9068056104587135`*^9, 3.9068069722349963`*^9, 
   3.90705190339513*^9, 3.90713799936658*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"5db9d8f1-1f3c-42f9-a5b1-1db4134c6a35"],

Cell[BoxData["1.2212453270876722`*^-15"], "Output",
 CellChangeTimes->{{3.860219152055215*^9, 3.860219176773429*^9}, 
   3.860226485968427*^9, 3.8602300603540926`*^9, 3.860308220846267*^9, 
   3.860469339197276*^9, 3.8605553270136533`*^9, 3.8605581843380933`*^9, 
   3.860565424096868*^9, 3.860677106334326*^9, 3.8606774149860954`*^9, 
   3.8606788861126585`*^9, 3.860678996094722*^9, 3.8606814068735948`*^9, 
   3.8610951695035458`*^9, 3.8610982307278852`*^9, 3.8610985222402906`*^9, 
   3.861351483268363*^9, 3.861353718729665*^9, 3.861356059132676*^9, 
   3.86135649937617*^9, 3.861358970549797*^9, 3.861359833580279*^9, 
   3.8614449495252223`*^9, 3.861446006756647*^9, 3.8614591770304937`*^9, 
   3.8617208227550554`*^9, 3.8618563434711876`*^9, 3.8642980587770343`*^9, 
   3.864299618129155*^9, 3.8643045377200413`*^9, 3.864304572108884*^9, 
   3.8643046954086647`*^9, 3.8643811048436966`*^9, 3.8972283583571453`*^9, 
   3.8972766385955915`*^9, 3.906803123970706*^9, 3.906803571645673*^9, 
   3.9068050812922688`*^9, 3.9068056104587135`*^9, 3.9068069722349963`*^9, 
   3.90705190339513*^9, 3.90713799936658*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"f068f3b0-fb1d-45fe-9889-16564ee16ec5"],

Cell[BoxData["5.761974993386711`*^-30"], "Output",
 CellChangeTimes->{{3.860219152055215*^9, 3.860219176773429*^9}, 
   3.860226485968427*^9, 3.8602300603540926`*^9, 3.860308220846267*^9, 
   3.860469339197276*^9, 3.8605553270136533`*^9, 3.8605581843380933`*^9, 
   3.860565424096868*^9, 3.860677106334326*^9, 3.8606774149860954`*^9, 
   3.8606788861126585`*^9, 3.860678996094722*^9, 3.8606814068735948`*^9, 
   3.8610951695035458`*^9, 3.8610982307278852`*^9, 3.8610985222402906`*^9, 
   3.861351483268363*^9, 3.861353718729665*^9, 3.861356059132676*^9, 
   3.86135649937617*^9, 3.861358970549797*^9, 3.861359833580279*^9, 
   3.8614449495252223`*^9, 3.861446006756647*^9, 3.8614591770304937`*^9, 
   3.8617208227550554`*^9, 3.8618563434711876`*^9, 3.8642980587770343`*^9, 
   3.864299618129155*^9, 3.8643045377200413`*^9, 3.864304572108884*^9, 
   3.8643046954086647`*^9, 3.8643811048436966`*^9, 3.8972283583571453`*^9, 
   3.8972766385955915`*^9, 3.906803123970706*^9, 3.906803571645673*^9, 
   3.9068050812922688`*^9, 3.9068056104587135`*^9, 3.9068069722349963`*^9, 
   3.90705190339513*^9, 3.90713799936658*^9},
 CellLabel->
  "Out[139]=",ExpressionUUID->"66801f94-e898-49b6-9dc6-32de1b91ed5f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Change", " ", "of", " ", "variables"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"repvar1var2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"g56", " ", "*", 
         RowBox[{"f", "[", 
          RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "g12"}], " ", "*", "g56", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], "+", 
         RowBox[{"g34", " ", "*", 
          RowBox[{"f", "[", 
           RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", "g12"}], " ", "*", 
         RowBox[{"f", "[", 
          RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"g12", "*", " ", 
         RowBox[{"f", "[", 
          RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "->", " ", 
        RowBox[{"B", "*", 
         RowBox[{"f", "[", 
          RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "->", " ", 
        RowBox[{
         RowBox[{"-", " ", "B"}], "*", 
         RowBox[{"f", "[", 
          RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "->", 
        RowBox[{
         RowBox[{"Fo1", "*", 
          RowBox[{"g12", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f", "[", 
                 RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], 
              " ", "*", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"g12", "^", "2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"f", "[", 
                RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", "2"}]}],
             ")"}]}], " ", "*", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
          RowBox[{"f", "[", 
           RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "+", 
         RowBox[{"Fo2", "*", 
          RowBox[{"g12", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f", "[", 
                 RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], 
              " ", "*", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"g12", "^", "2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"f", "[", 
                RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", "2"}]}],
             ")"}]}], "  ", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"f", "[", 
             RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], " ",
           "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"g12", "^", "2"}]}], ")"}]}], "-", 
         RowBox[{"a12", " ", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "->", 
        RowBox[{
         RowBox[{"a12", "*", "g56", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], "-", 
         RowBox[{"a34", " ", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "->", 
        RowBox[{
         RowBox[{"Fo1", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"f", "[", 
                RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], 
             " ", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"f", "[", 
                RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", "2"}]}],
             " ", ")"}], " ", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f", "[", 
                 RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], 
              " ", "*", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"g12", "^", "2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"f", "[", 
                RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", "2"}]}],
             ")"}]}]}], "+", 
         RowBox[{"Fo2", " ", "*", " ", 
          RowBox[{"g12", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f", "[", 
                 RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], 
              " ", "*", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"g12", "^", "2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"f", "[", 
                RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", "2"}]}],
             ")"}]}], " ", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
          RowBox[{"f", "[", 
           RowBox[{"2", ",", "3", ",", "5"}], "]"}], " ", "*", " ", 
          "g12"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "->", 
        RowBox[{"Fo2", " ", "+", " ", 
         RowBox[{"a12", " ", "*", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", "g12"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "->", 
        RowBox[{
         RowBox[{"a12", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "g12"}], " ", "*", "g56", "*", " ", 
             RowBox[{"f", "[", 
              RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], "+", 
            RowBox[{"g34", " ", "*", 
             RowBox[{"f", "[", 
              RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}], ")"}]}], " ", "+",
          " ", 
         RowBox[{"a34", "*", "g12", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], "+", 
         RowBox[{"a56", "*", 
          RowBox[{"f", "[", 
           RowBox[{"6", ",", "1", ",", "4"}], "]"}]}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "->", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "Fo1"}], " ", "*", " ", 
          RowBox[{"g12", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f", "[", 
                 RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], 
              " ", "*", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"g12", "^", "2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"f", "[", 
                RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", "2"}]}],
             ")"}]}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"f", "[", 
             RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}]}], 
         "+", 
         RowBox[{"Fo2", "*", " ", 
          RowBox[{"g12", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f", "[", 
                 RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], 
              " ", "*", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"g12", "^", "2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"f", "[", 
                RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", "2"}]}],
             ")"}]}], " ", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
          RowBox[{"f", "[", 
           RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "  ", "-", " ", 
         RowBox[{"a12", "*", 
          RowBox[{"f", "[", 
           RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"var2", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"T10", "[", "1", "]"}], ",", 
      RowBox[{"T10", "[", "2", "]"}], ",", 
      RowBox[{"T10", "[", "3", "]"}], ",", 
      RowBox[{"F1", "[", "5", "]"}], ",", "Fo1", ",", "Fo2", ",", "a12", ",", 
      "a34", ",", "a56", ",", "B", ",", 
      RowBox[{"f", "[", 
       RowBox[{"1", ",", "4", ",", "6"}], "]"}], ",", 
      RowBox[{"f", "[", 
       RowBox[{"2", ",", "3", ",", "5"}], "]"}], ",", 
      RowBox[{"f", "[", 
       RowBox[{"3", ",", "2", ",", "5"}], "]"}], ",", 
      RowBox[{"f", "[", 
       RowBox[{"6", ",", "1", ",", "4"}], "]"}], ",", "g12", ",", "g34", ",", 
      "g56"}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "var2", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"checkvar2", "=", 
     RowBox[{"check", "/.", "repvar1var2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"squarevar2", "=", 
     RowBox[{"square", "/.", "repvar1var2"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"R4var2", "=", 
     RowBox[{"R4", "/.", "repvar1var2"}]}], ";"}]}]}]], "Input",
 CellLabel->
  "In[140]:=",ExpressionUUID->"aca36c0c-243c-4962-9fa9-68c11bf0da63"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"T10", "[", "1", "]"}], ",", 
   RowBox[{"T10", "[", "2", "]"}], ",", 
   RowBox[{"T10", "[", "3", "]"}], ",", 
   RowBox[{"F1", "[", "5", "]"}], ",", "Fo1", ",", "Fo2", ",", "a12", ",", 
   "a34", ",", "a56", ",", "B", ",", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "2", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"6", ",", "1", ",", "4"}], "]"}], ",", "g12", ",", "g34", ",", 
   "g56"}], "}"}]], "Output",
 CellChangeTimes->{3.9068031240107875`*^9, 3.9068035716755457`*^9, 
  3.9068050813372126`*^9, 3.90680561049056*^9, 3.9068069722721024`*^9, 
  3.9070519034435797`*^9, 3.9071379994528303`*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"16694e4f-a073-4cb6-95d4-21f2c5d701c9"],

Cell[BoxData["17"], "Output",
 CellChangeTimes->{3.9068031240107875`*^9, 3.9068035716755457`*^9, 
  3.9068050813372126`*^9, 3.90680561049056*^9, 3.9068069722721024`*^9, 
  3.9070519034435797`*^9, 3.9071379994563694`*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"ec4e92ea-0d1f-4601-8d7c-632941d3b5e0"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"repvar2var1A", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Fo1", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
            RowBox[{"f", "[", 
             RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"f", "[", 
               RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], 
            " ", "*", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"f", "[", 
                  RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
               "2"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"f", "[", 
              RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", "2"}]}], 
          ")"}]}], " ", "*", "  ", 
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "*", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
         RowBox[{"f", "[", 
          RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], " ", "*", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"F3", "[", 
           RowBox[{"2", ",", "3", ",", "5"}], "]"}], "+", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
            RowBox[{"f", "[", 
             RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], " ", "*", " ", 
           RowBox[{"F3", "[", 
            RowBox[{"1", ",", "3", ",", "5"}], "]"}]}]}], " ", ")"}]}], "+", 
       " ", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"f", "[", 
               RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
              RowBox[{"f", "[", 
               RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"f", "[", 
                  RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}],
                " ", "*", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
                  "2"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f", "[", 
                 RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", 
               "2"}]}], ")"}]}], " ", "*", " ", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
            RowBox[{"f", "[", 
             RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], " ", "*", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"f", "[", 
              RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], 
           " ", "*", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"f", "[", 
                 RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                RowBox[{"f", "[", 
                 RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
              "2"}]}], ")"}]}]}], ")"}]}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"Fo2", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"f", "[", 
               RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], 
            " ", "*", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"f", "[", 
                  RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
               "2"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"f", "[", 
              RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", "2"}]}], 
          ")"}]}], "   ", "*", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"f", "[", 
             RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], " ",
           "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"f", "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", "2"}]}], 
         ")"}], "  ", "*", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"F3", "[", 
           RowBox[{"2", ",", "3", ",", "5"}], "]"}], "+", " ", 
          RowBox[{
           RowBox[{"F3", "[", 
            RowBox[{"1", ",", "3", ",", "5"}], "]"}], "*", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
            RowBox[{"f", "[", 
             RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}]}], ")"}]}], " ", 
       "-", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
           RowBox[{"f", "[", 
            RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"f", "[", 
               RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], 
            " ", "*", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"f", "[", 
                  RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
               "2"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"f", "[", 
              RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", "2"}]}], 
          ")"}]}], "  ", "*", " ", 
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "*", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
         RowBox[{"f", "[", 
          RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], " ", "*", " ", 
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repvar2var1B", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"g56", "->", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "/", 
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"g12", "->", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"g34", " ", "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"2", ",", "4", ",", "5"}], "]"}], "+", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"3", ",", "1", ",", "5"}], "]"}], "*", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"1", ",", "4", ",", "5"}], "]"}], "/", " ", 
            RowBox[{"f", "[", 
             RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}]}], " ", ")"}], "/", 
        
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"B", "->", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "/", 
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"a12", " ", "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Fo1", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"f", "[", 
               RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
              RowBox[{"f", "[", 
               RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"f", "[", 
                  RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}],
                " ", "*", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
                  "2"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f", "[", 
                 RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", 
               "2"}]}], ")"}]}], " ", "*", 
           RowBox[{"f", "[", 
            RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
           RowBox[{"f", "[", 
            RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "+", 
          RowBox[{"Fo2", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"f", "[", 
               RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
              RowBox[{"f", "[", 
               RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"f", "[", 
                  RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}],
                " ", "*", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
                  "2"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f", "[", 
                 RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", 
               "2"}]}], ")"}]}], "  ", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"f", "[", 
              RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], 
           " ", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"f", "[", 
                 RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                RowBox[{"f", "[", 
                 RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
              "2"}]}], ")"}]}], "-", 
          RowBox[{"F3", "[", 
           RowBox[{"1", ",", "3", ",", "5"}], "]"}]}], ")"}], "/", " ", 
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"a34", " ", "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Fo1", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f", "[", 
                   RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                  RowBox[{"f", "[", 
                   RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"f", "[", 
                    RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", 
                    "2"}], " ", "*", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
                    "2"}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"f", "[", 
                    RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", 
                   "2"}]}], ")"}]}], " ", "*", 
               RowBox[{"f", "[", 
                RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
               RowBox[{"f", "[", 
                RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "+", 
              RowBox[{"Fo2", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f", "[", 
                   RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                  RowBox[{"f", "[", 
                   RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"f", "[", 
                    RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", 
                    "2"}], " ", "*", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
                    "2"}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"f", "[", 
                    RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", 
                   "2"}]}], ")"}]}], "  ", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"f", "[", 
                  RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}],
                " ", "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
                  "2"}]}], ")"}]}], "-", 
              RowBox[{"F3", "[", 
               RowBox[{"1", ",", "3", ",", "5"}], "]"}]}], ")"}], "/", " ", 
            RowBox[{"f", "[", 
             RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], " ", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"1", ",", "4", ",", "5"}], "]"}], "/", 
             RowBox[{"f", "[", 
              RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], ")"}], "*", " ", 
           RowBox[{"f", "[", 
            RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], "-", 
          RowBox[{"F3", "[", 
           RowBox[{"1", ",", "3", ",", "6"}], "]"}]}], ")"}], "/", 
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"a56", "->", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"F3", "[", 
           RowBox[{"2", ",", "3", ",", "6"}], "]"}], "-", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Fo1", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f", "[", 
                   RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                  RowBox[{"f", "[", 
                   RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"f", "[", 
                    RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", 
                    "2"}], " ", "*", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
                    "2"}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"f", "[", 
                    RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", 
                   "2"}]}], ")"}]}], " ", "*", 
               RowBox[{"f", "[", 
                RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
               RowBox[{"f", "[", 
                RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "+", 
              RowBox[{"Fo2", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f", "[", 
                   RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                  RowBox[{"f", "[", 
                   RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"f", "[", 
                    RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", 
                    "2"}], " ", "*", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
                    "2"}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"f", "[", 
                    RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", 
                   "2"}]}], ")"}]}], "  ", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"f", "[", 
                  RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}],
                " ", "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
                  "2"}]}], ")"}]}], "-", 
              RowBox[{"F3", "[", 
               RowBox[{"1", ",", "3", ",", "5"}], "]"}]}], ")"}], "/", " ", 
            RowBox[{"f", "[", 
             RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], " ", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"f", "[", 
                  RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}]}], " ", 
              "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"f", "[", 
                 RowBox[{"1", ",", "4", ",", "5"}], "]"}], "/", 
                RowBox[{"f", "[", 
                 RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], ")"}], "*", " ", 
              
              RowBox[{"f", "[", 
               RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f", "[", 
                   RowBox[{"2", ",", "4", ",", "5"}], "]"}], "+", 
                  RowBox[{
                   RowBox[{"f", "[", 
                    RowBox[{"3", ",", "1", ",", "5"}], "]"}], "*", 
                   RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"1", ",", "4", ",", "5"}], "]"}], "/", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}]}], " ", 
                 ")"}], "/", 
                RowBox[{"f", "[", 
                 RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], ")"}], " ", "*", 
              
              RowBox[{"f", "[", 
               RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}], ")"}]}], " ", 
          "-", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Fo1", "*", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"f", "[", 
                    RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", 
                    "2"}], " ", "*", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
                    "2"}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"f", "[", 
                    RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", 
                    "2"}]}], ")"}]}], " ", "*", 
                   RowBox[{"f", "[", 
                    RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
                   RowBox[{"f", "[", 
                    RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "+", 
                  RowBox[{"Fo2", "*", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"f", "[", 
                    RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", 
                    "2"}], " ", "*", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
                    "2"}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"f", "[", 
                    RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", 
                    "2"}]}], ")"}]}], "  ", "*", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"f", "[", 
                    RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", 
                    "2"}], " ", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
                    "2"}]}], ")"}]}], "-", 
                  RowBox[{"F3", "[", 
                   RowBox[{"1", ",", "3", ",", "5"}], "]"}]}], ")"}], "/", 
                " ", 
                RowBox[{"f", "[", 
                 RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], " ", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"f", "[", 
                  RowBox[{"1", ",", "4", ",", "5"}], "]"}], "/", 
                 RowBox[{"f", "[", 
                  RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], ")"}], "*", " ", 
               RowBox[{"f", "[", 
                RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], "-", 
              RowBox[{"F3", "[", 
               RowBox[{"1", ",", "3", ",", "6"}], "]"}]}], ")"}], "/", 
            RowBox[{"f", "[", 
             RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], " ", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
             RowBox[{"f", "[", 
              RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "*", " ", 
           RowBox[{"f", "[", 
            RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}], ")"}], "/", 
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}]}]}]}], "}"}], "/.", 
    "repvar2var1A"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.8613512699843893`*^9, {3.906801172330068*^9, 3.906801172776871*^9}, {
   3.9068015319916496`*^9, 3.9068015425816708`*^9}, {3.906801639099889*^9, 
   3.906801643271003*^9}, 3.9068016798603907`*^9, {3.90680210614252*^9, 
   3.9068021066424394`*^9}, {3.9068022898303967`*^9, 3.906802311671856*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"f751dd6a-c08b-46b4-ba46-7040e32847fe"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rep0", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"T10", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"T10b", "[", "1", "]"}]}], ",", 
      RowBox[{
       RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"T10b", "[", "2", "]"}]}], ",", 
      RowBox[{
       RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"T10b", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
       RowBox[{"F1b", "[", "5", "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
       RowBox[{"fb", "[", 
        RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
       RowBox[{"fb", "[", 
        RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
       RowBox[{"fb", "[", 
        RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
       RowBox[{"fb", "[", 
        RowBox[{"6", ",", "1", ",", "4"}], "]"}]}]}], "}"}], "/.", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"T10b", "[", "1", "]"}], "\[Rule]", 
         RowBox[{"T10", "[", "1", "]"}]}], ",", 
        RowBox[{
         RowBox[{"T10b", "[", "2", "]"}], "\[Rule]", 
         RowBox[{"T10", "[", "2", "]"}]}], ",", 
        RowBox[{
         RowBox[{"T10b", "[", "3", "]"}], "\[Rule]", 
         RowBox[{"T10", "[", "3", "]"}]}], ",", 
        RowBox[{
         RowBox[{"F1b", "[", "5", "]"}], "\[Rule]", 
         RowBox[{"F1", "[", "5", "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"fb", "[", 
          RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
         RowBox[{"f", "[", 
          RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"fb", "[", 
          RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
         RowBox[{"f", "[", 
          RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"fb", "[", 
          RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
         RowBox[{"f", "[", 
          RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"fb", "[", 
          RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
         RowBox[{"f", "[", 
          RowBox[{"6", ",", "1", ",", "4"}], "]"}]}]}], "}"}], "/.", 
      "solvar1"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"solvar2", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"rep0", ",", 
    RowBox[{"repvar2var1A", "/.", "solvar1"}], ",", 
    RowBox[{"repvar2var1B", "/.", "solvar1"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.861350837312908*^9, 3.861350909114694*^9}, {
   3.8613509766720595`*^9, 3.861350977889529*^9}, {3.8613511690227656`*^9, 
   3.861351178915674*^9}, {3.86135128363869*^9, 3.8613512912442083`*^9}, {
   3.9068011318900785`*^9, 3.9068011328632746`*^9}, {3.9068011768781605`*^9, 
   3.906801181642873*^9}, {3.9068015818513465`*^9, 3.906801582511348*^9}, {
   3.90680164750028*^9, 3.906801655029998*^9}, {3.906801730239102*^9, 
   3.906801734689416*^9}, 3.906802104022829*^9, {3.9068021747243233`*^9, 
   3.906802201642064*^9}, {3.906803211601493*^9, 3.9068032133335285`*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"97278dc9-d971-4f18-813b-a0c632cd312f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
   RowBox[{
    RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
    RowBox[{"-", "0.07976470168552857`"}]}], ",", 
   RowBox[{
    RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
    RowBox[{"-", "1.0641247621311276`"}]}], ",", 
   RowBox[{
    RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
    RowBox[{"-", "0.23107417005354128`"}]}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
    RowBox[{"-", "0.8373727576306593`"}]}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
    RowBox[{"-", "0.25652093835723794`"}]}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
    "0.013682434795009277`"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{"-", "0.5537901381421801`"}]}], ",", 
   RowBox[{"Fo1", "\[Rule]", "0.15875494006455787`"}], ",", 
   RowBox[{"Fo2", "\[Rule]", 
    RowBox[{"-", "0.01184388520732268`"}]}], ",", 
   RowBox[{"g56", "\[Rule]", 
    RowBox[{"-", "0.9901397103961713`"}]}], ",", 
   RowBox[{"g12", "\[Rule]", 
    RowBox[{"-", "0.9643758539773452`"}]}], ",", 
   RowBox[{"g34", "\[Rule]", "3.3764339767277667`"}], ",", 
   RowBox[{"B", "\[Rule]", 
    RowBox[{"-", "0.21719407949099007`"}]}], ",", 
   RowBox[{"a12", "\[Rule]", 
    RowBox[{"-", "0.7726172661693373`"}]}], ",", 
   RowBox[{"a34", "\[Rule]", "1.621318640236763`"}], ",", 
   RowBox[{"a56", "\[Rule]", "0.6325082158212033`"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8613514833530436`*^9, 3.8613537187899055`*^9, 
  3.861356059207881*^9, 3.8613564994283113`*^9, 3.8613589706317616`*^9, 
  3.861359833627245*^9, 3.861444949580019*^9, 3.861446006794386*^9, 
  3.8614591770940595`*^9, 3.861720822817614*^9, 3.861856343534279*^9, 
  3.8642980588257055`*^9, 3.8642996182215996`*^9, 3.864304572157091*^9, 
  3.864304695491485*^9, 3.8643811049036107`*^9, 3.897228358413127*^9, 
  3.8972766387736197`*^9, 3.9068031240507812`*^9, 3.9068033812673407`*^9, 
  3.906803571724242*^9, 3.906805081386012*^9, 3.90680561054382*^9, 
  3.9068069723191657`*^9, 3.907051903539445*^9, 3.907137999526434*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"2cedb1f9-e393-4ca9-98bf-5f662ea83678"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Test", " ", "solution", " ", "expressed", " ", "in", " ", "var2"}],
   "*)"}]], "Input",
 CellChangeTimes->{{3.861099849395545*^9, 3.861099867479042*^9}, {
  3.9067293013936586`*^9, 3.906729306585625*^9}, {3.906792686926783*^9, 
  3.906792691520034*^9}, {3.9068014955121837`*^9, 3.906801497873307*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"e7fe6cb7-0c71-4bd3-bd52-409e41176418"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"R4var2", "/.", "solvar2"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"R4var2", "/.", "solvar2"}], ")"}], "-", "R4"}], "/.", 
  "solvar1"}], "\[IndentingNewLine]", 
 RowBox[{"squarevar2", "/.", "solvar2"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Max", "[", 
   RowBox[{"Abs", "[", 
    RowBox[{"checkvar2", "/.", "solvar2"}], "]"}], "]"}], " "}]}], "Input",
 CellChangeTimes->{{3.8613514427346563`*^9, 3.8613514656706553`*^9}, {
  3.86135153055204*^9, 3.8613515702067604`*^9}, {3.8613516404043818`*^9, 
  3.8613516551919403`*^9}, {3.906801192039342*^9, 3.906801192578476*^9}, {
  3.9068014422321377`*^9, 3.906801474126726*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"f0d76a31-3506-4df5-a195-daf365b34fe7"],

Cell[BoxData["0.02030886900061435`"], "Output",
 CellChangeTimes->{
  3.861351483410903*^9, {3.8613516420562816`*^9, 3.8613516558389807`*^9}, 
   3.861353718828743*^9, 3.8613560592554493`*^9, 3.861356499459371*^9, 
   3.8613589706598043`*^9, 3.861359833679733*^9, 3.8614449495958185`*^9, 
   3.8614460068256392`*^9, 3.8614591771253033`*^9, 3.861720822839393*^9, 
   3.8618563435972576`*^9, 3.86429805886054*^9, 3.8642996182922316`*^9, 
   3.8643045722070217`*^9, 3.86430469556083*^9, 3.864381104970096*^9, 
   3.897228358445174*^9, 3.8972766388227434`*^9, 3.9068031240807734`*^9, 
   3.9068035717554846`*^9, 3.9068050814173374`*^9, 3.906805610559637*^9, 
   3.906806972342828*^9, 3.9070519035774775`*^9, 3.9071379995578403`*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"55761ab7-b09a-4d97-babe-734f5f8477e8"],

Cell[BoxData[
 RowBox[{"-", "4.440892098500626`*^-16"}]], "Output",
 CellChangeTimes->{
  3.861351483410903*^9, {3.8613516420562816`*^9, 3.8613516558389807`*^9}, 
   3.861353718828743*^9, 3.8613560592554493`*^9, 3.861356499459371*^9, 
   3.8613589706598043`*^9, 3.861359833679733*^9, 3.8614449495958185`*^9, 
   3.8614460068256392`*^9, 3.8614591771253033`*^9, 3.861720822839393*^9, 
   3.8618563435972576`*^9, 3.86429805886054*^9, 3.8642996182922316`*^9, 
   3.8643045722070217`*^9, 3.86430469556083*^9, 3.864381104970096*^9, 
   3.897228358445174*^9, 3.8972766388227434`*^9, 3.9068031240807734`*^9, 
   3.9068035717554846`*^9, 3.9068050814173374`*^9, 3.906805610559637*^9, 
   3.906806972342828*^9, 3.9070519035774775`*^9, 3.9071379995578403`*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"1a123d58-0efb-4137-822c-65e420e44fb8"],

Cell[BoxData["1.1091829243973606`*^-28"], "Output",
 CellChangeTimes->{
  3.861351483410903*^9, {3.8613516420562816`*^9, 3.8613516558389807`*^9}, 
   3.861353718828743*^9, 3.8613560592554493`*^9, 3.861356499459371*^9, 
   3.8613589706598043`*^9, 3.861359833679733*^9, 3.8614449495958185`*^9, 
   3.8614460068256392`*^9, 3.8614591771253033`*^9, 3.861720822839393*^9, 
   3.8618563435972576`*^9, 3.86429805886054*^9, 3.8642996182922316`*^9, 
   3.8643045722070217`*^9, 3.86430469556083*^9, 3.864381104970096*^9, 
   3.897228358445174*^9, 3.8972766388227434`*^9, 3.9068031240807734`*^9, 
   3.9068035717554846`*^9, 3.9068050814173374`*^9, 3.906805610559637*^9, 
   3.906806972342828*^9, 3.9070519035774775`*^9, 3.90713799956612*^9},
 CellLabel->
  "Out[153]=",ExpressionUUID->"4c303b08-1622-4348-8807-be14c5c124e6"],

Cell[BoxData["6.772360450213455`*^-15"], "Output",
 CellChangeTimes->{
  3.861351483410903*^9, {3.8613516420562816`*^9, 3.8613516558389807`*^9}, 
   3.861353718828743*^9, 3.8613560592554493`*^9, 3.861356499459371*^9, 
   3.8613589706598043`*^9, 3.861359833679733*^9, 3.8614449495958185`*^9, 
   3.8614460068256392`*^9, 3.8614591771253033`*^9, 3.861720822839393*^9, 
   3.8618563435972576`*^9, 3.86429805886054*^9, 3.8642996182922316`*^9, 
   3.8643045722070217`*^9, 3.86430469556083*^9, 3.864381104970096*^9, 
   3.897228358445174*^9, 3.8972766388227434`*^9, 3.9068031240807734`*^9, 
   3.9068035717554846`*^9, 3.9068050814173374`*^9, 3.906805610559637*^9, 
   3.906806972342828*^9, 3.9070519035774775`*^9, 3.90713799956612*^9},
 CellLabel->
  "Out[154]=",ExpressionUUID->"c7fe1bf7-0358-45f8-ad9b-cd4de4feed12"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850833054210663*^9},
 CellLabel->
  "In[155]:=",ExpressionUUID->"2d640f2d-7646-4e0e-89b2-ba30a58bc761"],

Cell[TextData[StyleBox["The third step below is the search for solutions. \
Here we look for a set of variables var3 that would provide another version \
of the above solution, while satisfying desired constraints on var3. The \
search for solution is the search for this set var3. To perform this search, \
we minimize (to 0 if possible) a quantity denoted \[OpenCurlyDoubleQuote]S\
\[CloseCurlyDoubleQuote], given desired constraints. S, var3 and the \
constraints are the input to specify here.",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.850387410518633*^9, 
   3.850387417609215*^9}, {3.850821911603533*^9, 3.850821913718794*^9}, {
   3.8508220835149403`*^9, 3.850822322282565*^9}, {3.850822356700102*^9, 
   3.8508225473048706`*^9}, {3.850822603307913*^9, 3.850822637253462*^9}, {
   3.850822674507358*^9, 3.8508226756218705`*^9}, {3.850822715099459*^9, 
   3.8508228219471445`*^9}, {3.850833128420691*^9, 3.850833318894847*^9}, {
   3.8508333942355175`*^9, 3.850833488492015*^9}, {3.8508336033267*^9, 
   3.850833650623561*^9}, {3.850833867292613*^9, 3.8508339004017057`*^9}, {
   3.850833934207117*^9, 3.8508340053843365`*^9}, {3.8508340412921224`*^9, 
   3.850834094621045*^9}, {3.850834164090765*^9, 3.8508342120593596`*^9}, {
   3.8508342974011383`*^9, 3.850834372658555*^9}, {3.850835526136017*^9, 
   3.850835800673914*^9}, {3.8508362617383347`*^9, 3.8508362948048773`*^9}, {
   3.850836400738926*^9, 3.850836589623899*^9}, {3.8508767140363836`*^9, 
   3.8508768137328844`*^9}, {3.8508941745039206`*^9, 3.850894231934566*^9}, {
   3.906793893905992*^9, 3.9067939024504323`*^9}, {3.9067939334702373`*^9, 
   3.906794102460205*^9}, {3.906794218879445*^9, 3.906794219055165*^9}, {
   3.9068041629099894`*^9, 3.9068042719202695`*^9}, {3.906804308058567*^9, 
   3.906804430077061*^9}},ExpressionUUID->"4e4c9afe-fe5f-4fba-bcb6-\
58be91bffaf4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "INPUT", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"S0", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T10", "[", "1", "]"}], "-", 
         RowBox[{"6", "gs", "*", "Ns1", "*", 
          RowBox[{
           RowBox[{"LL", "^", "2"}], "/", 
           RowBox[{"(", 
            RowBox[{"r3", " ", "*", "r4", " ", "*", "r5", "*", "r6"}], 
            ")"}]}]}]}], ")"}], "^", "2"}], "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T10", "[", "2", "]"}], "-", 
         RowBox[{"6", "gs", "*", "Ns2", "*", 
          RowBox[{
           RowBox[{"LL", "^", "2"}], "/", 
           RowBox[{"(", 
            RowBox[{"r1", " ", "*", "r2", " ", "*", "r5", "*", "r6"}], 
            ")"}]}]}]}], ")"}], "^", "2"}], " ", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T10", "[", "3", "]"}], "-", 
         RowBox[{"6", "gs", "*", "Ns3", "*", 
          RowBox[{
           RowBox[{"LL", "^", "2"}], "/", 
           RowBox[{"(", 
            RowBox[{"r3", " ", "*", "r4", " ", "*", "r1", "*", "r2"}], 
            ")"}]}]}]}], ")"}], "^", "2"}], " ", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"F1", "[", "5", "]"}], "-", 
         RowBox[{"gs", "*", "N51", "*", 
          RowBox[{"LL", "/", "r5"}]}]}], ")"}], "^", "2"}], " ", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Fo1", "-", 
         RowBox[{"gs", " ", "*", "No1", "*", 
          RowBox[{"LL", "/", 
           RowBox[{"(", 
            RowBox[{"r1", "*", "r4", "*", "r6"}], ")"}]}]}]}], ")"}], "^", 
       "2"}], " ", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Fo2", "-", 
         RowBox[{"gs", " ", "*", "No2", "*", 
          RowBox[{"LL", "/", 
           RowBox[{"(", 
            RowBox[{"r2", "*", "r3", "*", "r5"}], ")"}]}]}]}], ")"}], "^", 
       "2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"1", ",", "4", ",", "6"}], "]"}], "+", 
         RowBox[{"N1", "*", "r1", "*", "LL", "*", "2", "*", 
          RowBox[{"Pi", "/", 
           RowBox[{"(", 
            RowBox[{"r4", "*", "r6"}], ")"}]}]}]}], ")"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"2", ",", "3", ",", "5"}], "]"}], "-", 
         RowBox[{"N2", "*", "r2", "*", "LL", "*", "2", "*", 
          RowBox[{"Pi", "/", 
           RowBox[{"(", 
            RowBox[{"r3", "*", "r5"}], ")"}]}]}]}], ")"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"3", ",", "2", ",", "5"}], "]"}], "-", 
         RowBox[{"N3", "*", "r3", "*", "LL", "*", "2", "*", 
          RowBox[{"Pi", "/", 
           RowBox[{"(", 
            RowBox[{"r2", "*", "r5"}], ")"}]}]}]}], ")"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"6", ",", "1", ",", "4"}], "]"}], "-", 
         RowBox[{"N6", "*", "r6", "*", "LL", "*", "2", "*", 
          RowBox[{"Pi", "/", 
           RowBox[{"(", 
            RowBox[{"r1", "*", "r4"}], ")"}]}]}]}], ")"}], "^", "2"}], "+", 
      " ", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{"N2", "*", "N3"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"ArcCosh", "[", "n1", "]"}], " ", "/", 
              RowBox[{"(", 
               RowBox[{"2", "*", "Pi"}], ")"}]}], ")"}], "^", "2"}]}], ")"}], 
         "^", "2"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"N3", "/", "N2"}], "-", 
           RowBox[{"n3", "/", "n2"}]}], ")"}], "^", "2"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"n1", "^", "2"}], "-", 
           RowBox[{"n2", "*", "n3"}], "-", "1"}], ")"}], "^", "2"}], "+"}], 
       "*)"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"N1", "*", "N6"}], "+", 
         RowBox[{"n4", "^", "2"}]}], ")"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"N2", "*", "N3"}], "+", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", "2"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"S", "=", 
     RowBox[{"S0", "/.", "solvar2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"var3", "=", 
    RowBox[{"{", 
     RowBox[{
     "gs", ",", "r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6", 
      ",", "Ns1", ",", "Ns2", ",", "Ns3", ",", "N51", ",", "No1", ",", "No2", 
      ",", "N1", ",", "N2", ",", "N3", ",", "N6", ",", "LL", ",", "n1", ",", 
      RowBox[{"(*", 
       RowBox[{"n2", ",", "n3", ","}], "*)"}], "n4"}], "}"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rmin", "=", "0.00001"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"constraints", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Ns3", "<=", " ", 
        RowBox[{"-", "1"}]}], " ", ",", " ", 
       RowBox[{"gs", " ", ">", "0"}], " ", ",", 
       RowBox[{"gs", "<=", " ", "1"}], " ", ",", 
       RowBox[{"r1", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r2", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r3", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r4", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r5", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r6", ">=", "rmin"}], ",", " ", 
       RowBox[{"Ns1", "<=", "16"}], " ", ",", " ", 
       RowBox[{"Ns2", "<=", "16"}], " ", ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Sign", "[", 
          RowBox[{
           RowBox[{"F1", "[", "5", "]"}], "/.", "solvar2"}], "]"}], "*", 
         "N51"}], ">=", "1"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Sign", "[", 
          RowBox[{"Fo1", "/.", "solvar2"}], "]"}], "*", "No1"}], ">=", "1"}], 
       ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Sign", "[", 
          RowBox[{"Fo2", "/.", "solvar2"}], "]"}], "*", "No2"}], ">=", "1"}], 
       " ", ",", 
       RowBox[{"n1", ">=", "1"}], 
       RowBox[{"(*", 
        RowBox[{",", 
         RowBox[{"n2", ">=", "1"}], ",", 
         RowBox[{"n3", ">=", "1"}]}], "*)"}], ",", " ", 
       RowBox[{"n4", ">=", "1"}], ",", "\[IndentingNewLine]", 
       RowBox[{"LL", ">", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Search", " ", "for", " ", "solutions"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"AbsoluteTiming", "[", 
    RowBox[{"solution", "=", "\[IndentingNewLine]", 
     RowBox[{"NMinimize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"S", ",", " ", "constraints"}], "}"}], ",", "var3", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<RandomSearch\>\"", ",", 
          RowBox[{"\"\<SearchPoints\>\"", "->", "200"}], ",", 
          RowBox[{"\"\<Tolerance\>\"", "\[Rule]", "0"}]}], "}"}]}]}], "]"}]}],
     "]"}], " "}]}]], "Input",
 CellChangeTimes->{{3.8613519070848217`*^9, 3.861351908073285*^9}, {
  3.861351993422514*^9, 3.8613521948491645`*^9}, {3.8613522257157807`*^9, 
  3.8613522976939883`*^9}, {3.861352345910915*^9, 3.861352355331204*^9}, {
  3.86135239130179*^9, 3.8613524436094265`*^9}, {3.86429901264849*^9, 
  3.864299143160138*^9}, {3.8643780248383317`*^9, 3.864378061559913*^9}, {
  3.864378154310416*^9, 3.8643782005482264`*^9}, {3.864378250275299*^9, 
  3.8643782535552335`*^9}, {3.8643783267092223`*^9, 3.864378347154191*^9}, {
  3.8643783824839125`*^9, 3.864378401299015*^9}, {3.8972286050445433`*^9, 
  3.8972286453956904`*^9}, {3.906802524559187*^9, 3.9068025250941896`*^9}, {
  3.9068025909183073`*^9, 3.906802591654556*^9}, {3.90680451613427*^9, 
  3.9068045745296507`*^9}, {3.906805001648465*^9, 3.906805009238964*^9}, {
  3.90705054948584*^9, 3.907050564381245*^9}, {3.907138835645509*^9, 
  3.907138876515623*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"1ff3969c-e086-405f-a099-ee09208e8367"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "gs", ",", "r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6", ",",
    "Ns1", ",", "Ns2", ",", "Ns3", ",", "N51", ",", "No1", ",", "No2", ",", 
   "N1", ",", "N2", ",", "N3", ",", "N6", ",", "LL", ",", "n1", ",", "n4"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.861352454978839*^9, 3.8613537188582735`*^9, 
  3.861356059298358*^9, 3.861356499490855*^9, 3.861358970679848*^9, 
  3.861359833696745*^9, 3.861444949611403*^9, 3.861446006841259*^9, 
  3.8614591771412287`*^9, 3.861720822871028*^9, 3.861856347479348*^9, 
  3.864298058885578*^9, 3.8642996183524513`*^9, 3.8643045722386627`*^9, 
  3.864304695609864*^9, 3.8643811050255957`*^9, 3.8972283584869027`*^9, 
  3.897228651094195*^9, 3.897276638870236*^9, 3.9068031241207404`*^9, 
  3.90680357179156*^9, 3.9068050814691763`*^9, 3.906805610591716*^9, 
  3.906806972369442*^9, 3.9070519036296964`*^9, 3.9071379995963383`*^9, 
  3.90713889364316*^9},
 CellLabel->
  "Out[174]=",ExpressionUUID->"b012eb9f-4de4-4f42-95fc-98eb7a61d709"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"362.6515651`", ",", 
   RowBox[{"{", 
    RowBox[{"0.008204698677964204`", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gs", "\[Rule]", "0.9749772673845799`"}], ",", 
       RowBox[{"r1", "\[Rule]", "2.5393139745935387`"}], ",", 
       RowBox[{"r2", "\[Rule]", "2.7944736355338198`"}], ",", 
       RowBox[{"r3", "\[Rule]", "0.09275399814513847`"}], ",", 
       RowBox[{"r4", "\[Rule]", "1.5241306468107152`"}], ",", 
       RowBox[{"r5", "\[Rule]", "8.06805538938287`"}], ",", 
       RowBox[{"r6", "\[Rule]", "0.22400386474068942`"}], ",", 
       RowBox[{"Ns1", "\[Rule]", "15.999999992774372`"}], ",", 
       RowBox[{"Ns2", "\[Rule]", 
        RowBox[{"-", "4.397538237847217`"}]}], ",", 
       RowBox[{"Ns3", "\[Rule]", 
        RowBox[{"-", "6.675646059272392`"}]}], ",", 
       RowBox[{"N51", "\[Rule]", 
        RowBox[{"-", "10.954979815735792`"}]}], ",", 
       RowBox[{"No1", "\[Rule]", "1.0000045133545032`"}], ",", 
       RowBox[{"No2", "\[Rule]", 
        RowBox[{"-", "1.0000000004754066`"}]}], ",", 
       RowBox[{"N1", "\[Rule]", "0.10848457866876882`"}], ",", 
       RowBox[{"N2", "\[Rule]", 
        RowBox[{"-", "0.06970323274242018`"}]}], ",", 
       RowBox[{"N3", "\[Rule]", "14.294417392285407`"}], ",", 
       RowBox[{"N6", "\[Rule]", 
        RowBox[{"-", "9.216783957296848`"}]}], ",", 
       RowBox[{"LL", "\[Rule]", "0.16521424393229028`"}], ",", 
       RowBox[{"n1", "\[Rule]", "1.`"}], ",", 
       RowBox[{"n4", "\[Rule]", "1.0000017314190521`"}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.861352454978839*^9, 3.8613537188582735`*^9, 
  3.861356059298358*^9, 3.861356499490855*^9, 3.861358970679848*^9, 
  3.861359833696745*^9, 3.861444949611403*^9, 3.861446006841259*^9, 
  3.8614591771412287`*^9, 3.861720822871028*^9, 3.861856347479348*^9, 
  3.864298058885578*^9, 3.8642996183524513`*^9, 3.8643045722386627`*^9, 
  3.864304695609864*^9, 3.8643811050255957`*^9, 3.8972283584869027`*^9, 
  3.897228651094195*^9, 3.897276638870236*^9, 3.9068031241207404`*^9, 
  3.90680357179156*^9, 3.9068050814691763`*^9, 3.906805610591716*^9, 
  3.906806972369442*^9, 3.9070519036296964`*^9, 3.9071379995963383`*^9, 
  3.907139256300217*^9},
 CellLabel->
  "Out[177]=",ExpressionUUID->"10ddc5ed-3118-4b74-a1a2-9cf51ebb368e"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850833054210663*^9, {3.8508354688257704`*^9, 3.850835478674426*^9}, {
   3.907138770442844*^9, 
   3.907138825979652*^9}},ExpressionUUID->"01eb42cd-69e0-4c6f-8077-\
87b4249ea5ae"],

Cell[TextData[StyleBox["The last step consists in refining the candidate \
solution found with the previous NMinimize, as described in the paper, using \
the tools below. Two methods are proposed, we only give one here below. It is \
followed by a method to find refine certain variables to an integer value.",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.850387410518633*^9, 
   3.850387417609215*^9}, {3.850821911603533*^9, 3.850821913718794*^9}, {
   3.8508220835149403`*^9, 3.850822322282565*^9}, {3.850822356700102*^9, 
   3.8508225473048706`*^9}, {3.850822603307913*^9, 3.850822637253462*^9}, {
   3.850822674507358*^9, 3.8508226756218705`*^9}, {3.850822715099459*^9, 
   3.8508228219471445`*^9}, {3.850833128420691*^9, 3.850833318894847*^9}, {
   3.8508333942355175`*^9, 3.850833488492015*^9}, {3.8508336033267*^9, 
   3.850833650623561*^9}, {3.850833867292613*^9, 3.8508339004017057`*^9}, {
   3.850833934207117*^9, 3.8508340053843365`*^9}, {3.8508340412921224`*^9, 
   3.850834094621045*^9}, {3.850834164090765*^9, 3.8508342120593596`*^9}, {
   3.8508342974011383`*^9, 3.850834372658555*^9}, {3.850835526136017*^9, 
   3.850835800673914*^9}, {3.8508362617383347`*^9, 3.8508362948048773`*^9}, {
   3.850836400738926*^9, 3.850836589623899*^9}, {3.850836683794097*^9, 
   3.850836685242553*^9}, {3.850836866720173*^9, 3.850836887436284*^9}, {
   3.850877078686373*^9, 3.850877128665965*^9}, {3.850894385255988*^9, 
   3.850894480753674*^9}, {3.850894521735069*^9, 3.850894638392685*^9}, {
   3.850894779836747*^9, 3.850894834513233*^9}, {3.90680517873831*^9, 
   3.9068051797074394`*^9}, 3.9068052494387283`*^9, {3.906805357064286*^9, 
   3.9068053849636593`*^9}},ExpressionUUID->"bf3c824b-6c60-47b3-9064-\
b4f81a294384"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Refine", " ", "the", " ", "solution"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"point", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "var3", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"point", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"var3", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"var3", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "/.", 
            RowBox[{"solution", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"newsolution", "=", 
    RowBox[{"FindMinimum", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"S", ",", " ", "constraints"}], "}"}], ",", "point", ",", " ", 
      
      RowBox[{"AccuracyGoal", "\[Rule]", "30"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "30"}], ",", 
      RowBox[{"MaxIterations", "\[Rule]", "10000000000"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.780120350322089*^9, 3.780120363920542*^9}, {
   3.78012040230744*^9, 3.7801204310724707`*^9}, {3.780120719840967*^9, 
   3.780120733074333*^9}, {3.780120797649081*^9, 3.7801208388826303`*^9}, 
   3.780121932846726*^9, {3.780136012858782*^9, 3.780136014055015*^9}, 
   3.780137381316949*^9, {3.78013751082542*^9, 3.780137512295288*^9}, 
   3.780138656338909*^9, {3.780138785403494*^9, 3.7801387864238167`*^9}, 
   3.780204897162896*^9, {3.780216062106546*^9, 3.780216063157915*^9}, 
   3.780228000520133*^9, {3.78028734821491*^9, 3.780287381219624*^9}, {
   3.780301011886312*^9, 3.780301024139555*^9}, {3.780301093708583*^9, 
   3.780301097483618*^9}, {3.7803012832943296`*^9, 3.780301346411975*^9}, {
   3.780301377310481*^9, 3.780301382909305*^9}, 3.7803034612472115`*^9, {
   3.7803157251233015`*^9, 3.7803157266053705`*^9}, {3.780379178064247*^9, 
   3.780379178397176*^9}, 3.780379219103128*^9, {3.780379801202888*^9, 
   3.780379802414921*^9}, 3.780386932808236*^9, {3.780395271467556*^9, 
   3.7803952734159393`*^9}, 3.780395406426684*^9, {3.780398489071949*^9, 
   3.780398579996163*^9}, {3.780398714047646*^9, 3.7803987148905687`*^9}, {
   3.7806353177486553`*^9, 3.780635318912066*^9}, 3.7806551970242033`*^9, {
   3.780663331332075*^9, 3.780663332431539*^9}, {3.780735376821398*^9, 
   3.780735397860078*^9}, 3.780755703410725*^9, {3.780808429803994*^9, 
   3.780808455340377*^9}, {3.780808581308833*^9, 3.780808585080418*^9}, {
   3.7808086164609423`*^9, 3.780808634377743*^9}, {3.780825337664639*^9, 
   3.780825360655328*^9}, {3.780825392688487*^9, 3.780825478335948*^9}, {
   3.780826925456189*^9, 3.780827080272212*^9}, {3.780827152130026*^9, 
   3.7808272448963327`*^9}, {3.780828054867549*^9, 3.7808280652967873`*^9}, {
   3.780828100416885*^9, 3.7808281186726637`*^9}, 3.7808281940353603`*^9, 
   3.7808937435791893`*^9, 3.780894153047654*^9, {3.7808944485863132`*^9, 
   3.7808944489037848`*^9}, {3.780894479319703*^9, 3.780894488551169*^9}, 
   3.780919502372939*^9, {3.7812674206505613`*^9, 3.7812674250173063`*^9}, {
   3.781269310940724*^9, 3.781269312186528*^9}, 3.781269354587075*^9, {
   3.781333656602216*^9, 3.781333656808711*^9}, {3.781333693169767*^9, 
   3.781333742505673*^9}, {3.781333782666133*^9, 3.781333841790943*^9}, 
   3.781333887467968*^9, {3.781334464458311*^9, 3.781334499449388*^9}, {
   3.781334596522737*^9, 3.781334640009787*^9}, {3.781334705642991*^9, 
   3.781334709001562*^9}, {3.781334778121655*^9, 3.7813347797375174`*^9}, {
   3.7813348839989967`*^9, 3.781334904414824*^9}, 3.781334936060701*^9, 
   3.781334969117052*^9, 3.781344229695956*^9, {3.781344297840741*^9, 
   3.781344312796966*^9}, {3.781344344768168*^9, 3.781344377376511*^9}, {
   3.781345849711639*^9, 3.7813458597567472`*^9}, 3.781347797518203*^9, {
   3.781348202898848*^9, 3.7813482194869633`*^9}, {3.7813483045136433`*^9, 
   3.781348308703072*^9}, 3.781348374131654*^9, {3.781348479652405*^9, 
   3.781348489152688*^9}, {3.7813487459686747`*^9, 3.7813487590644484`*^9}, {
   3.78134888638729*^9, 3.781348962895318*^9}, {3.781349009809947*^9, 
   3.781349025859602*^9}, 3.78134907561906*^9, {3.781350312966714*^9, 
   3.781350338128744*^9}, {3.7813504608851547`*^9, 3.781350481344963*^9}, 
   3.781350519844067*^9, {3.781350684148748*^9, 3.7813506843210793`*^9}, {
   3.781350714547204*^9, 3.781350750836062*^9}, {3.781350784579471*^9, 
   3.7813508185770082`*^9}, {3.78135087480274*^9, 3.78135091899562*^9}, 
   3.781504884550749*^9, {3.781505320594617*^9, 3.781505367454921*^9}, {
   3.781505491378631*^9, 3.781505563070876*^9}, {3.7815056253299713`*^9, 
   3.781505677058169*^9}, {3.78150592945767*^9, 3.781505939086748*^9}, {
   3.781506125743937*^9, 3.7815061328001633`*^9}, {3.781506316868395*^9, 
   3.781506413310123*^9}, {3.781506506194405*^9, 3.781506545488172*^9}, {
   3.781506617951951*^9, 3.7815066250882607`*^9}, 3.7815067099699183`*^9, {
   3.7815067888328*^9, 3.7815068115987663`*^9}, {3.78150690292784*^9, 
   3.7815070237587442`*^9}, {3.781507399409564*^9, 3.7815075568981867`*^9}, {
   3.7815076449147463`*^9, 3.7815077553922367`*^9}, {3.7815078235066223`*^9, 
   3.781507870830667*^9}, {3.781508075810067*^9, 3.78150811662394*^9}, {
   3.781515660916781*^9, 3.781515680853281*^9}, {3.7815157806607943`*^9, 
   3.781515786209531*^9}, {3.781515937909074*^9, 3.7815159621958723`*^9}, {
   3.7815171196203833`*^9, 3.781517132690308*^9}, {3.781517313923087*^9, 
   3.78151734528584*^9}, {3.7815179248047657`*^9, 3.7815179358124657`*^9}, {
   3.781518247686191*^9, 3.781518254098802*^9}, {3.781518484373559*^9, 
   3.781518554659182*^9}, {3.781519748487246*^9, 3.781519748819377*^9}, {
   3.781519847927166*^9, 3.7815198571714993`*^9}, 3.7815203171680717`*^9, {
   3.781849552038794*^9, 3.78184956075702*^9}, {3.781850170438295*^9, 
   3.781850257447016*^9}, {3.781850293159772*^9, 3.781850299768989*^9}, {
   3.781850749351507*^9, 3.781850756359009*^9}, 3.781850807241519*^9, {
   3.78185086290557*^9, 3.7818508629601994`*^9}, {3.781851148649828*^9, 
   3.781851168361156*^9}, 3.7818514635614147`*^9, {3.7818516339757833`*^9, 
   3.781851646201812*^9}, {3.7818525944326353`*^9, 3.781852611546301*^9}, {
   3.78185424916247*^9, 3.781854282762384*^9}, {3.781854402842462*^9, 
   3.781854407194335*^9}, {3.7818626768289747`*^9, 3.7818626927293167`*^9}, {
   3.7818633509246387`*^9, 3.78186338228168*^9}, {3.781867474798134*^9, 
   3.781867487757965*^9}, {3.7818675340296383`*^9, 3.781867539053617*^9}, {
   3.78186765292761*^9, 3.781867712012002*^9}, 3.781867905768526*^9, {
   3.781867950571759*^9, 3.781867953372293*^9}, {3.78186812847987*^9, 
   3.781868132428793*^9}, {3.781868192254013*^9, 3.781868203914234*^9}, {
   3.781868261810122*^9, 3.781868330510037*^9}, 3.781868938875617*^9, {
   3.7818690709577093`*^9, 3.781869101723816*^9}, {3.781873224198977*^9, 
   3.7818732352476673`*^9}, {3.781873585151628*^9, 3.781873606252261*^9}, {
   3.781935050560832*^9, 3.7819350633097563`*^9}, {3.781935164688815*^9, 
   3.781935170829465*^9}, {3.7819352286708612`*^9, 3.781935235149562*^9}, {
   3.781935275297214*^9, 3.781935362689221*^9}, {3.781935572539813*^9, 
   3.781935610977518*^9}, {3.78193576173582*^9, 3.781935814289352*^9}, {
   3.781935992027052*^9, 3.781936050161615*^9}, {3.7819363245071583`*^9, 
   3.781936352048493*^9}, {3.781936551273963*^9, 3.781936615169129*^9}, {
   3.781936758634494*^9, 3.7819367969292393`*^9}, {3.781937282381568*^9, 
   3.781937309693088*^9}, {3.7819374630003767`*^9, 3.7819374919179697`*^9}, {
   3.7819380723933973`*^9, 3.781938124253244*^9}, {3.781938250746497*^9, 
   3.7819382971169643`*^9}, {3.7819384972286043`*^9, 3.78193856524863*^9}, {
   3.7819386960715103`*^9, 3.781938725377042*^9}, {3.7819388157923937`*^9, 
   3.781938827933071*^9}, 3.781951878892646*^9, {3.781951914420496*^9, 
   3.7819519428659143`*^9}, {3.781952968356758*^9, 3.781952971940237*^9}, {
   3.7820231723387823`*^9, 3.7820232119598513`*^9}, {3.7820254780855503`*^9, 
   3.782025499425293*^9}, {3.782044272679963*^9, 3.782044298534195*^9}, {
   3.7820449798139353`*^9, 3.782044993731504*^9}, {3.782454847376129*^9, 
   3.7824548615199003`*^9}, 3.78245654444872*^9, {3.782456583872877*^9, 
   3.782456589969314*^9}, {3.782458155022449*^9, 3.782458155213353*^9}, 
   3.782474319427784*^9, 3.782475942132154*^9, {3.782476205331409*^9, 
   3.7824762393163567`*^9}, {3.782476882244157*^9, 3.782476893712316*^9}, {
   3.7825404445818787`*^9, 3.782540482614098*^9}, {3.782540679509656*^9, 
   3.7825407097821712`*^9}, {3.7825414659900303`*^9, 3.782541510518062*^9}, {
   3.78254238770264*^9, 3.7825424253980083`*^9}, {3.782543564918474*^9, 
   3.78254359347717*^9}, {3.782544482518856*^9, 3.782544531686863*^9}, {
   3.782557405206582*^9, 3.782557419878478*^9}, {3.782558619095314*^9, 
   3.782558638308275*^9}, {3.782559475831304*^9, 3.7825594995115843`*^9}, {
   3.782560564119822*^9, 3.7825606045811787`*^9}, {3.78262648061453*^9, 
   3.782626488374959*^9}, {3.7826271599741907`*^9, 3.782627179474965*^9}, {
   3.782628224662245*^9, 3.782628236694408*^9}, {3.782629119094523*^9, 
   3.782629156467287*^9}, {3.7826298823408537`*^9, 3.782629903331464*^9}, {
   3.782648065046234*^9, 3.782648090741797*^9}, {3.782648761635594*^9, 
   3.782648771090591*^9}, {3.782649919846043*^9, 3.7826499335260143`*^9}, {
   3.7826512466932*^9, 3.7826512570587473`*^9}, {3.782711749379889*^9, 
   3.782711763203794*^9}, {3.7827127923076057`*^9, 3.7827128030723257`*^9}, {
   3.782713514628169*^9, 3.7827135278918123`*^9}, {3.78271559558808*^9, 
   3.782715613971024*^9}, {3.78271591187589*^9, 3.782715925634924*^9}, {
   3.782716048963917*^9, 3.7827160561164627`*^9}, {3.7827165243063374`*^9, 
   3.7827165417623587`*^9}, {3.7827230404867487`*^9, 3.782723057511216*^9}, {
   3.782723229927437*^9, 3.78272325551149*^9}, {3.7827233631915903`*^9, 
   3.7827234100539427`*^9}, {3.782723554917755*^9, 3.782723555363688*^9}, {
   3.7827243922634087`*^9, 3.782724422483585*^9}, {3.7827254507729588`*^9, 
   3.782725453320052*^9}, {3.7827255522002373`*^9, 3.782725555366647*^9}, {
   3.782725772295979*^9, 3.7827258052525473`*^9}, {3.782725941544052*^9, 
   3.7827259492559347`*^9}, {3.782727160392169*^9, 3.782727185400693*^9}, 
   3.7827354921085873`*^9, {3.783060160708776*^9, 3.78306018094779*^9}, 
   3.78306045800345*^9, {3.7830887406676197`*^9, 3.78308874746531*^9}, 
   3.7830888004558773`*^9, {3.783143811819497*^9, 3.783143855995914*^9}, 
   3.783770732212778*^9, {3.784632138659309*^9, 3.784632140702835*^9}, {
   3.784632189729701*^9, 3.784632209633748*^9}, {3.784639088179892*^9, 
   3.7846391455240088`*^9}, 3.78463923518769*^9, 3.7851568963017406`*^9, {
   3.785493962297718*^9, 3.785493971768622*^9}, 3.78549406405667*^9, {
   3.7855783834702787`*^9, 3.785578393837841*^9}, {3.785578440896639*^9, 
   3.785578447996912*^9}, {3.7855785535333*^9, 3.785578657039809*^9}, {
   3.7855789948306093`*^9, 3.785579021806035*^9}, {3.785579057792048*^9, 
   3.78557905817404*^9}, {3.785579150207885*^9, 3.78557916270266*^9}, {
   3.785583304692659*^9, 3.785583379425226*^9}, {3.785583423298332*^9, 
   3.7855834600339613`*^9}, {3.78558514298085*^9, 3.7855851471568623`*^9}, {
   3.7856763731712723`*^9, 3.78567639613431*^9}, {3.785676530901513*^9, 
   3.7856765871548223`*^9}, {3.788689420208438*^9, 3.7886894874863377`*^9}, 
   3.788689873023951*^9, 3.788691931328479*^9, {3.788692839120882*^9, 
   3.788692880850451*^9}, {3.788693437536483*^9, 3.788693448032502*^9}, {
   3.788696388228183*^9, 3.788696400531473*^9}, {3.7886964331882353`*^9, 
   3.788696454208426*^9}, {3.788696512755537*^9, 3.788696532768642*^9}, {
   3.7886966401320343`*^9, 3.788696665200526*^9}, 3.7886974501790943`*^9, 
   3.7887733636246805`*^9, {3.809330916657322*^9, 3.8093309199315557`*^9}, {
   3.809330973996245*^9, 3.809331017077314*^9}, 3.8093391587632084`*^9, {
   3.816426904919158*^9, 3.816426924450824*^9}, {3.816427288876193*^9, 
   3.816427291796776*^9}, {3.8169540440681725`*^9, 3.816954055920016*^9}, {
   3.8169598678977003`*^9, 3.8169598773584585`*^9}, {3.8170652337887383`*^9, 
   3.817065254273367*^9}, 3.817065479639168*^9, {3.817104282077447*^9, 
   3.817104302574171*^9}, {3.817114261056501*^9, 3.817114265538416*^9}, 
   3.817126132343788*^9, {3.8188332648867507`*^9, 3.818833273967883*^9}, {
   3.818937727898674*^9, 3.8189377322119064`*^9}, {3.818942656068986*^9, 
   3.818942664217625*^9}, {3.819024850923196*^9, 3.819024885375928*^9}, {
   3.8193900848153114`*^9, 3.819390095273116*^9}, {3.8194207217669764`*^9, 
   3.819420725503989*^9}, {3.8194271978467045`*^9, 3.8194271982516985`*^9}, {
   3.819525171455999*^9, 3.8195251754605923`*^9}, {3.819539302605856*^9, 
   3.81953931746707*^9}, {3.8195393731412907`*^9, 3.819539412858282*^9}, {
   3.8196232798179846`*^9, 3.819623280666724*^9}, {3.8199778330904713`*^9, 
   3.819977833654484*^9}, 3.8201341974750404`*^9, {3.820234561253681*^9, 
   3.820234569371483*^9}, {3.820235214859537*^9, 3.82023521540808*^9}, {
   3.820236459808942*^9, 3.820236460925584*^9}, 3.832821491780785*^9, {
   3.832823901032675*^9, 3.8328240453068047`*^9}, {3.83282410958132*^9, 
   3.8328241164153795`*^9}, {3.832830274576984*^9, 3.8328303202736044`*^9}, {
   3.832832942855707*^9, 3.832832945562522*^9}, {3.832833210763112*^9, 
   3.8328332470317993`*^9}, {3.832833305105397*^9, 3.8328333221304026`*^9}, 
   3.8328333966212893`*^9, {3.832838959170751*^9, 3.8328389960648003`*^9}, {
   3.832842635336168*^9, 3.832842670797757*^9}, 3.8333439230097604`*^9, {
   3.8465636343468537`*^9, 3.8465636751407547`*^9}, {3.846563760992219*^9, 
   3.8465637667530746`*^9}, {3.846564525846652*^9, 3.8465645309071426`*^9}, 
   3.8469111042466106`*^9, {3.847334550475896*^9, 3.847334552492509*^9}, {
   3.8473384367290397`*^9, 3.847338498152093*^9}, {3.8473395747189035`*^9, 
   3.8473396462300606`*^9}, {3.8473404575353518`*^9, 3.847340474618497*^9}, {
   3.8473416285202093`*^9, 3.8473416495747857`*^9}, {3.847424018600747*^9, 
   3.847424032916505*^9}, {3.847425521998248*^9, 3.8474255353424206`*^9}, {
   3.847450570734826*^9, 3.8474505708995123`*^9}, {3.8475161892500343`*^9, 
   3.8475161933624816`*^9}, 3.847945504354744*^9, {3.848142253281871*^9, 
   3.848142286112417*^9}, {3.8508366671822557`*^9, 3.850836722767372*^9}, {
   3.8508367757097516`*^9, 3.8508368004892826`*^9}, {3.8508772210123587`*^9, 
   3.8508772324336934`*^9}, {3.8508772675280204`*^9, 
   3.8508772717248898`*^9}, {3.8508946538291297`*^9, 3.850894704160666*^9}, {
   3.8602254179475975`*^9, 3.8602255275699196`*^9}, 3.86022669048143*^9, {
   3.860227789149931*^9, 3.860227789713549*^9}, 3.8602301510343666`*^9, 
   3.8604692939810233`*^9, {3.860470636391461*^9, 3.8604706379566298`*^9}, {
   3.860558129632472*^9, 3.8605581332833886`*^9}, {3.8606677775959234`*^9, 
   3.860667780533579*^9}, 3.8606712212189164`*^9, 3.861098181931149*^9, {
   3.861353041898249*^9, 3.8613530597676706`*^9}, {3.8613552803972845`*^9, 
   3.861355326288266*^9}, {3.861356461510008*^9, 3.8613564615945244`*^9}, 
   3.86135869159225*^9, 3.8613598623499746`*^9, {3.861438967569268*^9, 
   3.8614389677595034`*^9}, 3.861447198156766*^9, 3.8618562276640635`*^9, {
   3.8642981032008815`*^9, 3.8642981044497414`*^9}, {3.9068029709328794`*^9, 
   3.9068029832283354`*^9}, {3.9068052599261303`*^9, 
   3.9068052799756317`*^9}, {3.9070529384786243`*^9, 3.907052938950943*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"68961132-1583-4d3e-adb4-bcf4a7c36d21"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum", "acceptlev", "\"Solved to acceptable level.\"", 2, 183, 3, 
   27503134174993050070, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9070521537099495`*^9, 3.9071386262303734`*^9, {3.907139313864933*^9, 
   3.907139320421875*^9}},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[181]:=",ExpressionUUID->"99b39714-e5ef-45ba-b6c3-2b67ce1662e2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.426364788014107`*^-30", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"gs", "\[Rule]", "0.7203626973259475`"}], ",", 
     RowBox[{"r1", "\[Rule]", "3.9709644841125074`"}], ",", 
     RowBox[{"r2", "\[Rule]", "11.670532234644103`"}], ",", 
     RowBox[{"r3", "\[Rule]", "0.0512080014642427`"}], ",", 
     RowBox[{"r4", "\[Rule]", "3.2540960869690094`"}], ",", 
     RowBox[{"r5", "\[Rule]", "32.545807131227`"}], ",", 
     RowBox[{"r6", "\[Rule]", "0.10991262879140952`"}], ",", 
     RowBox[{"Ns1", "\[Rule]", "15.326273874122098`"}], ",", 
     RowBox[{"Ns2", "\[Rule]", 
      RowBox[{"-", "33.998972585568566`"}]}], ",", 
     RowBox[{"Ns3", "\[Rule]", 
      RowBox[{"-", "21.128718405498663`"}]}], ",", 
     RowBox[{"N51", "\[Rule]", 
      RowBox[{"-", "34.80241138371147`"}]}], ",", 
     RowBox[{"No1", "\[Rule]", "1.0434318926135808`"}], ",", 
     RowBox[{"No2", "\[Rule]", 
      RowBox[{"-", "1.0660574586648426`"}]}], ",", 
     RowBox[{"N1", "\[Rule]", "0.040016124717047165`"}], ",", 
     RowBox[{"N2", "\[Rule]", 
      RowBox[{"-", "0.019435658774180284`"}]}], ",", 
     RowBox[{"N3", "\[Rule]", "53.845015301146`"}], ",", 
     RowBox[{"N6", "\[Rule]", 
      RowBox[{"-", "34.542855288380636`"}]}], ",", 
     RowBox[{"LL", "\[Rule]", "0.29997557634591865`"}], ",", 
     RowBox[{"n1", "\[Rule]", "1.022992348008327`"}], ",", 
     RowBox[{"n4", "\[Rule]", "1.175700304202883`"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8972769473102713`*^9, 3.9068033808836718`*^9, 3.9068038185014095`*^9, 
   3.9068084562555666`*^9, 3.907052153725584*^9, 3.9071386262601795`*^9, {
   3.907139313864933*^9, 3.907139320437498*^9}},
 CellLabel->
  "Out[183]=",ExpressionUUID->"093b273f-d10a-4fd3-a36d-1e0725d2f7b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"point", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", " ", 
     RowBox[{"Length", "[", "var3", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AppendTo", "[", 
      RowBox[{"point", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"var3", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"var3", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "/.", 
          RowBox[{"newsolution", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"newsolution2", "=", 
  RowBox[{"FindMinimum", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"S", ",", "  ", "constraints"}], "}"}], ",", "point", ",", " ", 
    RowBox[{"AccuracyGoal", "\[Rule]", "30"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "30"}], ",", 
    RowBox[{"MaxIterations", "\[Rule]", "10000000000"}]}], "]"}]}]}], "Input",\

 CellChangeTimes->{{3.861445562337971*^9, 3.8614455671685624`*^9}, 
   3.861447204173156*^9, 3.861856247416814*^9, {3.864298115887847*^9, 
   3.8642981169631524`*^9}, {3.906802996173318*^9, 3.9068030071428375`*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"523a4164-1cc2-4667-b9be-d8be971b0750"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum", "acceptlev", "\"Solved to acceptable level.\"", 2, 186, 4, 
   27503134174993050070, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9071393573032837`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[184]:=",ExpressionUUID->"27926e60-94ba-4fe9-9d5b-ded47876b097"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.485069543302538`*^-31", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"gs", "\[Rule]", "0.7323298874817554`"}], ",", 
     RowBox[{"r1", "\[Rule]", "5.261365276862109`"}], ",", 
     RowBox[{"r2", "\[Rule]", "18.52771046146871`"}], ",", 
     RowBox[{"r3", "\[Rule]", "0.04912982331933155`"}], ",", 
     RowBox[{"r4", "\[Rule]", "4.981225135026213`"}], ",", 
     RowBox[{"r5", "\[Rule]", "49.608931628816045`"}], ",", 
     RowBox[{"r6", "\[Rule]", "0.09723280481043979`"}], ",", 
     RowBox[{"Ns1", "\[Rule]", "14.328549605934034`"}], ",", 
     RowBox[{"Ns2", "\[Rule]", 
      RowBox[{"-", "45.52519484276087`"}]}], ",", 
     RowBox[{"Ns3", "\[Rule]", 
      RowBox[{"-", "30.81359019968929`"}]}], ",", 
     RowBox[{"N51", "\[Rule]", 
      RowBox[{"-", "36.14994219125625`"}]}], ",", 
     RowBox[{"No1", "\[Rule]", "1.2757659839659534`"}], ",", 
     RowBox[{"No2", "\[Rule]", 
      RowBox[{"-", "1.6866204133368679`"}]}], ",", 
     RowBox[{"N1", "\[Rule]", "0.028333001168655822`"}], ",", 
     RowBox[{"N2", "\[Rule]", 
      RowBox[{"-", "0.012403074793727643`"}]}], ",", 
     RowBox[{"N3", "\[Rule]", "94.08557332230212`"}], ",", 
     RowBox[{"N6", "\[Rule]", 
      RowBox[{"-", "54.86435152649786`"}]}], ",", 
     RowBox[{"LL", "\[Rule]", "0.4330089871212397`"}], ",", 
     RowBox[{"n1", "\[Rule]", "1.0802547861163398`"}], ",", 
     RowBox[{"n4", "\[Rule]", "1.24678455874213`"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8972769475266933`*^9, 3.906803381096036*^9, 
  3.906803818686028*^9, 3.907052153946808*^9, 3.9071387125635676`*^9, 
  3.9071393573032837`*^9},
 CellLabel->
  "Out[186]=",ExpressionUUID->"e2988cea-1932-4fb9-a40c-deed3514dac5"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850833054210663*^9, {3.8508354688257704`*^9, 3.850835478674426*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"a26934a5-12af-4098-8ec4-4d532c869e8f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Integers", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"point", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "var3", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"point", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"var3", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"var3", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "/.", 
            RowBox[{"newsolution2", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ep", " ", "=", " ", 
     RowBox[{"10", "^", 
      RowBox[{"-", "10"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"so", "=", 
     RowBox[{"newsolution2", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"intconst", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"Ns1", "/.", "so"}], "]"}], "-", "ep"}], "<", "Ns1", "<", 
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"Ns1", "/.", "so"}], "]"}], "+", "ep"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"Ns2", "/.", "so"}], "]"}], "-", "ep"}], "<", "Ns2", "<", 
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"Ns2", "/.", "so"}], "]"}], "+", "ep"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"Ns3", "/.", "so"}], "]"}], "-", "ep"}], "<", "Ns3", "<", 
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"Ns3", "/.", "so"}], "]"}], "+", "ep"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"N51", "/.", "so"}], "]"}], "-", "ep"}], "<", "N51", "<", 
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"N51", "/.", "so"}], "]"}], "+", "ep"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"No1", "/.", "so"}], "]"}], "-", "ep"}], "<", "No1", "<", 
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"No1", "/.", "so"}], "]"}], "+", "ep"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"No2", "/.", "so"}], "]"}], "-", "ep"}], "<", "No2", "<", 
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"No2", "/.", "so"}], "]"}], "+", "ep"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"n1", "/.", "so"}], "]"}], "-", "ep"}], "<", "n1", "<", 
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"n1", "/.", "so"}], "]"}], "+", "ep"}]}], ",", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Round", "[", 
            RowBox[{"n2", "/.", "so"}], "]"}], "-", "ep"}], "<", "n2", "<", 
          RowBox[{
           RowBox[{"Round", "[", 
            RowBox[{"n2", "/.", "so"}], "]"}], "+", "ep"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Round", "[", 
            RowBox[{"n3", "/.", "so"}], "]"}], "-", "ep"}], "<", "n3", "<", 
          RowBox[{
           RowBox[{"Round", "[", 
            RowBox[{"n3", "/.", "so"}], "]"}], "+", "ep"}]}], " ", ","}], 
        "*)"}], " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"n4", "/.", "so"}], "]"}], "-", "ep"}], "<", "n4", "<", 
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"n4", "/.", "so"}], "]"}], "+", "ep"}]}]}], " ", "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cond", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{"constraints", ",", "intconst"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"nso", "=", 
    RowBox[{"FindMinimum", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"S", ",", "cond"}], "}"}], ",", "point", ",", " ", 
      RowBox[{"AccuracyGoal", "\[Rule]", "30"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "30"}], ",", 
      RowBox[{"MaxIterations", "\[Rule]", "10000000000"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8643797693372383`*^9, 3.864379772677018*^9}, {
  3.864379822497552*^9, 3.864379863999951*^9}, {3.86437994282316*^9, 
  3.8643800617084045`*^9}, {3.864380470860536*^9, 3.8643804713609457`*^9}, {
  3.86438052781249*^9, 3.864380575487461*^9}, {3.864381057040237*^9, 
  3.864381065767666*^9}, {3.897277160064027*^9, 3.89727716953831*^9}, {
  3.906803013703106*^9, 3.906803033083043*^9}, {3.906805017814205*^9, 
  3.9068050203082256`*^9}, {3.9070505768750997`*^9, 3.907050585053479*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"f3d84eac-2b85-4a38-acf3-1adc599f68a1"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum", "sdir", "\"Search direction has become too small.\"", 2, 193,
    5, 27503134174993050070, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.897277175929947*^9, 3.906803381216996*^9, 
  3.906803818817322*^9, 3.907052154104163*^9, 3.907139371273991*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[187]:=",ExpressionUUID->"6c3e4768-6ab3-4783-b395-aefec7473744"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.858095099653733`*^-32", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"gs", "\[Rule]", "0.6807468900177699`"}], ",", 
     RowBox[{"r1", "\[Rule]", "4.632611595217765`"}], ",", 
     RowBox[{"r2", "\[Rule]", "18.607543711047235`"}], ",", 
     RowBox[{"r3", "\[Rule]", "0.058249963745873955`"}], ",", 
     RowBox[{"r4", "\[Rule]", "3.5925285454354787`"}], ",", 
     RowBox[{"r5", "\[Rule]", "41.2942085521067`"}], ",", 
     RowBox[{"r6", "\[Rule]", "0.10031934365116575`"}], ",", 
     RowBox[{"Ns1", "\[Rule]", "13.999999999999998`"}], ",", 
     RowBox[{"Ns2", "\[Rule]", 
      RowBox[{"-", "46.`"}]}], ",", 
     RowBox[{"Ns3", "\[Rule]", 
      RowBox[{"-", "30.999999999999996`"}]}], ",", 
     RowBox[{"N51", "\[Rule]", 
      RowBox[{"-", "35.99999999999999`"}]}], ",", 
     RowBox[{"No1", "\[Rule]", "1.00000000005`"}], ",", 
     RowBox[{"No2", "\[Rule]", 
      RowBox[{"-", "2.0000000000000013`"}]}], ",", 
     RowBox[{"N1", "\[Rule]", "0.026628432205435967`"}], ",", 
     RowBox[{"N2", "\[Rule]", 
      RowBox[{"-", "0.013554588201623509`"}]}], ",", 
     RowBox[{"N3", "\[Rule]", "73.7757566091329`"}], ",", 
     RowBox[{"N6", "\[Rule]", 
      RowBox[{"-", "37.55384441656534`"}]}], ",", 
     RowBox[{"LL", "\[Rule]", "0.38936094021290607`"}], ",", 
     RowBox[{"n1", "\[Rule]", "1.0000000000500002`"}], ",", 
     RowBox[{"n4", "\[Rule]", "1.00000000005`"}]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.8972769475702815`*^9, 3.897277175929947*^9, 
  3.90680338122707*^9, 3.9068038188274*^9, 3.907052154104163*^9, 
  3.907139371273991*^9},
 CellLabel->
  "Out[193]=",ExpressionUUID->"48c58f0f-e235-4f2b-9189-f501559d8bf6"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850833054210663*^9, {3.8508354688257704`*^9, 3.850835478674426*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"db46d04c-c724-413e-8d97-f4a1a0d526cd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"INPUT1", ".5"}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"S0", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T10", "[", "1", "]"}], "-", 
           RowBox[{"6", "gs", "*", "Ns1", "*", 
            RowBox[{
             RowBox[{"LL", "^", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"r3", " ", "*", "r4", " ", "*", "r5", "*", "r6"}], 
              ")"}]}]}]}], ")"}], "^", "2"}], "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T10", "[", "2", "]"}], "-", 
           RowBox[{"6", "gs", "*", "Ns2", "*", 
            RowBox[{
             RowBox[{"LL", "^", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"r1", " ", "*", "r2", " ", "*", "r5", "*", "r6"}], 
              ")"}]}]}]}], ")"}], "^", "2"}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T10", "[", "3", "]"}], "-", 
           RowBox[{"6", "gs", "*", "Ns3", "*", 
            RowBox[{
             RowBox[{"LL", "^", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"r3", " ", "*", "r4", " ", "*", "r1", "*", "r2"}], 
              ")"}]}]}]}], ")"}], "^", "2"}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"F1", "[", "5", "]"}], "-", 
           RowBox[{"gs", "*", "N51", "*", 
            RowBox[{"LL", "/", "r5"}]}]}], ")"}], "^", "2"}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Fo1", "-", 
           RowBox[{"gs", " ", "*", "No1", "*", 
            RowBox[{"LL", "/", 
             RowBox[{"(", 
              RowBox[{"r1", "*", "r4", "*", "r6"}], ")"}]}]}]}], ")"}], "^", 
         "2"}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Fo2", "-", 
           RowBox[{"gs", " ", "*", "No2", "*", 
            RowBox[{"LL", "/", 
             RowBox[{"(", 
              RowBox[{"r2", "*", "r3", "*", "r5"}], ")"}]}]}]}], ")"}], "^", 
         "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"1", ",", "4", ",", "6"}], "]"}], "+", 
           RowBox[{"N1", "*", "r1", "*", "LL", "*", "2", "*", 
            RowBox[{"Pi", "/", 
             RowBox[{"(", 
              RowBox[{"r4", "*", "r6"}], ")"}]}]}]}], ")"}], "^", "2"}], "+", 
        
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"2", ",", "3", ",", "5"}], "]"}], "-", 
           RowBox[{"N2", "*", "r2", "*", "LL", "*", "2", "*", 
            RowBox[{"Pi", "/", 
             RowBox[{"(", 
              RowBox[{"r3", "*", "r5"}], ")"}]}]}]}], ")"}], "^", "2"}], "+", 
        
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"3", ",", "2", ",", "5"}], "]"}], "-", 
           RowBox[{"N3", "*", "r3", "*", "LL", "*", "2", "*", 
            RowBox[{"Pi", "/", 
             RowBox[{"(", 
              RowBox[{"r2", "*", "r5"}], ")"}]}]}]}], ")"}], "^", "2"}], "+", 
        
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"6", ",", "1", ",", "4"}], "]"}], "-", 
           RowBox[{"N6", "*", "r6", "*", "LL", "*", "2", "*", 
            RowBox[{"Pi", "/", 
             RowBox[{"(", 
              RowBox[{"r1", "*", "r4"}], ")"}]}]}]}], ")"}], "^", "2"}]}], 
       " ", ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"N6", "->", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "N1"}]}], ",", " ", 
        RowBox[{"N3", "->", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "N2"}]}], ",", " ", 
        RowBox[{"No1", "->", "1"}], ",", 
        RowBox[{"Ns1", "->", "14"}], ",", 
        RowBox[{"No2", "->", 
         RowBox[{"-", "2"}]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"S", "=", 
     RowBox[{"S0", "/.", "solvar2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"var3", "=", 
    RowBox[{"{", 
     RowBox[{
     "gs", ",", "r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6", 
      ",", "Ns2", ",", "Ns3", ",", "N51", ",", "N1", ",", "N2", ",", "LL"}], 
     "}"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rmin", "=", "0.00001"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"constraints", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Ns3", "<=", " ", 
        RowBox[{"-", "1"}]}], " ", ",", " ", 
       RowBox[{"gs", " ", ">", "0"}], " ", ",", 
       RowBox[{"gs", "<=", " ", "1"}], " ", ",", 
       RowBox[{"r1", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r2", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r3", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r4", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r5", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r6", ">=", "rmin"}], ",", " ", 
       RowBox[{"Ns2", "<=", "16"}], " ", ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Sign", "[", 
          RowBox[{
           RowBox[{"F1", "[", "5", "]"}], "/.", "solvar2"}], "]"}], "*", 
         "N51"}], ">=", "1"}], ",", 
       RowBox[{"LL", ">", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Search", " ", "for", " ", "solutions"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"AbsoluteTiming", "[", 
    RowBox[{"solution", "=", "\[IndentingNewLine]", 
     RowBox[{"NMinimize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"S", ",", " ", "constraints"}], "}"}], ",", "var3", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<RandomSearch\>\"", ",", 
          RowBox[{"\"\<SearchPoints\>\"", "->", "200"}], ",", 
          RowBox[{"\"\<Tolerance\>\"", "\[Rule]", "0"}]}], "}"}]}]}], "]"}]}],
     "]"}], " "}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdxU0oQwEAB/AXOThywlZDssaczNN8NK/kMxLRbEqtrZYNaScim0aLJSsK
RW1roSa2g++yw2K5bKV2WFstzXztjX0kB5n3f4dfvwrF9KAqjyCIUgYOnylu
Ut4EJZMusbcs191juVAexccvZAzzG0gaN1a3ZrB4ZyKL2w/ffrBWr8vhKc+m
Z+MhQYV4zwG891g2fM7sf3eN4mSyW4WL14o0uM3fNYNnvS72jCs4hys/lQuY
nPcbsMkiMOK41nowXkhTi0dOJw7HLBobh6Z28+3sd4qIDvPSWfZUr1FpZ46n
Axrc5BFZ8baDb8OE+WSFw6UpQb3ZhIWR1SCW7F+/Ytn6RwmX+XSohoul6to+
bHD7+vHAlSPZwawfCX3hHuvYNxYmttjdk45f/FT1V9DJfMnzibDpNkxi9YW4
GZdHcxL8D2BU2HU=
  "],
 CellLabel->
  "In[210]:=",ExpressionUUID->"58d92b99-752c-4dc9-abac-0d37c553168d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "gs", ",", "r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6", ",",
    "Ns2", ",", "Ns3", ",", "N51", ",", "N1", ",", "N2", ",", "LL"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.90714016230987*^9},
 CellLabel->
  "Out[212]=",ExpressionUUID->"611ff9eb-58e5-4d62-8c5e-11278ffcf1b4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"92.130467`", ",", 
   RowBox[{"{", 
    RowBox[{"0.059899373821469225`", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gs", "\[Rule]", "0.0005398193782128143`"}], ",", 
       RowBox[{"r1", "\[Rule]", "0.022858914661996976`"}], ",", 
       RowBox[{"r2", "\[Rule]", "2.497305762097386`"}], ",", 
       RowBox[{"r3", "\[Rule]", "0.0002596745345314364`"}], ",", 
       RowBox[{"r4", "\[Rule]", "0.14388360005895537`"}], ",", 
       RowBox[{"r5", "\[Rule]", "1.8254238194757713`"}], ",", 
       RowBox[{"r6", "\[Rule]", "0.016168230561419958`"}], ",", 
       RowBox[{"Ns2", "\[Rule]", "1.785382973393774`"}], ",", 
       RowBox[{"Ns3", "\[Rule]", 
        RowBox[{"-", "2.8813533576125874`"}]}], ",", 
       RowBox[{"N51", "\[Rule]", 
        RowBox[{"-", "1.8865169793466632`"}]}], ",", 
       RowBox[{"N1", "\[Rule]", "0.8697157549342298`"}], ",", 
       RowBox[{"N2", "\[Rule]", 
        RowBox[{"-", "0.0004967602720780447`"}]}], ",", 
       RowBox[{"LL", "\[Rule]", "0.0155944286230673`"}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.907140254431097*^9},
 CellLabel->
  "Out[215]=",ExpressionUUID->"84e058e1-b7c5-48cb-8df6-b1af2fe817db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Refine", " ", "the", " ", "solution"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"point", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "var3", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"point", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"var3", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"var3", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "/.", 
            RowBox[{"solution", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"newsolution", "=", 
    RowBox[{"FindMinimum", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"S", ",", " ", "constraints"}], "}"}], ",", "point", ",", " ", 
      
      RowBox[{"AccuracyGoal", "\[Rule]", "30"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "30"}], ",", 
      RowBox[{"MaxIterations", "\[Rule]", "10000000000"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.780120350322089*^9, 3.780120363920542*^9}, {
   3.78012040230744*^9, 3.7801204310724707`*^9}, {3.780120719840967*^9, 
   3.780120733074333*^9}, {3.780120797649081*^9, 3.7801208388826303`*^9}, 
   3.780121932846726*^9, {3.780136012858782*^9, 3.780136014055015*^9}, 
   3.780137381316949*^9, {3.78013751082542*^9, 3.780137512295288*^9}, 
   3.780138656338909*^9, {3.780138785403494*^9, 3.7801387864238167`*^9}, 
   3.780204897162896*^9, {3.780216062106546*^9, 3.780216063157915*^9}, 
   3.780228000520133*^9, {3.78028734821491*^9, 3.780287381219624*^9}, {
   3.780301011886312*^9, 3.780301024139555*^9}, {3.780301093708583*^9, 
   3.780301097483618*^9}, {3.7803012832943296`*^9, 3.780301346411975*^9}, {
   3.780301377310481*^9, 3.780301382909305*^9}, 3.7803034612472115`*^9, {
   3.7803157251233015`*^9, 3.7803157266053705`*^9}, {3.780379178064247*^9, 
   3.780379178397176*^9}, 3.780379219103128*^9, {3.780379801202888*^9, 
   3.780379802414921*^9}, 3.780386932808236*^9, {3.780395271467556*^9, 
   3.7803952734159393`*^9}, 3.780395406426684*^9, {3.780398489071949*^9, 
   3.780398579996163*^9}, {3.780398714047646*^9, 3.7803987148905687`*^9}, {
   3.7806353177486553`*^9, 3.780635318912066*^9}, 3.7806551970242033`*^9, {
   3.780663331332075*^9, 3.780663332431539*^9}, {3.780735376821398*^9, 
   3.780735397860078*^9}, 3.780755703410725*^9, {3.780808429803994*^9, 
   3.780808455340377*^9}, {3.780808581308833*^9, 3.780808585080418*^9}, {
   3.7808086164609423`*^9, 3.780808634377743*^9}, {3.780825337664639*^9, 
   3.780825360655328*^9}, {3.780825392688487*^9, 3.780825478335948*^9}, {
   3.780826925456189*^9, 3.780827080272212*^9}, {3.780827152130026*^9, 
   3.7808272448963327`*^9}, {3.780828054867549*^9, 3.7808280652967873`*^9}, {
   3.780828100416885*^9, 3.7808281186726637`*^9}, 3.7808281940353603`*^9, 
   3.7808937435791893`*^9, 3.780894153047654*^9, {3.7808944485863132`*^9, 
   3.7808944489037848`*^9}, {3.780894479319703*^9, 3.780894488551169*^9}, 
   3.780919502372939*^9, {3.7812674206505613`*^9, 3.7812674250173063`*^9}, {
   3.781269310940724*^9, 3.781269312186528*^9}, 3.781269354587075*^9, {
   3.781333656602216*^9, 3.781333656808711*^9}, {3.781333693169767*^9, 
   3.781333742505673*^9}, {3.781333782666133*^9, 3.781333841790943*^9}, 
   3.781333887467968*^9, {3.781334464458311*^9, 3.781334499449388*^9}, {
   3.781334596522737*^9, 3.781334640009787*^9}, {3.781334705642991*^9, 
   3.781334709001562*^9}, {3.781334778121655*^9, 3.7813347797375174`*^9}, {
   3.7813348839989967`*^9, 3.781334904414824*^9}, 3.781334936060701*^9, 
   3.781334969117052*^9, 3.781344229695956*^9, {3.781344297840741*^9, 
   3.781344312796966*^9}, {3.781344344768168*^9, 3.781344377376511*^9}, {
   3.781345849711639*^9, 3.7813458597567472`*^9}, 3.781347797518203*^9, {
   3.781348202898848*^9, 3.7813482194869633`*^9}, {3.7813483045136433`*^9, 
   3.781348308703072*^9}, 3.781348374131654*^9, {3.781348479652405*^9, 
   3.781348489152688*^9}, {3.7813487459686747`*^9, 3.7813487590644484`*^9}, {
   3.78134888638729*^9, 3.781348962895318*^9}, {3.781349009809947*^9, 
   3.781349025859602*^9}, 3.78134907561906*^9, {3.781350312966714*^9, 
   3.781350338128744*^9}, {3.7813504608851547`*^9, 3.781350481344963*^9}, 
   3.781350519844067*^9, {3.781350684148748*^9, 3.7813506843210793`*^9}, {
   3.781350714547204*^9, 3.781350750836062*^9}, {3.781350784579471*^9, 
   3.7813508185770082`*^9}, {3.78135087480274*^9, 3.78135091899562*^9}, 
   3.781504884550749*^9, {3.781505320594617*^9, 3.781505367454921*^9}, {
   3.781505491378631*^9, 3.781505563070876*^9}, {3.7815056253299713`*^9, 
   3.781505677058169*^9}, {3.78150592945767*^9, 3.781505939086748*^9}, {
   3.781506125743937*^9, 3.7815061328001633`*^9}, {3.781506316868395*^9, 
   3.781506413310123*^9}, {3.781506506194405*^9, 3.781506545488172*^9}, {
   3.781506617951951*^9, 3.7815066250882607`*^9}, 3.7815067099699183`*^9, {
   3.7815067888328*^9, 3.7815068115987663`*^9}, {3.78150690292784*^9, 
   3.7815070237587442`*^9}, {3.781507399409564*^9, 3.7815075568981867`*^9}, {
   3.7815076449147463`*^9, 3.7815077553922367`*^9}, {3.7815078235066223`*^9, 
   3.781507870830667*^9}, {3.781508075810067*^9, 3.78150811662394*^9}, {
   3.781515660916781*^9, 3.781515680853281*^9}, {3.7815157806607943`*^9, 
   3.781515786209531*^9}, {3.781515937909074*^9, 3.7815159621958723`*^9}, {
   3.7815171196203833`*^9, 3.781517132690308*^9}, {3.781517313923087*^9, 
   3.78151734528584*^9}, {3.7815179248047657`*^9, 3.7815179358124657`*^9}, {
   3.781518247686191*^9, 3.781518254098802*^9}, {3.781518484373559*^9, 
   3.781518554659182*^9}, {3.781519748487246*^9, 3.781519748819377*^9}, {
   3.781519847927166*^9, 3.7815198571714993`*^9}, 3.7815203171680717`*^9, {
   3.781849552038794*^9, 3.78184956075702*^9}, {3.781850170438295*^9, 
   3.781850257447016*^9}, {3.781850293159772*^9, 3.781850299768989*^9}, {
   3.781850749351507*^9, 3.781850756359009*^9}, 3.781850807241519*^9, {
   3.78185086290557*^9, 3.7818508629601994`*^9}, {3.781851148649828*^9, 
   3.781851168361156*^9}, 3.7818514635614147`*^9, {3.7818516339757833`*^9, 
   3.781851646201812*^9}, {3.7818525944326353`*^9, 3.781852611546301*^9}, {
   3.78185424916247*^9, 3.781854282762384*^9}, {3.781854402842462*^9, 
   3.781854407194335*^9}, {3.7818626768289747`*^9, 3.7818626927293167`*^9}, {
   3.7818633509246387`*^9, 3.78186338228168*^9}, {3.781867474798134*^9, 
   3.781867487757965*^9}, {3.7818675340296383`*^9, 3.781867539053617*^9}, {
   3.78186765292761*^9, 3.781867712012002*^9}, 3.781867905768526*^9, {
   3.781867950571759*^9, 3.781867953372293*^9}, {3.78186812847987*^9, 
   3.781868132428793*^9}, {3.781868192254013*^9, 3.781868203914234*^9}, {
   3.781868261810122*^9, 3.781868330510037*^9}, 3.781868938875617*^9, {
   3.7818690709577093`*^9, 3.781869101723816*^9}, {3.781873224198977*^9, 
   3.7818732352476673`*^9}, {3.781873585151628*^9, 3.781873606252261*^9}, {
   3.781935050560832*^9, 3.7819350633097563`*^9}, {3.781935164688815*^9, 
   3.781935170829465*^9}, {3.7819352286708612`*^9, 3.781935235149562*^9}, {
   3.781935275297214*^9, 3.781935362689221*^9}, {3.781935572539813*^9, 
   3.781935610977518*^9}, {3.78193576173582*^9, 3.781935814289352*^9}, {
   3.781935992027052*^9, 3.781936050161615*^9}, {3.7819363245071583`*^9, 
   3.781936352048493*^9}, {3.781936551273963*^9, 3.781936615169129*^9}, {
   3.781936758634494*^9, 3.7819367969292393`*^9}, {3.781937282381568*^9, 
   3.781937309693088*^9}, {3.7819374630003767`*^9, 3.7819374919179697`*^9}, {
   3.7819380723933973`*^9, 3.781938124253244*^9}, {3.781938250746497*^9, 
   3.7819382971169643`*^9}, {3.7819384972286043`*^9, 3.78193856524863*^9}, {
   3.7819386960715103`*^9, 3.781938725377042*^9}, {3.7819388157923937`*^9, 
   3.781938827933071*^9}, 3.781951878892646*^9, {3.781951914420496*^9, 
   3.7819519428659143`*^9}, {3.781952968356758*^9, 3.781952971940237*^9}, {
   3.7820231723387823`*^9, 3.7820232119598513`*^9}, {3.7820254780855503`*^9, 
   3.782025499425293*^9}, {3.782044272679963*^9, 3.782044298534195*^9}, {
   3.7820449798139353`*^9, 3.782044993731504*^9}, {3.782454847376129*^9, 
   3.7824548615199003`*^9}, 3.78245654444872*^9, {3.782456583872877*^9, 
   3.782456589969314*^9}, {3.782458155022449*^9, 3.782458155213353*^9}, 
   3.782474319427784*^9, 3.782475942132154*^9, {3.782476205331409*^9, 
   3.7824762393163567`*^9}, {3.782476882244157*^9, 3.782476893712316*^9}, {
   3.7825404445818787`*^9, 3.782540482614098*^9}, {3.782540679509656*^9, 
   3.7825407097821712`*^9}, {3.7825414659900303`*^9, 3.782541510518062*^9}, {
   3.78254238770264*^9, 3.7825424253980083`*^9}, {3.782543564918474*^9, 
   3.78254359347717*^9}, {3.782544482518856*^9, 3.782544531686863*^9}, {
   3.782557405206582*^9, 3.782557419878478*^9}, {3.782558619095314*^9, 
   3.782558638308275*^9}, {3.782559475831304*^9, 3.7825594995115843`*^9}, {
   3.782560564119822*^9, 3.7825606045811787`*^9}, {3.78262648061453*^9, 
   3.782626488374959*^9}, {3.7826271599741907`*^9, 3.782627179474965*^9}, {
   3.782628224662245*^9, 3.782628236694408*^9}, {3.782629119094523*^9, 
   3.782629156467287*^9}, {3.7826298823408537`*^9, 3.782629903331464*^9}, {
   3.782648065046234*^9, 3.782648090741797*^9}, {3.782648761635594*^9, 
   3.782648771090591*^9}, {3.782649919846043*^9, 3.7826499335260143`*^9}, {
   3.7826512466932*^9, 3.7826512570587473`*^9}, {3.782711749379889*^9, 
   3.782711763203794*^9}, {3.7827127923076057`*^9, 3.7827128030723257`*^9}, {
   3.782713514628169*^9, 3.7827135278918123`*^9}, {3.78271559558808*^9, 
   3.782715613971024*^9}, {3.78271591187589*^9, 3.782715925634924*^9}, {
   3.782716048963917*^9, 3.7827160561164627`*^9}, {3.7827165243063374`*^9, 
   3.7827165417623587`*^9}, {3.7827230404867487`*^9, 3.782723057511216*^9}, {
   3.782723229927437*^9, 3.78272325551149*^9}, {3.7827233631915903`*^9, 
   3.7827234100539427`*^9}, {3.782723554917755*^9, 3.782723555363688*^9}, {
   3.7827243922634087`*^9, 3.782724422483585*^9}, {3.7827254507729588`*^9, 
   3.782725453320052*^9}, {3.7827255522002373`*^9, 3.782725555366647*^9}, {
   3.782725772295979*^9, 3.7827258052525473`*^9}, {3.782725941544052*^9, 
   3.7827259492559347`*^9}, {3.782727160392169*^9, 3.782727185400693*^9}, 
   3.7827354921085873`*^9, {3.783060160708776*^9, 3.78306018094779*^9}, 
   3.78306045800345*^9, {3.7830887406676197`*^9, 3.78308874746531*^9}, 
   3.7830888004558773`*^9, {3.783143811819497*^9, 3.783143855995914*^9}, 
   3.783770732212778*^9, {3.784632138659309*^9, 3.784632140702835*^9}, {
   3.784632189729701*^9, 3.784632209633748*^9}, {3.784639088179892*^9, 
   3.7846391455240088`*^9}, 3.78463923518769*^9, 3.7851568963017406`*^9, {
   3.785493962297718*^9, 3.785493971768622*^9}, 3.78549406405667*^9, {
   3.7855783834702787`*^9, 3.785578393837841*^9}, {3.785578440896639*^9, 
   3.785578447996912*^9}, {3.7855785535333*^9, 3.785578657039809*^9}, {
   3.7855789948306093`*^9, 3.785579021806035*^9}, {3.785579057792048*^9, 
   3.78557905817404*^9}, {3.785579150207885*^9, 3.78557916270266*^9}, {
   3.785583304692659*^9, 3.785583379425226*^9}, {3.785583423298332*^9, 
   3.7855834600339613`*^9}, {3.78558514298085*^9, 3.7855851471568623`*^9}, {
   3.7856763731712723`*^9, 3.78567639613431*^9}, {3.785676530901513*^9, 
   3.7856765871548223`*^9}, {3.788689420208438*^9, 3.7886894874863377`*^9}, 
   3.788689873023951*^9, 3.788691931328479*^9, {3.788692839120882*^9, 
   3.788692880850451*^9}, {3.788693437536483*^9, 3.788693448032502*^9}, {
   3.788696388228183*^9, 3.788696400531473*^9}, {3.7886964331882353`*^9, 
   3.788696454208426*^9}, {3.788696512755537*^9, 3.788696532768642*^9}, {
   3.7886966401320343`*^9, 3.788696665200526*^9}, 3.7886974501790943`*^9, 
   3.7887733636246805`*^9, {3.809330916657322*^9, 3.8093309199315557`*^9}, {
   3.809330973996245*^9, 3.809331017077314*^9}, 3.8093391587632084`*^9, {
   3.816426904919158*^9, 3.816426924450824*^9}, {3.816427288876193*^9, 
   3.816427291796776*^9}, {3.8169540440681725`*^9, 3.816954055920016*^9}, {
   3.8169598678977003`*^9, 3.8169598773584585`*^9}, {3.8170652337887383`*^9, 
   3.817065254273367*^9}, 3.817065479639168*^9, {3.817104282077447*^9, 
   3.817104302574171*^9}, {3.817114261056501*^9, 3.817114265538416*^9}, 
   3.817126132343788*^9, {3.8188332648867507`*^9, 3.818833273967883*^9}, {
   3.818937727898674*^9, 3.8189377322119064`*^9}, {3.818942656068986*^9, 
   3.818942664217625*^9}, {3.819024850923196*^9, 3.819024885375928*^9}, {
   3.8193900848153114`*^9, 3.819390095273116*^9}, {3.8194207217669764`*^9, 
   3.819420725503989*^9}, {3.8194271978467045`*^9, 3.8194271982516985`*^9}, {
   3.819525171455999*^9, 3.8195251754605923`*^9}, {3.819539302605856*^9, 
   3.81953931746707*^9}, {3.8195393731412907`*^9, 3.819539412858282*^9}, {
   3.8196232798179846`*^9, 3.819623280666724*^9}, {3.8199778330904713`*^9, 
   3.819977833654484*^9}, 3.8201341974750404`*^9, {3.820234561253681*^9, 
   3.820234569371483*^9}, {3.820235214859537*^9, 3.82023521540808*^9}, {
   3.820236459808942*^9, 3.820236460925584*^9}, 3.832821491780785*^9, {
   3.832823901032675*^9, 3.8328240453068047`*^9}, {3.83282410958132*^9, 
   3.8328241164153795`*^9}, {3.832830274576984*^9, 3.8328303202736044`*^9}, {
   3.832832942855707*^9, 3.832832945562522*^9}, {3.832833210763112*^9, 
   3.8328332470317993`*^9}, {3.832833305105397*^9, 3.8328333221304026`*^9}, 
   3.8328333966212893`*^9, {3.832838959170751*^9, 3.8328389960648003`*^9}, {
   3.832842635336168*^9, 3.832842670797757*^9}, 3.8333439230097604`*^9, {
   3.8465636343468537`*^9, 3.8465636751407547`*^9}, {3.846563760992219*^9, 
   3.8465637667530746`*^9}, {3.846564525846652*^9, 3.8465645309071426`*^9}, 
   3.8469111042466106`*^9, {3.847334550475896*^9, 3.847334552492509*^9}, {
   3.8473384367290397`*^9, 3.847338498152093*^9}, {3.8473395747189035`*^9, 
   3.8473396462300606`*^9}, {3.8473404575353518`*^9, 3.847340474618497*^9}, {
   3.8473416285202093`*^9, 3.8473416495747857`*^9}, {3.847424018600747*^9, 
   3.847424032916505*^9}, {3.847425521998248*^9, 3.8474255353424206`*^9}, {
   3.847450570734826*^9, 3.8474505708995123`*^9}, {3.8475161892500343`*^9, 
   3.8475161933624816`*^9}, 3.847945504354744*^9, {3.848142253281871*^9, 
   3.848142286112417*^9}, {3.8508366671822557`*^9, 3.850836722767372*^9}, {
   3.8508367757097516`*^9, 3.8508368004892826`*^9}, {3.8508772210123587`*^9, 
   3.8508772324336934`*^9}, {3.8508772675280204`*^9, 
   3.8508772717248898`*^9}, {3.8508946538291297`*^9, 3.850894704160666*^9}, {
   3.8602254179475975`*^9, 3.8602255275699196`*^9}, 3.86022669048143*^9, {
   3.860227789149931*^9, 3.860227789713549*^9}, 3.8602301510343666`*^9, 
   3.8604692939810233`*^9, {3.860470636391461*^9, 3.8604706379566298`*^9}, {
   3.860558129632472*^9, 3.8605581332833886`*^9}, {3.8606677775959234`*^9, 
   3.860667780533579*^9}, 3.8606712212189164`*^9, 3.861098181931149*^9, {
   3.861353041898249*^9, 3.8613530597676706`*^9}, {3.8613552803972845`*^9, 
   3.861355326288266*^9}, {3.861356461510008*^9, 3.8613564615945244`*^9}, 
   3.86135869159225*^9, 3.8613598623499746`*^9, {3.861438967569268*^9, 
   3.8614389677595034`*^9}, 3.861447198156766*^9, 3.8618562276640635`*^9, {
   3.8642981032008815`*^9, 3.8642981044497414`*^9}, {3.9068029709328794`*^9, 
   3.9068029832283354`*^9}, {3.9068052599261303`*^9, 
   3.9068052799756317`*^9}, {3.9070529384786243`*^9, 3.907052938950943*^9}},
 CellLabel->
  "In[216]:=",ExpressionUUID->"258317ed-0eec-4077-af12-f6ebdbd60e98"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum", "acceptlev", "\"Solved to acceptable level.\"", 2, 218, 8, 
   27503134174993050070, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9071402552380433`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[216]:=",ExpressionUUID->"b4109c4e-8a7e-407f-85df-60fd5d612237"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.6968391789780855`*^-20", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"gs", "\[Rule]", "0.7626206019140467`"}], ",", 
     RowBox[{"r1", "\[Rule]", "1.1405690675782776`"}], ",", 
     RowBox[{"r2", "\[Rule]", "84.66739864697306`"}], ",", 
     RowBox[{"r3", "\[Rule]", "0.014341393719320103`"}], ",", 
     RowBox[{"r4", "\[Rule]", "4.575395612611699`"}], ",", 
     RowBox[{"r5", "\[Rule]", "52.591743743797196`"}], ",", 
     RowBox[{"r6", "\[Rule]", "0.4564695899787094`"}], ",", 
     RowBox[{"Ns2", "\[Rule]", 
      RowBox[{"-", "164.34503060313168`"}]}], ",", 
     RowBox[{"Ns3", "\[Rule]", 
      RowBox[{"-", "5.992788767565881`"}]}], ",", 
     RowBox[{"N51", "\[Rule]", 
      RowBox[{"-", "32.13509834405178`"}]}], ",", 
     RowBox[{"N1", "\[Rule]", "0.4921268562797527`"}], ",", 
     RowBox[{"N2", "\[Rule]", 
      RowBox[{"-", "0.0007334235630970648`"}]}], ",", 
     RowBox[{"LL", "\[Rule]", "0.49588481069276347`"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9071402552482004`*^9},
 CellLabel->
  "Out[218]=",ExpressionUUID->"9d215869-78eb-4d03-ae7e-44abbe66874f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"point", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", " ", 
     RowBox[{"Length", "[", "var3", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AppendTo", "[", 
      RowBox[{"point", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"var3", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"var3", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "/.", 
          RowBox[{"newsolution", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"newsolution2", "=", 
  RowBox[{"FindMinimum", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"S", ",", "  ", "constraints"}], "}"}], ",", "point", ",", " ", 
    RowBox[{"AccuracyGoal", "\[Rule]", "30"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "30"}], ",", 
    RowBox[{"MaxIterations", "\[Rule]", "10000000000"}]}], "]"}]}]}], "Input",\

 CellChangeTimes->{{3.861445562337971*^9, 3.8614455671685624`*^9}, 
   3.861447204173156*^9, 3.861856247416814*^9, {3.864298115887847*^9, 
   3.8642981169631524`*^9}, {3.906802996173318*^9, 3.9068030071428375`*^9}},
 CellLabel->
  "In[226]:=",ExpressionUUID->"d5feace3-ae8b-4db9-9752-308c1a49d38e"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum", "acceptlev", "\"Solved to acceptable level.\"", 2, 228, 10, 
   27503134174993050070, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9071403433194776`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[226]:=",ExpressionUUID->"b70e0322-0ce9-4f15-b975-3166c6434938"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.418393243603667`*^-30", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"gs", "\[Rule]", "0.7849591346016062`"}], ",", 
     RowBox[{"r1", "\[Rule]", "0.723332069406206`"}], ",", 
     RowBox[{"r2", "\[Rule]", "137.41641025474505`"}], ",", 
     RowBox[{"r3", "\[Rule]", "0.009095100238243111`"}], ",", 
     RowBox[{"r4", "\[Rule]", "7.265333532105728`"}], ",", 
     RowBox[{"r5", "\[Rule]", "83.51115218181813`"}], ",", 
     RowBox[{"r6", "\[Rule]", "0.7408567352261652`"}], ",", 
     RowBox[{"Ns2", "\[Rule]", 
      RowBox[{"-", "167.9778639005401`"}]}], ",", 
     RowBox[{"Ns3", "\[Rule]", 
      RowBox[{"-", "2.3934160302005694`"}]}], ",", 
     RowBox[{"N51", "\[Rule]", 
      RowBox[{"-", "31.22059093159348`"}]}], ",", 
     RowBox[{"N1", "\[Rule]", "1.2594569239733582`"}], ",", 
     RowBox[{"N2", "\[Rule]", 
      RowBox[{"-", "0.0002865818005739238`"}]}], ",", 
     RowBox[{"LL", "\[Rule]", "0.7874223014196194`"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.907140343329567*^9},
 CellLabel->
  "Out[228]=",ExpressionUUID->"b0bb4612-ad45-4cfe-9705-0634ced833e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Integers", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"point", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "var3", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"point", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"var3", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"var3", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "/.", 
            RowBox[{"newsolution2", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ep", " ", "=", " ", 
     RowBox[{"10", "^", 
      RowBox[{"-", "10"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"so", "=", 
     RowBox[{"newsolution2", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"intconst", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"Ns2", "/.", "so"}], "]"}], "-", "ep"}], "<", "Ns2", "<", 
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"Ns2", "/.", "so"}], "]"}], "+", "ep"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"Ns3", "/.", "so"}], "]"}], "-", "ep"}], "<", "Ns3", "<", 
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"Ns3", "/.", "so"}], "]"}], "+", "ep"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"N51", "/.", "so"}], "]"}], "-", "ep"}], "<", "N51", "<", 
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"N51", "/.", "so"}], "]"}], "+", "ep"}]}]}], " ", "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cond", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{"constraints", ",", "intconst"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"nso", "=", 
    RowBox[{"FindMinimum", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"S", ",", "cond"}], "}"}], ",", "point", ",", " ", 
      RowBox[{"AccuracyGoal", "\[Rule]", "30"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "30"}], ",", 
      RowBox[{"MaxIterations", "\[Rule]", "10000000000"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8643797693372383`*^9, 3.864379772677018*^9}, {
  3.864379822497552*^9, 3.864379863999951*^9}, {3.86437994282316*^9, 
  3.8643800617084045`*^9}, {3.864380470860536*^9, 3.8643804713609457`*^9}, {
  3.86438052781249*^9, 3.864380575487461*^9}, {3.864381057040237*^9, 
  3.864381065767666*^9}, {3.897277160064027*^9, 3.89727716953831*^9}, {
  3.906803013703106*^9, 3.906803033083043*^9}, {3.906805017814205*^9, 
  3.9068050203082256`*^9}, {3.9070505768750997`*^9, 3.907050585053479*^9}, {
  3.907140138242657*^9, 3.9071401490066648`*^9}},
 CellLabel->
  "In[229]:=",ExpressionUUID->"70f2d42f-6e09-4a50-8ace-108b0fef22a0"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum", "sdir", "\"Search direction has become too small.\"", 2, 235,
    11, 27503134174993050070, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9071402553928633`*^9, 3.9071403532770157`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[229]:=",ExpressionUUID->"5dc6f393-ad08-4d39-9481-2a9af8006156"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.236766012785798`*^-32", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"gs", "\[Rule]", "0.7905447754649796`"}], ",", 
     RowBox[{"r1", "\[Rule]", "0.6635210712496306`"}], ",", 
     RowBox[{"r2", "\[Rule]", "150.86935214847693`"}], ",", 
     RowBox[{"r3", "\[Rule]", "0.008343043131152595`"}], ",", 
     RowBox[{"r4", "\[Rule]", "7.975552076329487`"}], ",", 
     RowBox[{"r5", "\[Rule]", "91.67473733133973`"}], ",", 
     RowBox[{"r6", "\[Rule]", "0.8133859374670122`"}], ",", 
     RowBox[{"Ns2", "\[Rule]", 
      RowBox[{"-", "167.99999999999991`"}]}], ",", 
     RowBox[{"Ns3", "\[Rule]", 
      RowBox[{"-", "2.`"}]}], ",", 
     RowBox[{"N51", "\[Rule]", 
      RowBox[{"-", "31.`"}]}], ",", 
     RowBox[{"N1", "\[Rule]", "1.5074008144874402`"}], ",", 
     RowBox[{"N2", "\[Rule]", 
      RowBox[{"-", "0.00023944357038198217`"}]}], ",", 
     RowBox[{"LL", "\[Rule]", "0.8643963203180302`"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9071402554030714`*^9, 3.9071403532770157`*^9},
 CellLabel->
  "Out[235]=",ExpressionUUID->"2b5acd93-cc8a-4303-9ae9-421293f22ae9"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.907140002843237*^9},ExpressionUUID->"9e46df95-49f0-43c6-9c05-\
5625fb8ef976"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "INPUT2", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"S0", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T10", "[", "1", "]"}], "-", 
           RowBox[{"6", "gs", "*", "Ns1", "*", 
            RowBox[{
             RowBox[{"LL", "^", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"r3", " ", "*", "r4", " ", "*", "r5", "*", "r6"}], 
              ")"}]}]}]}], ")"}], "^", "2"}], "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T10", "[", "2", "]"}], "-", 
           RowBox[{"6", "gs", "*", "Ns2", "*", 
            RowBox[{
             RowBox[{"LL", "^", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"r1", " ", "*", "r2", " ", "*", "r5", "*", "r6"}], 
              ")"}]}]}]}], ")"}], "^", "2"}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T10", "[", "3", "]"}], "-", 
           RowBox[{"6", "gs", "*", "Ns3", "*", 
            RowBox[{
             RowBox[{"LL", "^", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"r3", " ", "*", "r4", " ", "*", "r1", "*", "r2"}], 
              ")"}]}]}]}], ")"}], "^", "2"}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"F1", "[", "5", "]"}], "-", 
           RowBox[{"gs", "*", "N51", "*", 
            RowBox[{"LL", "/", "r5"}]}]}], ")"}], "^", "2"}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Fo1", "-", 
           RowBox[{"gs", " ", "*", "No1", "*", 
            RowBox[{"LL", "/", 
             RowBox[{"(", 
              RowBox[{"r1", "*", "r4", "*", "r6"}], ")"}]}]}]}], ")"}], "^", 
         "2"}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Fo2", "-", 
           RowBox[{"gs", " ", "*", "No2", "*", 
            RowBox[{"LL", "/", 
             RowBox[{"(", 
              RowBox[{"r2", "*", "r3", "*", "r5"}], ")"}]}]}]}], ")"}], "^", 
         "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"1", ",", "4", ",", "6"}], "]"}], "+", 
           RowBox[{"N1", "*", "r1", "*", "LL", "*", "2", "*", 
            RowBox[{"Pi", "/", 
             RowBox[{"(", 
              RowBox[{"r4", "*", "r6"}], ")"}]}]}]}], ")"}], "^", "2"}], "+", 
        
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"2", ",", "3", ",", "5"}], "]"}], "-", 
           RowBox[{"N2", "*", "r2", "*", "LL", "*", "2", "*", 
            RowBox[{"Pi", "/", 
             RowBox[{"(", 
              RowBox[{"r3", "*", "r5"}], ")"}]}]}]}], ")"}], "^", "2"}], "+", 
        
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"3", ",", "2", ",", "5"}], "]"}], "-", 
           RowBox[{"N3", "*", "r3", "*", "LL", "*", "2", "*", 
            RowBox[{"Pi", "/", 
             RowBox[{"(", 
              RowBox[{"r2", "*", "r5"}], ")"}]}]}]}], ")"}], "^", "2"}], "+", 
        
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"6", ",", "1", ",", "4"}], "]"}], "-", 
           RowBox[{"N6", "*", "r6", "*", "LL", "*", "2", "*", 
            RowBox[{"Pi", "/", 
             RowBox[{"(", 
              RowBox[{"r1", "*", "r4"}], ")"}]}]}]}], ")"}], "^", "2"}]}], 
       " ", ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"N6", "->", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "N1"}]}], ",", " ", 
        RowBox[{"N3", "->", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "N2"}]}], ",", " ", 
        RowBox[{"No1", "->", "1"}], ",", 
        RowBox[{"Ns1", "->", "16"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"S", "=", 
     RowBox[{"S0", "/.", "solvar2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"var3", "=", 
    RowBox[{"{", 
     RowBox[{
     "gs", ",", "r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6", 
      ",", "Ns2", ",", "Ns3", ",", "N51", ",", "N1", ",", "N2", ",", "LL", 
      ",", "No2"}], "}"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rmin", "=", "0.00001"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"constraints", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Ns3", "<=", " ", 
        RowBox[{"-", "1"}]}], " ", ",", " ", 
       RowBox[{"gs", " ", ">", "0"}], " ", ",", 
       RowBox[{"gs", "<=", " ", "0.7"}], " ", ",", 
       RowBox[{"r1", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r2", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r3", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r4", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r5", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r6", ">=", "rmin"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Sign", "[", 
          RowBox[{
           RowBox[{"F1", "[", "5", "]"}], "/.", "solvar2"}], "]"}], "*", 
         "N51"}], ">=", "1"}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Sign", "[", 
          RowBox[{"Fo2", "/.", "solvar2"}], "]"}], "*", "No2"}], ">=", "1"}], 
       ",", 
       RowBox[{"Ns2", "<=", 
        RowBox[{"-", "1"}]}], ",", " ", 
       RowBox[{"LL", ">", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Search", " ", "for", " ", "solutions"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"AbsoluteTiming", "[", 
    RowBox[{"solution", "=", "\[IndentingNewLine]", 
     RowBox[{"NMinimize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"S", ",", " ", "constraints"}], "}"}], ",", "var3", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<RandomSearch\>\"", ",", 
          RowBox[{"\"\<SearchPoints\>\"", "->", "200"}], ",", 
          RowBox[{"\"\<Tolerance\>\"", "\[Rule]", "0"}]}], "}"}]}]}], "]"}]}],
     "]"}], " "}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQfWdb0p6PR944RkU0gWmbVt3jIDpaJ/oBiF773OwJ
iFY3NXsLos3VbD+DaMuZWV9AtMuKlz9AdE5D8X8QnXdgyoEJp9443pJ/egFE
z70sFbodSJ9/tTESRL9755kKooW6BbNBtMN5j0IQXXlkI5j+vPFaFYhWep9S
C6LNas43guiOiZotIPpZzsLl8ZxvHetXrlkDou88mZi9SPqt4yzmxWD6WNLd
YhAt/+kLmP7o3ZKyGEg/+3QhG0RbHTBZCKJnLFVfBKIZeta3Scu8ddQ07ukA
0Tp3u66BaPt5u1+A6Ki+1xIyQHpDsJYMiI7I0PYF0Y2bTviB6IBdS9+5AemG
sFsfQLTXwphvIFrnzVQwvSl36R8Q/UjlH6s7kAYAKRTKMA==
  "],
 CellLabel->
  "In[194]:=",ExpressionUUID->"2c8d7dd3-e848-4262-9e18-ad6a37cc117e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "gs", ",", "r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6", ",",
    "Ns2", ",", "Ns3", ",", "N51", ",", "N1", ",", "N2", ",", "LL", ",", 
   "No2"}], "}"}]], "Output",
 CellChangeTimes->{3.907052154151021*^9, 3.907139651990635*^9},
 CellLabel->
  "Out[196]=",ExpressionUUID->"74c9e802-da54-47ad-a39f-11c03bbf1c13"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"103.3686702`", ",", 
   RowBox[{"{", 
    RowBox[{"0.05746275484483171`", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gs", "\[Rule]", "0.010330732824903203`"}], ",", 
       RowBox[{"r1", "\[Rule]", "0.27261908069851293`"}], ",", 
       RowBox[{"r2", "\[Rule]", "0.5443258743147789`"}], ",", 
       RowBox[{"r3", "\[Rule]", "0.007841878870471674`"}], ",", 
       RowBox[{"r4", "\[Rule]", "0.5192050631030255`"}], ",", 
       RowBox[{"r5", "\[Rule]", "3.154544650385068`"}], ",", 
       RowBox[{"r6", "\[Rule]", "0.0244220628401195`"}], ",", 
       RowBox[{"Ns2", "\[Rule]", 
        RowBox[{"-", "2.0461429721734516`"}]}], ",", 
       RowBox[{"Ns3", "\[Rule]", 
        RowBox[{"-", "3.276072259814493`"}]}], ",", 
       RowBox[{"N51", "\[Rule]", 
        RowBox[{"-", "2.311204089627645`"}]}], ",", 
       RowBox[{"N1", "\[Rule]", "0.11018687296861744`"}], ",", 
       RowBox[{"N2", "\[Rule]", 
        RowBox[{"-", "0.03375679879321048`"}]}], ",", 
       RowBox[{"LL", "\[Rule]", "0.05623906921123764`"}], ",", 
       RowBox[{"No2", "\[Rule]", 
        RowBox[{"-", "1.00000000986183`"}]}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.907052154151021*^9, 3.907139755349399*^9},
 CellLabel->
  "Out[199]=",ExpressionUUID->"1366dbd0-66db-4575-becc-316096bfb47f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Refine", " ", "the", " ", "solution"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"point", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "var3", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"point", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"var3", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"var3", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "/.", 
            RowBox[{"solution", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"newsolution", "=", 
    RowBox[{"FindMinimum", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"S", ",", " ", "constraints"}], "}"}], ",", "point", ",", " ", 
      
      RowBox[{"AccuracyGoal", "\[Rule]", "30"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "30"}], ",", 
      RowBox[{"MaxIterations", "\[Rule]", "10000000000"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.780120350322089*^9, 3.780120363920542*^9}, {
   3.78012040230744*^9, 3.7801204310724707`*^9}, {3.780120719840967*^9, 
   3.780120733074333*^9}, {3.780120797649081*^9, 3.7801208388826303`*^9}, 
   3.780121932846726*^9, {3.780136012858782*^9, 3.780136014055015*^9}, 
   3.780137381316949*^9, {3.78013751082542*^9, 3.780137512295288*^9}, 
   3.780138656338909*^9, {3.780138785403494*^9, 3.7801387864238167`*^9}, 
   3.780204897162896*^9, {3.780216062106546*^9, 3.780216063157915*^9}, 
   3.780228000520133*^9, {3.78028734821491*^9, 3.780287381219624*^9}, {
   3.780301011886312*^9, 3.780301024139555*^9}, {3.780301093708583*^9, 
   3.780301097483618*^9}, {3.7803012832943296`*^9, 3.780301346411975*^9}, {
   3.780301377310481*^9, 3.780301382909305*^9}, 3.7803034612472115`*^9, {
   3.7803157251233015`*^9, 3.7803157266053705`*^9}, {3.780379178064247*^9, 
   3.780379178397176*^9}, 3.780379219103128*^9, {3.780379801202888*^9, 
   3.780379802414921*^9}, 3.780386932808236*^9, {3.780395271467556*^9, 
   3.7803952734159393`*^9}, 3.780395406426684*^9, {3.780398489071949*^9, 
   3.780398579996163*^9}, {3.780398714047646*^9, 3.7803987148905687`*^9}, {
   3.7806353177486553`*^9, 3.780635318912066*^9}, 3.7806551970242033`*^9, {
   3.780663331332075*^9, 3.780663332431539*^9}, {3.780735376821398*^9, 
   3.780735397860078*^9}, 3.780755703410725*^9, {3.780808429803994*^9, 
   3.780808455340377*^9}, {3.780808581308833*^9, 3.780808585080418*^9}, {
   3.7808086164609423`*^9, 3.780808634377743*^9}, {3.780825337664639*^9, 
   3.780825360655328*^9}, {3.780825392688487*^9, 3.780825478335948*^9}, {
   3.780826925456189*^9, 3.780827080272212*^9}, {3.780827152130026*^9, 
   3.7808272448963327`*^9}, {3.780828054867549*^9, 3.7808280652967873`*^9}, {
   3.780828100416885*^9, 3.7808281186726637`*^9}, 3.7808281940353603`*^9, 
   3.7808937435791893`*^9, 3.780894153047654*^9, {3.7808944485863132`*^9, 
   3.7808944489037848`*^9}, {3.780894479319703*^9, 3.780894488551169*^9}, 
   3.780919502372939*^9, {3.7812674206505613`*^9, 3.7812674250173063`*^9}, {
   3.781269310940724*^9, 3.781269312186528*^9}, 3.781269354587075*^9, {
   3.781333656602216*^9, 3.781333656808711*^9}, {3.781333693169767*^9, 
   3.781333742505673*^9}, {3.781333782666133*^9, 3.781333841790943*^9}, 
   3.781333887467968*^9, {3.781334464458311*^9, 3.781334499449388*^9}, {
   3.781334596522737*^9, 3.781334640009787*^9}, {3.781334705642991*^9, 
   3.781334709001562*^9}, {3.781334778121655*^9, 3.7813347797375174`*^9}, {
   3.7813348839989967`*^9, 3.781334904414824*^9}, 3.781334936060701*^9, 
   3.781334969117052*^9, 3.781344229695956*^9, {3.781344297840741*^9, 
   3.781344312796966*^9}, {3.781344344768168*^9, 3.781344377376511*^9}, {
   3.781345849711639*^9, 3.7813458597567472`*^9}, 3.781347797518203*^9, {
   3.781348202898848*^9, 3.7813482194869633`*^9}, {3.7813483045136433`*^9, 
   3.781348308703072*^9}, 3.781348374131654*^9, {3.781348479652405*^9, 
   3.781348489152688*^9}, {3.7813487459686747`*^9, 3.7813487590644484`*^9}, {
   3.78134888638729*^9, 3.781348962895318*^9}, {3.781349009809947*^9, 
   3.781349025859602*^9}, 3.78134907561906*^9, {3.781350312966714*^9, 
   3.781350338128744*^9}, {3.7813504608851547`*^9, 3.781350481344963*^9}, 
   3.781350519844067*^9, {3.781350684148748*^9, 3.7813506843210793`*^9}, {
   3.781350714547204*^9, 3.781350750836062*^9}, {3.781350784579471*^9, 
   3.7813508185770082`*^9}, {3.78135087480274*^9, 3.78135091899562*^9}, 
   3.781504884550749*^9, {3.781505320594617*^9, 3.781505367454921*^9}, {
   3.781505491378631*^9, 3.781505563070876*^9}, {3.7815056253299713`*^9, 
   3.781505677058169*^9}, {3.78150592945767*^9, 3.781505939086748*^9}, {
   3.781506125743937*^9, 3.7815061328001633`*^9}, {3.781506316868395*^9, 
   3.781506413310123*^9}, {3.781506506194405*^9, 3.781506545488172*^9}, {
   3.781506617951951*^9, 3.7815066250882607`*^9}, 3.7815067099699183`*^9, {
   3.7815067888328*^9, 3.7815068115987663`*^9}, {3.78150690292784*^9, 
   3.7815070237587442`*^9}, {3.781507399409564*^9, 3.7815075568981867`*^9}, {
   3.7815076449147463`*^9, 3.7815077553922367`*^9}, {3.7815078235066223`*^9, 
   3.781507870830667*^9}, {3.781508075810067*^9, 3.78150811662394*^9}, {
   3.781515660916781*^9, 3.781515680853281*^9}, {3.7815157806607943`*^9, 
   3.781515786209531*^9}, {3.781515937909074*^9, 3.7815159621958723`*^9}, {
   3.7815171196203833`*^9, 3.781517132690308*^9}, {3.781517313923087*^9, 
   3.78151734528584*^9}, {3.7815179248047657`*^9, 3.7815179358124657`*^9}, {
   3.781518247686191*^9, 3.781518254098802*^9}, {3.781518484373559*^9, 
   3.781518554659182*^9}, {3.781519748487246*^9, 3.781519748819377*^9}, {
   3.781519847927166*^9, 3.7815198571714993`*^9}, 3.7815203171680717`*^9, {
   3.781849552038794*^9, 3.78184956075702*^9}, {3.781850170438295*^9, 
   3.781850257447016*^9}, {3.781850293159772*^9, 3.781850299768989*^9}, {
   3.781850749351507*^9, 3.781850756359009*^9}, 3.781850807241519*^9, {
   3.78185086290557*^9, 3.7818508629601994`*^9}, {3.781851148649828*^9, 
   3.781851168361156*^9}, 3.7818514635614147`*^9, {3.7818516339757833`*^9, 
   3.781851646201812*^9}, {3.7818525944326353`*^9, 3.781852611546301*^9}, {
   3.78185424916247*^9, 3.781854282762384*^9}, {3.781854402842462*^9, 
   3.781854407194335*^9}, {3.7818626768289747`*^9, 3.7818626927293167`*^9}, {
   3.7818633509246387`*^9, 3.78186338228168*^9}, {3.781867474798134*^9, 
   3.781867487757965*^9}, {3.7818675340296383`*^9, 3.781867539053617*^9}, {
   3.78186765292761*^9, 3.781867712012002*^9}, 3.781867905768526*^9, {
   3.781867950571759*^9, 3.781867953372293*^9}, {3.78186812847987*^9, 
   3.781868132428793*^9}, {3.781868192254013*^9, 3.781868203914234*^9}, {
   3.781868261810122*^9, 3.781868330510037*^9}, 3.781868938875617*^9, {
   3.7818690709577093`*^9, 3.781869101723816*^9}, {3.781873224198977*^9, 
   3.7818732352476673`*^9}, {3.781873585151628*^9, 3.781873606252261*^9}, {
   3.781935050560832*^9, 3.7819350633097563`*^9}, {3.781935164688815*^9, 
   3.781935170829465*^9}, {3.7819352286708612`*^9, 3.781935235149562*^9}, {
   3.781935275297214*^9, 3.781935362689221*^9}, {3.781935572539813*^9, 
   3.781935610977518*^9}, {3.78193576173582*^9, 3.781935814289352*^9}, {
   3.781935992027052*^9, 3.781936050161615*^9}, {3.7819363245071583`*^9, 
   3.781936352048493*^9}, {3.781936551273963*^9, 3.781936615169129*^9}, {
   3.781936758634494*^9, 3.7819367969292393`*^9}, {3.781937282381568*^9, 
   3.781937309693088*^9}, {3.7819374630003767`*^9, 3.7819374919179697`*^9}, {
   3.7819380723933973`*^9, 3.781938124253244*^9}, {3.781938250746497*^9, 
   3.7819382971169643`*^9}, {3.7819384972286043`*^9, 3.78193856524863*^9}, {
   3.7819386960715103`*^9, 3.781938725377042*^9}, {3.7819388157923937`*^9, 
   3.781938827933071*^9}, 3.781951878892646*^9, {3.781951914420496*^9, 
   3.7819519428659143`*^9}, {3.781952968356758*^9, 3.781952971940237*^9}, {
   3.7820231723387823`*^9, 3.7820232119598513`*^9}, {3.7820254780855503`*^9, 
   3.782025499425293*^9}, {3.782044272679963*^9, 3.782044298534195*^9}, {
   3.7820449798139353`*^9, 3.782044993731504*^9}, {3.782454847376129*^9, 
   3.7824548615199003`*^9}, 3.78245654444872*^9, {3.782456583872877*^9, 
   3.782456589969314*^9}, {3.782458155022449*^9, 3.782458155213353*^9}, 
   3.782474319427784*^9, 3.782475942132154*^9, {3.782476205331409*^9, 
   3.7824762393163567`*^9}, {3.782476882244157*^9, 3.782476893712316*^9}, {
   3.7825404445818787`*^9, 3.782540482614098*^9}, {3.782540679509656*^9, 
   3.7825407097821712`*^9}, {3.7825414659900303`*^9, 3.782541510518062*^9}, {
   3.78254238770264*^9, 3.7825424253980083`*^9}, {3.782543564918474*^9, 
   3.78254359347717*^9}, {3.782544482518856*^9, 3.782544531686863*^9}, {
   3.782557405206582*^9, 3.782557419878478*^9}, {3.782558619095314*^9, 
   3.782558638308275*^9}, {3.782559475831304*^9, 3.7825594995115843`*^9}, {
   3.782560564119822*^9, 3.7825606045811787`*^9}, {3.78262648061453*^9, 
   3.782626488374959*^9}, {3.7826271599741907`*^9, 3.782627179474965*^9}, {
   3.782628224662245*^9, 3.782628236694408*^9}, {3.782629119094523*^9, 
   3.782629156467287*^9}, {3.7826298823408537`*^9, 3.782629903331464*^9}, {
   3.782648065046234*^9, 3.782648090741797*^9}, {3.782648761635594*^9, 
   3.782648771090591*^9}, {3.782649919846043*^9, 3.7826499335260143`*^9}, {
   3.7826512466932*^9, 3.7826512570587473`*^9}, {3.782711749379889*^9, 
   3.782711763203794*^9}, {3.7827127923076057`*^9, 3.7827128030723257`*^9}, {
   3.782713514628169*^9, 3.7827135278918123`*^9}, {3.78271559558808*^9, 
   3.782715613971024*^9}, {3.78271591187589*^9, 3.782715925634924*^9}, {
   3.782716048963917*^9, 3.7827160561164627`*^9}, {3.7827165243063374`*^9, 
   3.7827165417623587`*^9}, {3.7827230404867487`*^9, 3.782723057511216*^9}, {
   3.782723229927437*^9, 3.78272325551149*^9}, {3.7827233631915903`*^9, 
   3.7827234100539427`*^9}, {3.782723554917755*^9, 3.782723555363688*^9}, {
   3.7827243922634087`*^9, 3.782724422483585*^9}, {3.7827254507729588`*^9, 
   3.782725453320052*^9}, {3.7827255522002373`*^9, 3.782725555366647*^9}, {
   3.782725772295979*^9, 3.7827258052525473`*^9}, {3.782725941544052*^9, 
   3.7827259492559347`*^9}, {3.782727160392169*^9, 3.782727185400693*^9}, 
   3.7827354921085873`*^9, {3.783060160708776*^9, 3.78306018094779*^9}, 
   3.78306045800345*^9, {3.7830887406676197`*^9, 3.78308874746531*^9}, 
   3.7830888004558773`*^9, {3.783143811819497*^9, 3.783143855995914*^9}, 
   3.783770732212778*^9, {3.784632138659309*^9, 3.784632140702835*^9}, {
   3.784632189729701*^9, 3.784632209633748*^9}, {3.784639088179892*^9, 
   3.7846391455240088`*^9}, 3.78463923518769*^9, 3.7851568963017406`*^9, {
   3.785493962297718*^9, 3.785493971768622*^9}, 3.78549406405667*^9, {
   3.7855783834702787`*^9, 3.785578393837841*^9}, {3.785578440896639*^9, 
   3.785578447996912*^9}, {3.7855785535333*^9, 3.785578657039809*^9}, {
   3.7855789948306093`*^9, 3.785579021806035*^9}, {3.785579057792048*^9, 
   3.78557905817404*^9}, {3.785579150207885*^9, 3.78557916270266*^9}, {
   3.785583304692659*^9, 3.785583379425226*^9}, {3.785583423298332*^9, 
   3.7855834600339613`*^9}, {3.78558514298085*^9, 3.7855851471568623`*^9}, {
   3.7856763731712723`*^9, 3.78567639613431*^9}, {3.785676530901513*^9, 
   3.7856765871548223`*^9}, {3.788689420208438*^9, 3.7886894874863377`*^9}, 
   3.788689873023951*^9, 3.788691931328479*^9, {3.788692839120882*^9, 
   3.788692880850451*^9}, {3.788693437536483*^9, 3.788693448032502*^9}, {
   3.788696388228183*^9, 3.788696400531473*^9}, {3.7886964331882353`*^9, 
   3.788696454208426*^9}, {3.788696512755537*^9, 3.788696532768642*^9}, {
   3.7886966401320343`*^9, 3.788696665200526*^9}, 3.7886974501790943`*^9, 
   3.7887733636246805`*^9, {3.809330916657322*^9, 3.8093309199315557`*^9}, {
   3.809330973996245*^9, 3.809331017077314*^9}, 3.8093391587632084`*^9, {
   3.816426904919158*^9, 3.816426924450824*^9}, {3.816427288876193*^9, 
   3.816427291796776*^9}, {3.8169540440681725`*^9, 3.816954055920016*^9}, {
   3.8169598678977003`*^9, 3.8169598773584585`*^9}, {3.8170652337887383`*^9, 
   3.817065254273367*^9}, 3.817065479639168*^9, {3.817104282077447*^9, 
   3.817104302574171*^9}, {3.817114261056501*^9, 3.817114265538416*^9}, 
   3.817126132343788*^9, {3.8188332648867507`*^9, 3.818833273967883*^9}, {
   3.818937727898674*^9, 3.8189377322119064`*^9}, {3.818942656068986*^9, 
   3.818942664217625*^9}, {3.819024850923196*^9, 3.819024885375928*^9}, {
   3.8193900848153114`*^9, 3.819390095273116*^9}, {3.8194207217669764`*^9, 
   3.819420725503989*^9}, {3.8194271978467045`*^9, 3.8194271982516985`*^9}, {
   3.819525171455999*^9, 3.8195251754605923`*^9}, {3.819539302605856*^9, 
   3.81953931746707*^9}, {3.8195393731412907`*^9, 3.819539412858282*^9}, {
   3.8196232798179846`*^9, 3.819623280666724*^9}, {3.8199778330904713`*^9, 
   3.819977833654484*^9}, 3.8201341974750404`*^9, {3.820234561253681*^9, 
   3.820234569371483*^9}, {3.820235214859537*^9, 3.82023521540808*^9}, {
   3.820236459808942*^9, 3.820236460925584*^9}, 3.832821491780785*^9, {
   3.832823901032675*^9, 3.8328240453068047`*^9}, {3.83282410958132*^9, 
   3.8328241164153795`*^9}, {3.832830274576984*^9, 3.8328303202736044`*^9}, {
   3.832832942855707*^9, 3.832832945562522*^9}, {3.832833210763112*^9, 
   3.8328332470317993`*^9}, {3.832833305105397*^9, 3.8328333221304026`*^9}, 
   3.8328333966212893`*^9, {3.832838959170751*^9, 3.8328389960648003`*^9}, {
   3.832842635336168*^9, 3.832842670797757*^9}, 3.8333439230097604`*^9, {
   3.8465636343468537`*^9, 3.8465636751407547`*^9}, {3.846563760992219*^9, 
   3.8465637667530746`*^9}, {3.846564525846652*^9, 3.8465645309071426`*^9}, 
   3.8469111042466106`*^9, {3.847334550475896*^9, 3.847334552492509*^9}, {
   3.8473384367290397`*^9, 3.847338498152093*^9}, {3.8473395747189035`*^9, 
   3.8473396462300606`*^9}, {3.8473404575353518`*^9, 3.847340474618497*^9}, {
   3.8473416285202093`*^9, 3.8473416495747857`*^9}, {3.847424018600747*^9, 
   3.847424032916505*^9}, {3.847425521998248*^9, 3.8474255353424206`*^9}, {
   3.847450570734826*^9, 3.8474505708995123`*^9}, {3.8475161892500343`*^9, 
   3.8475161933624816`*^9}, 3.847945504354744*^9, {3.848142253281871*^9, 
   3.848142286112417*^9}, {3.8508366671822557`*^9, 3.850836722767372*^9}, {
   3.8508367757097516`*^9, 3.8508368004892826`*^9}, {3.8508772210123587`*^9, 
   3.8508772324336934`*^9}, {3.8508772675280204`*^9, 
   3.8508772717248898`*^9}, {3.8508946538291297`*^9, 3.850894704160666*^9}, {
   3.8602254179475975`*^9, 3.8602255275699196`*^9}, 3.86022669048143*^9, {
   3.860227789149931*^9, 3.860227789713549*^9}, 3.8602301510343666`*^9, 
   3.8604692939810233`*^9, {3.860470636391461*^9, 3.8604706379566298`*^9}, {
   3.860558129632472*^9, 3.8605581332833886`*^9}, {3.8606677775959234`*^9, 
   3.860667780533579*^9}, 3.8606712212189164`*^9, 3.861098181931149*^9, {
   3.861353041898249*^9, 3.8613530597676706`*^9}, {3.8613552803972845`*^9, 
   3.861355326288266*^9}, {3.861356461510008*^9, 3.8613564615945244`*^9}, 
   3.86135869159225*^9, 3.8613598623499746`*^9, {3.861438967569268*^9, 
   3.8614389677595034`*^9}, 3.861447198156766*^9, 3.8618562276640635`*^9, {
   3.8642981032008815`*^9, 3.8642981044497414`*^9}, {3.9068029709328794`*^9, 
   3.9068029832283354`*^9}, {3.9068052599261303`*^9, 
   3.9068052799756317`*^9}, {3.907051141453373*^9, 3.907051141923036*^9}},
 CellLabel->
  "In[200]:=",ExpressionUUID->"144acb32-2b4b-4a57-a879-27ed3b082c76"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum", "acceptlev", "\"Solved to acceptable level.\"", 2, 202, 6, 
   27503134174993050070, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9070522513873825`*^9, 3.907139756031475*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[200]:=",ExpressionUUID->"9393db31-5cd9-4a06-827e-83521b45d2d4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6.878579167000537`*^-32", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"gs", "\[Rule]", "0.3930575484009229`"}], ",", 
     RowBox[{"r1", "\[Rule]", "5.140897070755865`"}], ",", 
     RowBox[{"r2", "\[Rule]", "75.59095687584018`"}], ",", 
     RowBox[{"r3", "\[Rule]", "0.07387553265249804`"}], ",", 
     RowBox[{"r4", "\[Rule]", "12.036199781655203`"}], ",", 
     RowBox[{"r5", "\[Rule]", "138.34972712742706`"}], ",", 
     RowBox[{"r6", "\[Rule]", "0.05219659082377892`"}], ",", 
     RowBox[{"Ns2", "\[Rule]", 
      RowBox[{"-", "55.776269853593355`"}]}], ",", 
     RowBox[{"Ns3", "\[Rule]", 
      RowBox[{"-", "91.62222587116061`"}]}], ",", 
     RowBox[{"N51", "\[Rule]", 
      RowBox[{"-", "62.34936369779898`"}]}], ",", 
     RowBox[{"N1", "\[Rule]", "0.012485042780112653`"}], ",", 
     RowBox[{"N2", "\[Rule]", 
      RowBox[{"-", "0.0042316573922937355`"}]}], ",", 
     RowBox[{"LL", "\[Rule]", "1.3044923664599266`"}], ",", 
     RowBox[{"No2", "\[Rule]", 
      RowBox[{"-", "17.846180510151427`"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9070522514041586`*^9, 3.907139756041645*^9},
 CellLabel->
  "Out[202]=",ExpressionUUID->"b3f28ef7-f880-4611-a129-8163465d1172"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Integers", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"point", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "var3", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"point", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"var3", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"var3", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "/.", 
            RowBox[{"newsolution", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ep", " ", "=", " ", 
     RowBox[{"10", "^", 
      RowBox[{"-", "10"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"so", "=", 
     RowBox[{"newsolution", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"intconst", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"Ns2", "/.", "so"}], "]"}], "-", "ep"}], "<", "Ns2", "<", 
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"Ns2", "/.", "so"}], "]"}], "+", "ep"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"Ns3", "/.", "so"}], "]"}], "-", "ep"}], "<", "Ns3", "<", 
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"Ns3", "/.", "so"}], "]"}], "+", "ep"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"N51", "/.", "so"}], "]"}], "-", "ep"}], "<", "N51", "<", 
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"N51", "/.", "so"}], "]"}], "+", "ep"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"No2", "/.", "so"}], "]"}], "-", "ep"}], "<", "No2", "<", 
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"No2", "/.", "so"}], "]"}], "+", "ep"}]}]}], "}"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cond", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{"constraints", ",", "intconst"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"nso", "=", 
    RowBox[{"FindMinimum", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"S", ",", "cond"}], "}"}], ",", "point", ",", " ", 
      RowBox[{"AccuracyGoal", "\[Rule]", "30"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "30"}], ",", 
      RowBox[{"MaxIterations", "\[Rule]", "10000000000"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8643797693372383`*^9, 3.864379772677018*^9}, {
   3.864379822497552*^9, 3.864379863999951*^9}, {3.86437994282316*^9, 
   3.8643800617084045`*^9}, {3.864380470860536*^9, 3.8643804713609457`*^9}, {
   3.86438052781249*^9, 3.864380575487461*^9}, {3.864381057040237*^9, 
   3.864381065767666*^9}, {3.897277160064027*^9, 3.89727716953831*^9}, {
   3.906803013703106*^9, 3.906803033083043*^9}, {3.906805017814205*^9, 
   3.9068050203082256`*^9}, {3.9070505768750997`*^9, 3.907050585053479*^9}, {
   3.9070513805789804`*^9, 3.9070514048975735`*^9}, {3.9070516507035923`*^9, 
   3.9070516555382833`*^9}, 3.907051795795274*^9, {3.907139702508829*^9, 
   3.907139725038149*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"a503c4aa-eb22-477a-9ea9-9858a41ca4b6"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum", "sdir", "\"Search direction has become too small.\"", 2, 209,
    7, 27503134174993050070, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9070522514717264`*^9, 3.907139756122286*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[203]:=",ExpressionUUID->"3baafb17-8187-4d98-b604-b94713e61795"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6.627907347676386`*^-32", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"gs", "\[Rule]", "0.3952723877324899`"}], ",", 
     RowBox[{"r1", "\[Rule]", "5.155648387839549`"}], ",", 
     RowBox[{"r2", "\[Rule]", "76.45273394130444`"}], ",", 
     RowBox[{"r3", "\[Rule]", "0.07408751149430018`"}], ",", 
     RowBox[{"r4", "\[Rule]", "12.124783839329135`"}], ",", 
     RowBox[{"r5", "\[Rule]", "139.36795384593904`"}], ",", 
     RowBox[{"r6", "\[Rule]", "0.052340527123655854`"}], ",", 
     RowBox[{"Ns2", "\[Rule]", 
      RowBox[{"-", "55.999999999999986`"}]}], ",", 
     RowBox[{"Ns3", "\[Rule]", 
      RowBox[{"-", "92.`"}]}], ",", 
     RowBox[{"N51", "\[Rule]", 
      RowBox[{"-", "61.99999999999999`"}]}], ",", 
     RowBox[{"N1", "\[Rule]", "0.012483650637577145`"}], ",", 
     RowBox[{"N2", "\[Rule]", 
      RowBox[{"-", "0.004195963519074736`"}]}], ",", 
     RowBox[{"LL", "\[Rule]", "1.3140931731200003`"}], ",", 
     RowBox[{"No2", "\[Rule]", 
      RowBox[{"-", "18.`"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.907052251487574*^9, 3.9071397561323533`*^9},
 CellLabel->
  "Out[209]=",ExpressionUUID->"7bf21398-ea04-4bed-95c5-86bb2663c0fd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.907139983582966*^9, 
  3.907139983798786*^9}},ExpressionUUID->"7fadf8e7-124b-486d-a454-\
228ec45bc57e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"INPUT2", ".5"}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"S0", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T10", "[", "1", "]"}], "-", 
           RowBox[{"6", "gs", "*", "Ns1", "*", 
            RowBox[{
             RowBox[{"LL", "^", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"r3", " ", "*", "r4", " ", "*", "r5", "*", "r6"}], 
              ")"}]}]}]}], ")"}], "^", "2"}], "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T10", "[", "2", "]"}], "-", 
           RowBox[{"6", "gs", "*", "Ns2", "*", 
            RowBox[{
             RowBox[{"LL", "^", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"r1", " ", "*", "r2", " ", "*", "r5", "*", "r6"}], 
              ")"}]}]}]}], ")"}], "^", "2"}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T10", "[", "3", "]"}], "-", 
           RowBox[{"6", "gs", "*", "Ns3", "*", 
            RowBox[{
             RowBox[{"LL", "^", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"r3", " ", "*", "r4", " ", "*", "r1", "*", "r2"}], 
              ")"}]}]}]}], ")"}], "^", "2"}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"F1", "[", "5", "]"}], "-", 
           RowBox[{"gs", "*", "N51", "*", 
            RowBox[{"LL", "/", "r5"}]}]}], ")"}], "^", "2"}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Fo1", "-", 
           RowBox[{"gs", " ", "*", "No1", "*", 
            RowBox[{"LL", "/", 
             RowBox[{"(", 
              RowBox[{"r1", "*", "r4", "*", "r6"}], ")"}]}]}]}], ")"}], "^", 
         "2"}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Fo2", "-", 
           RowBox[{"gs", " ", "*", "No2", "*", 
            RowBox[{"LL", "/", 
             RowBox[{"(", 
              RowBox[{"r2", "*", "r3", "*", "r5"}], ")"}]}]}]}], ")"}], "^", 
         "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"1", ",", "4", ",", "6"}], "]"}], "+", 
           RowBox[{"N1", "*", "r1", "*", "LL", "*", "2", "*", 
            RowBox[{"Pi", "/", 
             RowBox[{"(", 
              RowBox[{"r4", "*", "r6"}], ")"}]}]}]}], ")"}], "^", "2"}], "+", 
        
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"2", ",", "3", ",", "5"}], "]"}], "-", 
           RowBox[{"N2", "*", "r2", "*", "LL", "*", "2", "*", 
            RowBox[{"Pi", "/", 
             RowBox[{"(", 
              RowBox[{"r3", "*", "r5"}], ")"}]}]}]}], ")"}], "^", "2"}], "+", 
        
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"3", ",", "2", ",", "5"}], "]"}], "-", 
           RowBox[{"N3", "*", "r3", "*", "LL", "*", "2", "*", 
            RowBox[{"Pi", "/", 
             RowBox[{"(", 
              RowBox[{"r2", "*", "r5"}], ")"}]}]}]}], ")"}], "^", "2"}], "+", 
        
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"6", ",", "1", ",", "4"}], "]"}], "-", 
           RowBox[{"N6", "*", "r6", "*", "LL", "*", "2", "*", 
            RowBox[{"Pi", "/", 
             RowBox[{"(", 
              RowBox[{"r1", "*", "r4"}], ")"}]}]}]}], ")"}], "^", "2"}]}], 
       " ", ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"N6", "->", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "N1"}]}], ",", " ", 
        RowBox[{"N3", "->", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "N2"}]}], ",", " ", 
        RowBox[{"No1", "->", "1"}], ",", 
        RowBox[{"Ns1", "->", "16"}], ",", 
        RowBox[{"No2", "->", 
         RowBox[{"-", "18"}]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"S", "=", 
     RowBox[{"S0", "/.", "solvar2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"var3", "=", 
    RowBox[{"{", 
     RowBox[{
     "gs", ",", "r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6", 
      ",", "Ns2", ",", "Ns3", ",", "N51", ",", "N1", ",", "N2", ",", "LL"}], 
     "}"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rmin", "=", "0.00001"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"constraints", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Ns3", "<=", " ", 
        RowBox[{"-", "1"}]}], " ", ",", " ", 
       RowBox[{"gs", " ", ">", "0"}], " ", ",", 
       RowBox[{"gs", "<=", " ", "0.7"}], " ", ",", 
       RowBox[{"r1", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r2", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r3", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r4", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r5", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r6", ">=", "rmin"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Sign", "[", 
          RowBox[{
           RowBox[{"F1", "[", "5", "]"}], "/.", "solvar2"}], "]"}], "*", 
         "N51"}], ">=", "1"}], ",", " ", 
       RowBox[{"Ns2", "<=", 
        RowBox[{"-", "1"}]}], ",", " ", 
       RowBox[{"LL", ">", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Search", " ", "for", " ", "solutions"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"AbsoluteTiming", "[", 
    RowBox[{"solution", "=", "\[IndentingNewLine]", 
     RowBox[{"NMinimize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"S", ",", " ", "constraints"}], "}"}], ",", "var3", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<RandomSearch\>\"", ",", 
          RowBox[{"\"\<SearchPoints\>\"", "->", "200"}], ",", 
          RowBox[{"\"\<Tolerance\>\"", "\[Rule]", "0"}]}], "}"}]}]}], "]"}]}],
     "]"}], " "}]}]], "Input",
 CellChangeTimes->{{3.8613519070848217`*^9, 3.861351908073285*^9}, {
   3.861351993422514*^9, 3.8613521948491645`*^9}, {3.8613522257157807`*^9, 
   3.8613522976939883`*^9}, {3.861352345910915*^9, 3.861352355331204*^9}, {
   3.86135239130179*^9, 3.8613524436094265`*^9}, {3.86429901264849*^9, 
   3.864299143160138*^9}, {3.8643780248383317`*^9, 3.864378061559913*^9}, {
   3.864378154310416*^9, 3.8643782005482264`*^9}, {3.864378250275299*^9, 
   3.8643782535552335`*^9}, {3.8643783267092223`*^9, 3.864378347154191*^9}, {
   3.8643783824839125`*^9, 3.864378401299015*^9}, {3.8972286050445433`*^9, 
   3.8972286453956904`*^9}, {3.906802524559187*^9, 3.9068025250941896`*^9}, {
   3.9068025909183073`*^9, 3.906802591654556*^9}, {3.90680451613427*^9, 
   3.9068045745296507`*^9}, {3.906805001648465*^9, 3.906805009238964*^9}, {
   3.90705054948584*^9, 3.907050564381245*^9}, {3.9070511883394985`*^9, 
   3.907051333863067*^9}, {3.907051719361127*^9, 3.9070517453227158`*^9}, {
   3.9070521373564873`*^9, 3.90705215027179*^9}, {3.907139445178993*^9, 
   3.907139462823059*^9}, {3.9071395068946886`*^9, 3.9071395086850796`*^9}, {
   3.9071395571696405`*^9, 3.9071396319420023`*^9}, {3.9071404317085304`*^9, 
   3.9071404563925953`*^9}, 3.9071408054576845`*^9},
 CellLabel->
  "In[264]:=",ExpressionUUID->"7dd11169-1cab-4b2d-9e08-5259b543a189"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "gs", ",", "r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6", ",",
    "Ns2", ",", "Ns3", ",", "N51", ",", "N1", ",", "N2", ",", "LL"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.907052154151021*^9, 3.907139651990635*^9, 
  3.9071404642606974`*^9, 3.9071408312341104`*^9},
 CellLabel->
  "Out[266]=",ExpressionUUID->"ec93ca85-13b1-42c0-bd86-572ec3577f00"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"76.7653732`", ",", 
   RowBox[{"{", 
    RowBox[{"0.0653098265558801`", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gs", "\[Rule]", "0.00046431696734496297`"}], ",", 
       RowBox[{"r1", "\[Rule]", "0.031187479661334314`"}], ",", 
       RowBox[{"r2", "\[Rule]", "2.2219683429402224`"}], ",", 
       RowBox[{"r3", "\[Rule]", "0.00059146853407547`"}], ",", 
       RowBox[{"r4", "\[Rule]", "0.4559258525137597`"}], ",", 
       RowBox[{"r5", "\[Rule]", "3.6122943498472053`"}], ",", 
       RowBox[{"r6", "\[Rule]", "0.011009444702405398`"}], ",", 
       RowBox[{"Ns2", "\[Rule]", 
        RowBox[{"-", "1.457007359649177`"}]}], ",", 
       RowBox[{"Ns3", "\[Rule]", 
        RowBox[{"-", "2.9434447470921095`"}]}], ",", 
       RowBox[{"N51", "\[Rule]", 
        RowBox[{"-", "1.4750710978255048`"}]}], ",", 
       RowBox[{"N1", "\[Rule]", "0.432585012201257`"}], ",", 
       RowBox[{"N2", "\[Rule]", 
        RowBox[{"-", "0.0007942580288869474`"}]}], ",", 
       RowBox[{"LL", "\[Rule]", "0.04905139906960907`"}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.907052154151021*^9, 3.907139651990635*^9, 
  3.9071404642606974`*^9, 3.9071409080146136`*^9},
 CellLabel->
  "Out[269]=",ExpressionUUID->"50e148eb-9b62-42d0-ab00-3981275c7dcf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Refine", " ", "the", " ", "solution"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"point", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "var3", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"point", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"var3", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"var3", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "/.", 
            RowBox[{"solution", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"newsolution", "=", 
    RowBox[{"FindMinimum", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"S", ",", " ", "constraints"}], "}"}], ",", "point", ",", " ", 
      
      RowBox[{"AccuracyGoal", "\[Rule]", "30"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "30"}], ",", 
      RowBox[{"MaxIterations", "\[Rule]", "10000000000"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.780120350322089*^9, 3.780120363920542*^9}, {
   3.78012040230744*^9, 3.7801204310724707`*^9}, {3.780120719840967*^9, 
   3.780120733074333*^9}, {3.780120797649081*^9, 3.7801208388826303`*^9}, 
   3.780121932846726*^9, {3.780136012858782*^9, 3.780136014055015*^9}, 
   3.780137381316949*^9, {3.78013751082542*^9, 3.780137512295288*^9}, 
   3.780138656338909*^9, {3.780138785403494*^9, 3.7801387864238167`*^9}, 
   3.780204897162896*^9, {3.780216062106546*^9, 3.780216063157915*^9}, 
   3.780228000520133*^9, {3.78028734821491*^9, 3.780287381219624*^9}, {
   3.780301011886312*^9, 3.780301024139555*^9}, {3.780301093708583*^9, 
   3.780301097483618*^9}, {3.7803012832943296`*^9, 3.780301346411975*^9}, {
   3.780301377310481*^9, 3.780301382909305*^9}, 3.7803034612472115`*^9, {
   3.7803157251233015`*^9, 3.7803157266053705`*^9}, {3.780379178064247*^9, 
   3.780379178397176*^9}, 3.780379219103128*^9, {3.780379801202888*^9, 
   3.780379802414921*^9}, 3.780386932808236*^9, {3.780395271467556*^9, 
   3.7803952734159393`*^9}, 3.780395406426684*^9, {3.780398489071949*^9, 
   3.780398579996163*^9}, {3.780398714047646*^9, 3.7803987148905687`*^9}, {
   3.7806353177486553`*^9, 3.780635318912066*^9}, 3.7806551970242033`*^9, {
   3.780663331332075*^9, 3.780663332431539*^9}, {3.780735376821398*^9, 
   3.780735397860078*^9}, 3.780755703410725*^9, {3.780808429803994*^9, 
   3.780808455340377*^9}, {3.780808581308833*^9, 3.780808585080418*^9}, {
   3.7808086164609423`*^9, 3.780808634377743*^9}, {3.780825337664639*^9, 
   3.780825360655328*^9}, {3.780825392688487*^9, 3.780825478335948*^9}, {
   3.780826925456189*^9, 3.780827080272212*^9}, {3.780827152130026*^9, 
   3.7808272448963327`*^9}, {3.780828054867549*^9, 3.7808280652967873`*^9}, {
   3.780828100416885*^9, 3.7808281186726637`*^9}, 3.7808281940353603`*^9, 
   3.7808937435791893`*^9, 3.780894153047654*^9, {3.7808944485863132`*^9, 
   3.7808944489037848`*^9}, {3.780894479319703*^9, 3.780894488551169*^9}, 
   3.780919502372939*^9, {3.7812674206505613`*^9, 3.7812674250173063`*^9}, {
   3.781269310940724*^9, 3.781269312186528*^9}, 3.781269354587075*^9, {
   3.781333656602216*^9, 3.781333656808711*^9}, {3.781333693169767*^9, 
   3.781333742505673*^9}, {3.781333782666133*^9, 3.781333841790943*^9}, 
   3.781333887467968*^9, {3.781334464458311*^9, 3.781334499449388*^9}, {
   3.781334596522737*^9, 3.781334640009787*^9}, {3.781334705642991*^9, 
   3.781334709001562*^9}, {3.781334778121655*^9, 3.7813347797375174`*^9}, {
   3.7813348839989967`*^9, 3.781334904414824*^9}, 3.781334936060701*^9, 
   3.781334969117052*^9, 3.781344229695956*^9, {3.781344297840741*^9, 
   3.781344312796966*^9}, {3.781344344768168*^9, 3.781344377376511*^9}, {
   3.781345849711639*^9, 3.7813458597567472`*^9}, 3.781347797518203*^9, {
   3.781348202898848*^9, 3.7813482194869633`*^9}, {3.7813483045136433`*^9, 
   3.781348308703072*^9}, 3.781348374131654*^9, {3.781348479652405*^9, 
   3.781348489152688*^9}, {3.7813487459686747`*^9, 3.7813487590644484`*^9}, {
   3.78134888638729*^9, 3.781348962895318*^9}, {3.781349009809947*^9, 
   3.781349025859602*^9}, 3.78134907561906*^9, {3.781350312966714*^9, 
   3.781350338128744*^9}, {3.7813504608851547`*^9, 3.781350481344963*^9}, 
   3.781350519844067*^9, {3.781350684148748*^9, 3.7813506843210793`*^9}, {
   3.781350714547204*^9, 3.781350750836062*^9}, {3.781350784579471*^9, 
   3.7813508185770082`*^9}, {3.78135087480274*^9, 3.78135091899562*^9}, 
   3.781504884550749*^9, {3.781505320594617*^9, 3.781505367454921*^9}, {
   3.781505491378631*^9, 3.781505563070876*^9}, {3.7815056253299713`*^9, 
   3.781505677058169*^9}, {3.78150592945767*^9, 3.781505939086748*^9}, {
   3.781506125743937*^9, 3.7815061328001633`*^9}, {3.781506316868395*^9, 
   3.781506413310123*^9}, {3.781506506194405*^9, 3.781506545488172*^9}, {
   3.781506617951951*^9, 3.7815066250882607`*^9}, 3.7815067099699183`*^9, {
   3.7815067888328*^9, 3.7815068115987663`*^9}, {3.78150690292784*^9, 
   3.7815070237587442`*^9}, {3.781507399409564*^9, 3.7815075568981867`*^9}, {
   3.7815076449147463`*^9, 3.7815077553922367`*^9}, {3.7815078235066223`*^9, 
   3.781507870830667*^9}, {3.781508075810067*^9, 3.78150811662394*^9}, {
   3.781515660916781*^9, 3.781515680853281*^9}, {3.7815157806607943`*^9, 
   3.781515786209531*^9}, {3.781515937909074*^9, 3.7815159621958723`*^9}, {
   3.7815171196203833`*^9, 3.781517132690308*^9}, {3.781517313923087*^9, 
   3.78151734528584*^9}, {3.7815179248047657`*^9, 3.7815179358124657`*^9}, {
   3.781518247686191*^9, 3.781518254098802*^9}, {3.781518484373559*^9, 
   3.781518554659182*^9}, {3.781519748487246*^9, 3.781519748819377*^9}, {
   3.781519847927166*^9, 3.7815198571714993`*^9}, 3.7815203171680717`*^9, {
   3.781849552038794*^9, 3.78184956075702*^9}, {3.781850170438295*^9, 
   3.781850257447016*^9}, {3.781850293159772*^9, 3.781850299768989*^9}, {
   3.781850749351507*^9, 3.781850756359009*^9}, 3.781850807241519*^9, {
   3.78185086290557*^9, 3.7818508629601994`*^9}, {3.781851148649828*^9, 
   3.781851168361156*^9}, 3.7818514635614147`*^9, {3.7818516339757833`*^9, 
   3.781851646201812*^9}, {3.7818525944326353`*^9, 3.781852611546301*^9}, {
   3.78185424916247*^9, 3.781854282762384*^9}, {3.781854402842462*^9, 
   3.781854407194335*^9}, {3.7818626768289747`*^9, 3.7818626927293167`*^9}, {
   3.7818633509246387`*^9, 3.78186338228168*^9}, {3.781867474798134*^9, 
   3.781867487757965*^9}, {3.7818675340296383`*^9, 3.781867539053617*^9}, {
   3.78186765292761*^9, 3.781867712012002*^9}, 3.781867905768526*^9, {
   3.781867950571759*^9, 3.781867953372293*^9}, {3.78186812847987*^9, 
   3.781868132428793*^9}, {3.781868192254013*^9, 3.781868203914234*^9}, {
   3.781868261810122*^9, 3.781868330510037*^9}, 3.781868938875617*^9, {
   3.7818690709577093`*^9, 3.781869101723816*^9}, {3.781873224198977*^9, 
   3.7818732352476673`*^9}, {3.781873585151628*^9, 3.781873606252261*^9}, {
   3.781935050560832*^9, 3.7819350633097563`*^9}, {3.781935164688815*^9, 
   3.781935170829465*^9}, {3.7819352286708612`*^9, 3.781935235149562*^9}, {
   3.781935275297214*^9, 3.781935362689221*^9}, {3.781935572539813*^9, 
   3.781935610977518*^9}, {3.78193576173582*^9, 3.781935814289352*^9}, {
   3.781935992027052*^9, 3.781936050161615*^9}, {3.7819363245071583`*^9, 
   3.781936352048493*^9}, {3.781936551273963*^9, 3.781936615169129*^9}, {
   3.781936758634494*^9, 3.7819367969292393`*^9}, {3.781937282381568*^9, 
   3.781937309693088*^9}, {3.7819374630003767`*^9, 3.7819374919179697`*^9}, {
   3.7819380723933973`*^9, 3.781938124253244*^9}, {3.781938250746497*^9, 
   3.7819382971169643`*^9}, {3.7819384972286043`*^9, 3.78193856524863*^9}, {
   3.7819386960715103`*^9, 3.781938725377042*^9}, {3.7819388157923937`*^9, 
   3.781938827933071*^9}, 3.781951878892646*^9, {3.781951914420496*^9, 
   3.7819519428659143`*^9}, {3.781952968356758*^9, 3.781952971940237*^9}, {
   3.7820231723387823`*^9, 3.7820232119598513`*^9}, {3.7820254780855503`*^9, 
   3.782025499425293*^9}, {3.782044272679963*^9, 3.782044298534195*^9}, {
   3.7820449798139353`*^9, 3.782044993731504*^9}, {3.782454847376129*^9, 
   3.7824548615199003`*^9}, 3.78245654444872*^9, {3.782456583872877*^9, 
   3.782456589969314*^9}, {3.782458155022449*^9, 3.782458155213353*^9}, 
   3.782474319427784*^9, 3.782475942132154*^9, {3.782476205331409*^9, 
   3.7824762393163567`*^9}, {3.782476882244157*^9, 3.782476893712316*^9}, {
   3.7825404445818787`*^9, 3.782540482614098*^9}, {3.782540679509656*^9, 
   3.7825407097821712`*^9}, {3.7825414659900303`*^9, 3.782541510518062*^9}, {
   3.78254238770264*^9, 3.7825424253980083`*^9}, {3.782543564918474*^9, 
   3.78254359347717*^9}, {3.782544482518856*^9, 3.782544531686863*^9}, {
   3.782557405206582*^9, 3.782557419878478*^9}, {3.782558619095314*^9, 
   3.782558638308275*^9}, {3.782559475831304*^9, 3.7825594995115843`*^9}, {
   3.782560564119822*^9, 3.7825606045811787`*^9}, {3.78262648061453*^9, 
   3.782626488374959*^9}, {3.7826271599741907`*^9, 3.782627179474965*^9}, {
   3.782628224662245*^9, 3.782628236694408*^9}, {3.782629119094523*^9, 
   3.782629156467287*^9}, {3.7826298823408537`*^9, 3.782629903331464*^9}, {
   3.782648065046234*^9, 3.782648090741797*^9}, {3.782648761635594*^9, 
   3.782648771090591*^9}, {3.782649919846043*^9, 3.7826499335260143`*^9}, {
   3.7826512466932*^9, 3.7826512570587473`*^9}, {3.782711749379889*^9, 
   3.782711763203794*^9}, {3.7827127923076057`*^9, 3.7827128030723257`*^9}, {
   3.782713514628169*^9, 3.7827135278918123`*^9}, {3.78271559558808*^9, 
   3.782715613971024*^9}, {3.78271591187589*^9, 3.782715925634924*^9}, {
   3.782716048963917*^9, 3.7827160561164627`*^9}, {3.7827165243063374`*^9, 
   3.7827165417623587`*^9}, {3.7827230404867487`*^9, 3.782723057511216*^9}, {
   3.782723229927437*^9, 3.78272325551149*^9}, {3.7827233631915903`*^9, 
   3.7827234100539427`*^9}, {3.782723554917755*^9, 3.782723555363688*^9}, {
   3.7827243922634087`*^9, 3.782724422483585*^9}, {3.7827254507729588`*^9, 
   3.782725453320052*^9}, {3.7827255522002373`*^9, 3.782725555366647*^9}, {
   3.782725772295979*^9, 3.7827258052525473`*^9}, {3.782725941544052*^9, 
   3.7827259492559347`*^9}, {3.782727160392169*^9, 3.782727185400693*^9}, 
   3.7827354921085873`*^9, {3.783060160708776*^9, 3.78306018094779*^9}, 
   3.78306045800345*^9, {3.7830887406676197`*^9, 3.78308874746531*^9}, 
   3.7830888004558773`*^9, {3.783143811819497*^9, 3.783143855995914*^9}, 
   3.783770732212778*^9, {3.784632138659309*^9, 3.784632140702835*^9}, {
   3.784632189729701*^9, 3.784632209633748*^9}, {3.784639088179892*^9, 
   3.7846391455240088`*^9}, 3.78463923518769*^9, 3.7851568963017406`*^9, {
   3.785493962297718*^9, 3.785493971768622*^9}, 3.78549406405667*^9, {
   3.7855783834702787`*^9, 3.785578393837841*^9}, {3.785578440896639*^9, 
   3.785578447996912*^9}, {3.7855785535333*^9, 3.785578657039809*^9}, {
   3.7855789948306093`*^9, 3.785579021806035*^9}, {3.785579057792048*^9, 
   3.78557905817404*^9}, {3.785579150207885*^9, 3.78557916270266*^9}, {
   3.785583304692659*^9, 3.785583379425226*^9}, {3.785583423298332*^9, 
   3.7855834600339613`*^9}, {3.78558514298085*^9, 3.7855851471568623`*^9}, {
   3.7856763731712723`*^9, 3.78567639613431*^9}, {3.785676530901513*^9, 
   3.7856765871548223`*^9}, {3.788689420208438*^9, 3.7886894874863377`*^9}, 
   3.788689873023951*^9, 3.788691931328479*^9, {3.788692839120882*^9, 
   3.788692880850451*^9}, {3.788693437536483*^9, 3.788693448032502*^9}, {
   3.788696388228183*^9, 3.788696400531473*^9}, {3.7886964331882353`*^9, 
   3.788696454208426*^9}, {3.788696512755537*^9, 3.788696532768642*^9}, {
   3.7886966401320343`*^9, 3.788696665200526*^9}, 3.7886974501790943`*^9, 
   3.7887733636246805`*^9, {3.809330916657322*^9, 3.8093309199315557`*^9}, {
   3.809330973996245*^9, 3.809331017077314*^9}, 3.8093391587632084`*^9, {
   3.816426904919158*^9, 3.816426924450824*^9}, {3.816427288876193*^9, 
   3.816427291796776*^9}, {3.8169540440681725`*^9, 3.816954055920016*^9}, {
   3.8169598678977003`*^9, 3.8169598773584585`*^9}, {3.8170652337887383`*^9, 
   3.817065254273367*^9}, 3.817065479639168*^9, {3.817104282077447*^9, 
   3.817104302574171*^9}, {3.817114261056501*^9, 3.817114265538416*^9}, 
   3.817126132343788*^9, {3.8188332648867507`*^9, 3.818833273967883*^9}, {
   3.818937727898674*^9, 3.8189377322119064`*^9}, {3.818942656068986*^9, 
   3.818942664217625*^9}, {3.819024850923196*^9, 3.819024885375928*^9}, {
   3.8193900848153114`*^9, 3.819390095273116*^9}, {3.8194207217669764`*^9, 
   3.819420725503989*^9}, {3.8194271978467045`*^9, 3.8194271982516985`*^9}, {
   3.819525171455999*^9, 3.8195251754605923`*^9}, {3.819539302605856*^9, 
   3.81953931746707*^9}, {3.8195393731412907`*^9, 3.819539412858282*^9}, {
   3.8196232798179846`*^9, 3.819623280666724*^9}, {3.8199778330904713`*^9, 
   3.819977833654484*^9}, 3.8201341974750404`*^9, {3.820234561253681*^9, 
   3.820234569371483*^9}, {3.820235214859537*^9, 3.82023521540808*^9}, {
   3.820236459808942*^9, 3.820236460925584*^9}, 3.832821491780785*^9, {
   3.832823901032675*^9, 3.8328240453068047`*^9}, {3.83282410958132*^9, 
   3.8328241164153795`*^9}, {3.832830274576984*^9, 3.8328303202736044`*^9}, {
   3.832832942855707*^9, 3.832832945562522*^9}, {3.832833210763112*^9, 
   3.8328332470317993`*^9}, {3.832833305105397*^9, 3.8328333221304026`*^9}, 
   3.8328333966212893`*^9, {3.832838959170751*^9, 3.8328389960648003`*^9}, {
   3.832842635336168*^9, 3.832842670797757*^9}, 3.8333439230097604`*^9, {
   3.8465636343468537`*^9, 3.8465636751407547`*^9}, {3.846563760992219*^9, 
   3.8465637667530746`*^9}, {3.846564525846652*^9, 3.8465645309071426`*^9}, 
   3.8469111042466106`*^9, {3.847334550475896*^9, 3.847334552492509*^9}, {
   3.8473384367290397`*^9, 3.847338498152093*^9}, {3.8473395747189035`*^9, 
   3.8473396462300606`*^9}, {3.8473404575353518`*^9, 3.847340474618497*^9}, {
   3.8473416285202093`*^9, 3.8473416495747857`*^9}, {3.847424018600747*^9, 
   3.847424032916505*^9}, {3.847425521998248*^9, 3.8474255353424206`*^9}, {
   3.847450570734826*^9, 3.8474505708995123`*^9}, {3.8475161892500343`*^9, 
   3.8475161933624816`*^9}, 3.847945504354744*^9, {3.848142253281871*^9, 
   3.848142286112417*^9}, {3.8508366671822557`*^9, 3.850836722767372*^9}, {
   3.8508367757097516`*^9, 3.8508368004892826`*^9}, {3.8508772210123587`*^9, 
   3.8508772324336934`*^9}, {3.8508772675280204`*^9, 
   3.8508772717248898`*^9}, {3.8508946538291297`*^9, 3.850894704160666*^9}, {
   3.8602254179475975`*^9, 3.8602255275699196`*^9}, 3.86022669048143*^9, {
   3.860227789149931*^9, 3.860227789713549*^9}, 3.8602301510343666`*^9, 
   3.8604692939810233`*^9, {3.860470636391461*^9, 3.8604706379566298`*^9}, {
   3.860558129632472*^9, 3.8605581332833886`*^9}, {3.8606677775959234`*^9, 
   3.860667780533579*^9}, 3.8606712212189164`*^9, 3.861098181931149*^9, {
   3.861353041898249*^9, 3.8613530597676706`*^9}, {3.8613552803972845`*^9, 
   3.861355326288266*^9}, {3.861356461510008*^9, 3.8613564615945244`*^9}, 
   3.86135869159225*^9, 3.8613598623499746`*^9, {3.861438967569268*^9, 
   3.8614389677595034`*^9}, 3.861447198156766*^9, 3.8618562276640635`*^9, {
   3.8642981032008815`*^9, 3.8642981044497414`*^9}, {3.9068029709328794`*^9, 
   3.9068029832283354`*^9}, {3.9068052599261303`*^9, 
   3.9068052799756317`*^9}, {3.907051141453373*^9, 3.907051141923036*^9}},
 CellLabel->
  "In[270]:=",ExpressionUUID->"3bcb7f7c-527c-442b-a59f-23263adf0af3"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum", "acceptlev", "\"Solved to acceptable level.\"", 2, 272, 16, 
   27503134174993050070, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9070522513873825`*^9, 3.907139756031475*^9, 
  3.9071405566190867`*^9, 3.9071409086689515`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[270]:=",ExpressionUUID->"5da77953-7e09-4d5a-bc56-910203b03053"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.1839774767163594`*^-30", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"gs", "\[Rule]", "0.5298284052120571`"}], ",", 
     RowBox[{"r1", "\[Rule]", "4.695973194179379`"}], ",", 
     RowBox[{"r2", "\[Rule]", "112.50956953350654`"}], ",", 
     RowBox[{"r3", "\[Rule]", "0.06748190369640038`"}], ",", 
     RowBox[{"r4", "\[Rule]", "14.995402418316935`"}], ",", 
     RowBox[{"r5", "\[Rule]", "172.36419055639925`"}], ",", 
     RowBox[{"r6", "\[Rule]", "0.0770255015387729`"}], ",", 
     RowBox[{"Ns2", "\[Rule]", 
      RowBox[{"-", "66.6346850605947`"}]}], ",", 
     RowBox[{"Ns3", "\[Rule]", 
      RowBox[{"-", "67.75572944544925`"}]}], ",", 
     RowBox[{"N51", "\[Rule]", 
      RowBox[{"-", "46.2543868889132`"}]}], ",", 
     RowBox[{"N1", "\[Rule]", "0.020169527797389265`"}], ",", 
     RowBox[{"N2", "\[Rule]", 
      RowBox[{"-", "0.002597033663174203`"}]}], ",", 
     RowBox[{"LL", "\[Rule]", "1.6252129693379942`"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9070522514041586`*^9, 3.907139756041645*^9, 
  3.9071405566292257`*^9, 3.9071409086791844`*^9},
 CellLabel->
  "Out[272]=",ExpressionUUID->"64b58c59-49af-46f3-8d11-0a9dcf8dce7f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Integers", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"point", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "var3", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"point", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"var3", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"var3", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "/.", 
            RowBox[{"newsolution", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ep", " ", "=", " ", 
     RowBox[{"10", "^", 
      RowBox[{"-", "10"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"so", "=", 
     RowBox[{"newsolution", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"intconst", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"Ns2", "/.", "so"}], "]"}], "-", "ep"}], "<", "Ns2", "<", 
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"Ns2", "/.", "so"}], "]"}], "+", "ep"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"Ns3", "/.", "so"}], "]"}], "-", "ep"}], "<", "Ns3", "<", 
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"Ns3", "/.", "so"}], "]"}], "+", "ep"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"N51", "/.", "so"}], "]"}], "-", "ep"}], "<", "N51", "<", 
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{"N51", "/.", "so"}], "]"}], "+", "ep"}]}]}], "}"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cond", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{"constraints", ",", "intconst"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"nso", "=", 
    RowBox[{"FindMinimum", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"S", ",", "cond"}], "}"}], ",", "point", ",", " ", 
      RowBox[{"AccuracyGoal", "\[Rule]", "30"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "30"}], ",", 
      RowBox[{"MaxIterations", "\[Rule]", "10000000000"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8643797693372383`*^9, 3.864379772677018*^9}, {
   3.864379822497552*^9, 3.864379863999951*^9}, {3.86437994282316*^9, 
   3.8643800617084045`*^9}, {3.864380470860536*^9, 3.8643804713609457`*^9}, {
   3.86438052781249*^9, 3.864380575487461*^9}, {3.864381057040237*^9, 
   3.864381065767666*^9}, {3.897277160064027*^9, 3.89727716953831*^9}, {
   3.906803013703106*^9, 3.906803033083043*^9}, {3.906805017814205*^9, 
   3.9068050203082256`*^9}, {3.9070505768750997`*^9, 3.907050585053479*^9}, {
   3.9070513805789804`*^9, 3.9070514048975735`*^9}, {3.9070516507035923`*^9, 
   3.9070516555382833`*^9}, 3.907051795795274*^9, {3.907139702508829*^9, 
   3.907139725038149*^9}, 3.907140478257804*^9},
 CellLabel->
  "In[273]:=",ExpressionUUID->"019f9598-3b7b-4b50-b20a-e234a8de83cc"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum", "sdir", "\"Search direction has become too small.\"", 2, 279,
    17, 27503134174993050070, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9071405568128233`*^9, 3.90714090881133*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[273]:=",ExpressionUUID->"37739c7f-85eb-42b4-b1b5-05b62fee3d2a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.2702561289593694`*^-30", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"gs", "\[Rule]", "0.5327584356394426`"}], ",", 
     RowBox[{"r1", "\[Rule]", "4.704542267980892`"}], ",", 
     RowBox[{"r2", "\[Rule]", "112.92570080405355`"}], ",", 
     RowBox[{"r3", "\[Rule]", "0.06760504268998702`"}], ",", 
     RowBox[{"r4", "\[Rule]", "14.968800598289587`"}], ",", 
     RowBox[{"r5", "\[Rule]", "172.0584167566418`"}], ",", 
     RowBox[{"r6", "\[Rule]", "0.0773103903704763`"}], ",", 
     RowBox[{"Ns2", "\[Rule]", 
      RowBox[{"-", "67.00000000000003`"}]}], ",", 
     RowBox[{"Ns3", "\[Rule]", 
      RowBox[{"-", "68.00000000000001`"}]}], ",", 
     RowBox[{"N51", "\[Rule]", 
      RowBox[{"-", "46.000000000000014`"}]}], ",", 
     RowBox[{"N1", "\[Rule]", "0.020207253815657966`"}], ",", 
     RowBox[{"N2", "\[Rule]", 
      RowBox[{"-", "0.00259218512015519`"}]}], ",", 
     RowBox[{"LL", "\[Rule]", "1.6223298441166507`"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9071405568229256`*^9, 3.907140908819375*^9},
 CellLabel->
  "Out[279]=",ExpressionUUID->"8dcfe8d2-43e4-4916-93b3-f52ec682874b"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.90714042550784*^9},ExpressionUUID->"1810050f-6acf-4a02-9889-d489ffe78122"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"INPUT1", " ", "final"}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"S0", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T10", "[", "1", "]"}], "-", 
           RowBox[{"6", "gs", "*", "Ns1", "*", 
            RowBox[{
             RowBox[{"LL", "^", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"r3", " ", "*", "r4", " ", "*", "r5", "*", "r6"}], 
              ")"}]}]}]}], ")"}], "^", "2"}], "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T10", "[", "2", "]"}], "-", 
           RowBox[{"6", "gs", "*", "Ns2", "*", 
            RowBox[{
             RowBox[{"LL", "^", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"r1", " ", "*", "r2", " ", "*", "r5", "*", "r6"}], 
              ")"}]}]}]}], ")"}], "^", "2"}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T10", "[", "3", "]"}], "-", 
           RowBox[{"6", "gs", "*", "Ns3", "*", 
            RowBox[{
             RowBox[{"LL", "^", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"r3", " ", "*", "r4", " ", "*", "r1", "*", "r2"}], 
              ")"}]}]}]}], ")"}], "^", "2"}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"F1", "[", "5", "]"}], "-", 
           RowBox[{"gs", "*", "N51", "*", 
            RowBox[{"LL", "/", "r5"}]}]}], ")"}], "^", "2"}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Fo1", "-", 
           RowBox[{"gs", " ", "*", "No1", "*", 
            RowBox[{"LL", "/", 
             RowBox[{"(", 
              RowBox[{"r1", "*", "r4", "*", "r6"}], ")"}]}]}]}], ")"}], "^", 
         "2"}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Fo2", "-", 
           RowBox[{"gs", " ", "*", "No2", "*", 
            RowBox[{"LL", "/", 
             RowBox[{"(", 
              RowBox[{"r2", "*", "r3", "*", "r5"}], ")"}]}]}]}], ")"}], "^", 
         "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"1", ",", "4", ",", "6"}], "]"}], "+", 
           RowBox[{"N1", "*", "r1", "*", "LL", "*", "2", "*", 
            RowBox[{"Pi", "/", 
             RowBox[{"(", 
              RowBox[{"r4", "*", "r6"}], ")"}]}]}]}], ")"}], "^", "2"}], "+", 
        
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"2", ",", "3", ",", "5"}], "]"}], "-", 
           RowBox[{"N2", "*", "r2", "*", "LL", "*", "2", "*", 
            RowBox[{"Pi", "/", 
             RowBox[{"(", 
              RowBox[{"r3", "*", "r5"}], ")"}]}]}]}], ")"}], "^", "2"}], "+", 
        
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"3", ",", "2", ",", "5"}], "]"}], "-", 
           RowBox[{"N3", "*", "r3", "*", "LL", "*", "2", "*", 
            RowBox[{"Pi", "/", 
             RowBox[{"(", 
              RowBox[{"r2", "*", "r5"}], ")"}]}]}]}], ")"}], "^", "2"}], "+", 
        
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"6", ",", "1", ",", "4"}], "]"}], "-", 
           RowBox[{"N6", "*", "r6", "*", "LL", "*", "2", "*", 
            RowBox[{"Pi", "/", 
             RowBox[{"(", 
              RowBox[{"r1", "*", "r4"}], ")"}]}]}]}], ")"}], "^", "2"}]}], 
       " ", ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"N6", "->", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "N1"}]}], ",", " ", 
        RowBox[{"N3", "->", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "N2"}]}], ",", " ", 
        RowBox[{"No1", "->", "1"}], ",", 
        RowBox[{"No2", "->", 
         RowBox[{"-", "2"}]}], ",", " ", 
        RowBox[{"Ns1", "->", "14"}], ",", 
        RowBox[{"Ns2", "->", 
         RowBox[{"-", "168"}]}], ",", 
        RowBox[{"Ns3", "->", 
         RowBox[{"-", "2"}]}], ",", 
        RowBox[{"N51", "->", 
         RowBox[{"-", "31"}]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"S", "=", 
     RowBox[{"S0", "/.", "solvar2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"var3", "=", 
    RowBox[{"{", 
     RowBox[{
     "gs", ",", "r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6", 
      ",", "N1", ",", "N2", ",", "LL"}], "}"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rmin", "=", "0.00001"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"constraints", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gs", " ", ">", "0"}], " ", ",", 
       RowBox[{"gs", "<=", " ", "1"}], ",", 
       RowBox[{"r1", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r2", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r3", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r4", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r5", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r6", ">=", "rmin"}], ",", " ", 
       RowBox[{"LL", ">", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Search", " ", "for", " ", "solutions"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"AbsoluteTiming", "[", 
    RowBox[{"solution", "=", "\[IndentingNewLine]", 
     RowBox[{"NMinimize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"S", ",", " ", "constraints"}], "}"}], ",", "var3", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<RandomSearch\>\"", ",", 
          RowBox[{"\"\<SearchPoints\>\"", "->", "200"}], ",", 
          RowBox[{"\"\<Tolerance\>\"", "\[Rule]", "0"}]}], "}"}]}]}], "]"}]}],
     "]"}], " "}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQBGIQfWdb0p6PR944RkU0gWmbVt3jIDpaJ/oBiF773OwJ
iFY3NXsLos3VbD+DaMuZWV9AtMuKlz9AdE5D8X8QnXdgyoEJp9443pJ/egFE
z70sFbodSJ9/tTESRL9755kKooW6BbNBtMN5j0IQXXlkI5j+vPFaFYhWep9S
C6LNas43guiOiZotIPpZzsLl8ZxvHetXrlkDou88mZi9SPqt4yzmxWD6WNLd
YhAt/+kLmP7o3ZKyGEg/+3QhG0RbHTBZCKJnLFVfBKIZeta3Scu8ddQ07ukA
0Tp3u66BaPt5u1+A6Ki+1xIyQHpDsJYMiI7I0PYF0Y2bTviB6FfSVfEgek29
fDKI7okLzADRDufcs0D0lutFBe5A2mLfLzBtwi5eDqKT3HZVguhNjbdrQXRX
x4RWEA0ARpPT+Q==
  "],
 CellLabel->
  "In[252]:=",ExpressionUUID->"2c5420e5-74fe-4e41-958f-f07eba7fa2b9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "gs", ",", "r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6", ",",
    "N1", ",", "N2", ",", "LL"}], "}"}]], "Output",
 CellChangeTimes->{3.907052481134672*^9, 3.9071406574694223`*^9},
 CellLabel->
  "Out[254]=",ExpressionUUID->"2b896bac-d4ec-4e53-887c-b4a2ad30bbca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"71.3183`", ",", 
   RowBox[{"{", 
    RowBox[{"0.011861495601027191`", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gs", "\[Rule]", "0.703718563176854`"}], ",", 
       RowBox[{"r1", "\[Rule]", "0.7743695686268945`"}], ",", 
       RowBox[{"r2", "\[Rule]", "12.486107902380429`"}], ",", 
       RowBox[{"r3", "\[Rule]", "0.009629486327268236`"}], ",", 
       RowBox[{"r4", "\[Rule]", "0.980295326523715`"}], ",", 
       RowBox[{"r5", "\[Rule]", "11.40636775575095`"}], ",", 
       RowBox[{"r6", "\[Rule]", "0.6337155258992114`"}], ",", 
       RowBox[{"N1", "\[Rule]", "1.0022298172443425`"}], ",", 
       RowBox[{"N2", "\[Rule]", 
        RowBox[{"-", "0.0033430000740921353`"}]}], ",", 
       RowBox[{"LL", "\[Rule]", "0.10743097158747653`"}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.907052481134672*^9, 3.9071407287788973`*^9},
 CellLabel->
  "Out[257]=",ExpressionUUID->"7df44f01-7ab5-4bc7-b3b4-c9278fc83f59"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Refine", " ", "the", " ", "solution"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"point", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "var3", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"point", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"var3", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"var3", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "/.", 
            RowBox[{"solution", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"newsolution", "=", 
    RowBox[{"FindMinimum", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"S", ",", " ", "constraints"}], "}"}], ",", "point", ",", " ", 
      
      RowBox[{"AccuracyGoal", "\[Rule]", "30"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "30"}], ",", 
      RowBox[{"MaxIterations", "\[Rule]", "10000000000"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.780120350322089*^9, 3.780120363920542*^9}, {
   3.78012040230744*^9, 3.7801204310724707`*^9}, {3.780120719840967*^9, 
   3.780120733074333*^9}, {3.780120797649081*^9, 3.7801208388826303`*^9}, 
   3.780121932846726*^9, {3.780136012858782*^9, 3.780136014055015*^9}, 
   3.780137381316949*^9, {3.78013751082542*^9, 3.780137512295288*^9}, 
   3.780138656338909*^9, {3.780138785403494*^9, 3.7801387864238167`*^9}, 
   3.780204897162896*^9, {3.780216062106546*^9, 3.780216063157915*^9}, 
   3.780228000520133*^9, {3.78028734821491*^9, 3.780287381219624*^9}, {
   3.780301011886312*^9, 3.780301024139555*^9}, {3.780301093708583*^9, 
   3.780301097483618*^9}, {3.7803012832943296`*^9, 3.780301346411975*^9}, {
   3.780301377310481*^9, 3.780301382909305*^9}, 3.7803034612472115`*^9, {
   3.7803157251233015`*^9, 3.7803157266053705`*^9}, {3.780379178064247*^9, 
   3.780379178397176*^9}, 3.780379219103128*^9, {3.780379801202888*^9, 
   3.780379802414921*^9}, 3.780386932808236*^9, {3.780395271467556*^9, 
   3.7803952734159393`*^9}, 3.780395406426684*^9, {3.780398489071949*^9, 
   3.780398579996163*^9}, {3.780398714047646*^9, 3.7803987148905687`*^9}, {
   3.7806353177486553`*^9, 3.780635318912066*^9}, 3.7806551970242033`*^9, {
   3.780663331332075*^9, 3.780663332431539*^9}, {3.780735376821398*^9, 
   3.780735397860078*^9}, 3.780755703410725*^9, {3.780808429803994*^9, 
   3.780808455340377*^9}, {3.780808581308833*^9, 3.780808585080418*^9}, {
   3.7808086164609423`*^9, 3.780808634377743*^9}, {3.780825337664639*^9, 
   3.780825360655328*^9}, {3.780825392688487*^9, 3.780825478335948*^9}, {
   3.780826925456189*^9, 3.780827080272212*^9}, {3.780827152130026*^9, 
   3.7808272448963327`*^9}, {3.780828054867549*^9, 3.7808280652967873`*^9}, {
   3.780828100416885*^9, 3.7808281186726637`*^9}, 3.7808281940353603`*^9, 
   3.7808937435791893`*^9, 3.780894153047654*^9, {3.7808944485863132`*^9, 
   3.7808944489037848`*^9}, {3.780894479319703*^9, 3.780894488551169*^9}, 
   3.780919502372939*^9, {3.7812674206505613`*^9, 3.7812674250173063`*^9}, {
   3.781269310940724*^9, 3.781269312186528*^9}, 3.781269354587075*^9, {
   3.781333656602216*^9, 3.781333656808711*^9}, {3.781333693169767*^9, 
   3.781333742505673*^9}, {3.781333782666133*^9, 3.781333841790943*^9}, 
   3.781333887467968*^9, {3.781334464458311*^9, 3.781334499449388*^9}, {
   3.781334596522737*^9, 3.781334640009787*^9}, {3.781334705642991*^9, 
   3.781334709001562*^9}, {3.781334778121655*^9, 3.7813347797375174`*^9}, {
   3.7813348839989967`*^9, 3.781334904414824*^9}, 3.781334936060701*^9, 
   3.781334969117052*^9, 3.781344229695956*^9, {3.781344297840741*^9, 
   3.781344312796966*^9}, {3.781344344768168*^9, 3.781344377376511*^9}, {
   3.781345849711639*^9, 3.7813458597567472`*^9}, 3.781347797518203*^9, {
   3.781348202898848*^9, 3.7813482194869633`*^9}, {3.7813483045136433`*^9, 
   3.781348308703072*^9}, 3.781348374131654*^9, {3.781348479652405*^9, 
   3.781348489152688*^9}, {3.7813487459686747`*^9, 3.7813487590644484`*^9}, {
   3.78134888638729*^9, 3.781348962895318*^9}, {3.781349009809947*^9, 
   3.781349025859602*^9}, 3.78134907561906*^9, {3.781350312966714*^9, 
   3.781350338128744*^9}, {3.7813504608851547`*^9, 3.781350481344963*^9}, 
   3.781350519844067*^9, {3.781350684148748*^9, 3.7813506843210793`*^9}, {
   3.781350714547204*^9, 3.781350750836062*^9}, {3.781350784579471*^9, 
   3.7813508185770082`*^9}, {3.78135087480274*^9, 3.78135091899562*^9}, 
   3.781504884550749*^9, {3.781505320594617*^9, 3.781505367454921*^9}, {
   3.781505491378631*^9, 3.781505563070876*^9}, {3.7815056253299713`*^9, 
   3.781505677058169*^9}, {3.78150592945767*^9, 3.781505939086748*^9}, {
   3.781506125743937*^9, 3.7815061328001633`*^9}, {3.781506316868395*^9, 
   3.781506413310123*^9}, {3.781506506194405*^9, 3.781506545488172*^9}, {
   3.781506617951951*^9, 3.7815066250882607`*^9}, 3.7815067099699183`*^9, {
   3.7815067888328*^9, 3.7815068115987663`*^9}, {3.78150690292784*^9, 
   3.7815070237587442`*^9}, {3.781507399409564*^9, 3.7815075568981867`*^9}, {
   3.7815076449147463`*^9, 3.7815077553922367`*^9}, {3.7815078235066223`*^9, 
   3.781507870830667*^9}, {3.781508075810067*^9, 3.78150811662394*^9}, {
   3.781515660916781*^9, 3.781515680853281*^9}, {3.7815157806607943`*^9, 
   3.781515786209531*^9}, {3.781515937909074*^9, 3.7815159621958723`*^9}, {
   3.7815171196203833`*^9, 3.781517132690308*^9}, {3.781517313923087*^9, 
   3.78151734528584*^9}, {3.7815179248047657`*^9, 3.7815179358124657`*^9}, {
   3.781518247686191*^9, 3.781518254098802*^9}, {3.781518484373559*^9, 
   3.781518554659182*^9}, {3.781519748487246*^9, 3.781519748819377*^9}, {
   3.781519847927166*^9, 3.7815198571714993`*^9}, 3.7815203171680717`*^9, {
   3.781849552038794*^9, 3.78184956075702*^9}, {3.781850170438295*^9, 
   3.781850257447016*^9}, {3.781850293159772*^9, 3.781850299768989*^9}, {
   3.781850749351507*^9, 3.781850756359009*^9}, 3.781850807241519*^9, {
   3.78185086290557*^9, 3.7818508629601994`*^9}, {3.781851148649828*^9, 
   3.781851168361156*^9}, 3.7818514635614147`*^9, {3.7818516339757833`*^9, 
   3.781851646201812*^9}, {3.7818525944326353`*^9, 3.781852611546301*^9}, {
   3.78185424916247*^9, 3.781854282762384*^9}, {3.781854402842462*^9, 
   3.781854407194335*^9}, {3.7818626768289747`*^9, 3.7818626927293167`*^9}, {
   3.7818633509246387`*^9, 3.78186338228168*^9}, {3.781867474798134*^9, 
   3.781867487757965*^9}, {3.7818675340296383`*^9, 3.781867539053617*^9}, {
   3.78186765292761*^9, 3.781867712012002*^9}, 3.781867905768526*^9, {
   3.781867950571759*^9, 3.781867953372293*^9}, {3.78186812847987*^9, 
   3.781868132428793*^9}, {3.781868192254013*^9, 3.781868203914234*^9}, {
   3.781868261810122*^9, 3.781868330510037*^9}, 3.781868938875617*^9, {
   3.7818690709577093`*^9, 3.781869101723816*^9}, {3.781873224198977*^9, 
   3.7818732352476673`*^9}, {3.781873585151628*^9, 3.781873606252261*^9}, {
   3.781935050560832*^9, 3.7819350633097563`*^9}, {3.781935164688815*^9, 
   3.781935170829465*^9}, {3.7819352286708612`*^9, 3.781935235149562*^9}, {
   3.781935275297214*^9, 3.781935362689221*^9}, {3.781935572539813*^9, 
   3.781935610977518*^9}, {3.78193576173582*^9, 3.781935814289352*^9}, {
   3.781935992027052*^9, 3.781936050161615*^9}, {3.7819363245071583`*^9, 
   3.781936352048493*^9}, {3.781936551273963*^9, 3.781936615169129*^9}, {
   3.781936758634494*^9, 3.7819367969292393`*^9}, {3.781937282381568*^9, 
   3.781937309693088*^9}, {3.7819374630003767`*^9, 3.7819374919179697`*^9}, {
   3.7819380723933973`*^9, 3.781938124253244*^9}, {3.781938250746497*^9, 
   3.7819382971169643`*^9}, {3.7819384972286043`*^9, 3.78193856524863*^9}, {
   3.7819386960715103`*^9, 3.781938725377042*^9}, {3.7819388157923937`*^9, 
   3.781938827933071*^9}, 3.781951878892646*^9, {3.781951914420496*^9, 
   3.7819519428659143`*^9}, {3.781952968356758*^9, 3.781952971940237*^9}, {
   3.7820231723387823`*^9, 3.7820232119598513`*^9}, {3.7820254780855503`*^9, 
   3.782025499425293*^9}, {3.782044272679963*^9, 3.782044298534195*^9}, {
   3.7820449798139353`*^9, 3.782044993731504*^9}, {3.782454847376129*^9, 
   3.7824548615199003`*^9}, 3.78245654444872*^9, {3.782456583872877*^9, 
   3.782456589969314*^9}, {3.782458155022449*^9, 3.782458155213353*^9}, 
   3.782474319427784*^9, 3.782475942132154*^9, {3.782476205331409*^9, 
   3.7824762393163567`*^9}, {3.782476882244157*^9, 3.782476893712316*^9}, {
   3.7825404445818787`*^9, 3.782540482614098*^9}, {3.782540679509656*^9, 
   3.7825407097821712`*^9}, {3.7825414659900303`*^9, 3.782541510518062*^9}, {
   3.78254238770264*^9, 3.7825424253980083`*^9}, {3.782543564918474*^9, 
   3.78254359347717*^9}, {3.782544482518856*^9, 3.782544531686863*^9}, {
   3.782557405206582*^9, 3.782557419878478*^9}, {3.782558619095314*^9, 
   3.782558638308275*^9}, {3.782559475831304*^9, 3.7825594995115843`*^9}, {
   3.782560564119822*^9, 3.7825606045811787`*^9}, {3.78262648061453*^9, 
   3.782626488374959*^9}, {3.7826271599741907`*^9, 3.782627179474965*^9}, {
   3.782628224662245*^9, 3.782628236694408*^9}, {3.782629119094523*^9, 
   3.782629156467287*^9}, {3.7826298823408537`*^9, 3.782629903331464*^9}, {
   3.782648065046234*^9, 3.782648090741797*^9}, {3.782648761635594*^9, 
   3.782648771090591*^9}, {3.782649919846043*^9, 3.7826499335260143`*^9}, {
   3.7826512466932*^9, 3.7826512570587473`*^9}, {3.782711749379889*^9, 
   3.782711763203794*^9}, {3.7827127923076057`*^9, 3.7827128030723257`*^9}, {
   3.782713514628169*^9, 3.7827135278918123`*^9}, {3.78271559558808*^9, 
   3.782715613971024*^9}, {3.78271591187589*^9, 3.782715925634924*^9}, {
   3.782716048963917*^9, 3.7827160561164627`*^9}, {3.7827165243063374`*^9, 
   3.7827165417623587`*^9}, {3.7827230404867487`*^9, 3.782723057511216*^9}, {
   3.782723229927437*^9, 3.78272325551149*^9}, {3.7827233631915903`*^9, 
   3.7827234100539427`*^9}, {3.782723554917755*^9, 3.782723555363688*^9}, {
   3.7827243922634087`*^9, 3.782724422483585*^9}, {3.7827254507729588`*^9, 
   3.782725453320052*^9}, {3.7827255522002373`*^9, 3.782725555366647*^9}, {
   3.782725772295979*^9, 3.7827258052525473`*^9}, {3.782725941544052*^9, 
   3.7827259492559347`*^9}, {3.782727160392169*^9, 3.782727185400693*^9}, 
   3.7827354921085873`*^9, {3.783060160708776*^9, 3.78306018094779*^9}, 
   3.78306045800345*^9, {3.7830887406676197`*^9, 3.78308874746531*^9}, 
   3.7830888004558773`*^9, {3.783143811819497*^9, 3.783143855995914*^9}, 
   3.783770732212778*^9, {3.784632138659309*^9, 3.784632140702835*^9}, {
   3.784632189729701*^9, 3.784632209633748*^9}, {3.784639088179892*^9, 
   3.7846391455240088`*^9}, 3.78463923518769*^9, 3.7851568963017406`*^9, {
   3.785493962297718*^9, 3.785493971768622*^9}, 3.78549406405667*^9, {
   3.7855783834702787`*^9, 3.785578393837841*^9}, {3.785578440896639*^9, 
   3.785578447996912*^9}, {3.7855785535333*^9, 3.785578657039809*^9}, {
   3.7855789948306093`*^9, 3.785579021806035*^9}, {3.785579057792048*^9, 
   3.78557905817404*^9}, {3.785579150207885*^9, 3.78557916270266*^9}, {
   3.785583304692659*^9, 3.785583379425226*^9}, {3.785583423298332*^9, 
   3.7855834600339613`*^9}, {3.78558514298085*^9, 3.7855851471568623`*^9}, {
   3.7856763731712723`*^9, 3.78567639613431*^9}, {3.785676530901513*^9, 
   3.7856765871548223`*^9}, {3.788689420208438*^9, 3.7886894874863377`*^9}, 
   3.788689873023951*^9, 3.788691931328479*^9, {3.788692839120882*^9, 
   3.788692880850451*^9}, {3.788693437536483*^9, 3.788693448032502*^9}, {
   3.788696388228183*^9, 3.788696400531473*^9}, {3.7886964331882353`*^9, 
   3.788696454208426*^9}, {3.788696512755537*^9, 3.788696532768642*^9}, {
   3.7886966401320343`*^9, 3.788696665200526*^9}, 3.7886974501790943`*^9, 
   3.7887733636246805`*^9, {3.809330916657322*^9, 3.8093309199315557`*^9}, {
   3.809330973996245*^9, 3.809331017077314*^9}, 3.8093391587632084`*^9, {
   3.816426904919158*^9, 3.816426924450824*^9}, {3.816427288876193*^9, 
   3.816427291796776*^9}, {3.8169540440681725`*^9, 3.816954055920016*^9}, {
   3.8169598678977003`*^9, 3.8169598773584585`*^9}, {3.8170652337887383`*^9, 
   3.817065254273367*^9}, 3.817065479639168*^9, {3.817104282077447*^9, 
   3.817104302574171*^9}, {3.817114261056501*^9, 3.817114265538416*^9}, 
   3.817126132343788*^9, {3.8188332648867507`*^9, 3.818833273967883*^9}, {
   3.818937727898674*^9, 3.8189377322119064`*^9}, {3.818942656068986*^9, 
   3.818942664217625*^9}, {3.819024850923196*^9, 3.819024885375928*^9}, {
   3.8193900848153114`*^9, 3.819390095273116*^9}, {3.8194207217669764`*^9, 
   3.819420725503989*^9}, {3.8194271978467045`*^9, 3.8194271982516985`*^9}, {
   3.819525171455999*^9, 3.8195251754605923`*^9}, {3.819539302605856*^9, 
   3.81953931746707*^9}, {3.8195393731412907`*^9, 3.819539412858282*^9}, {
   3.8196232798179846`*^9, 3.819623280666724*^9}, {3.8199778330904713`*^9, 
   3.819977833654484*^9}, 3.8201341974750404`*^9, {3.820234561253681*^9, 
   3.820234569371483*^9}, {3.820235214859537*^9, 3.82023521540808*^9}, {
   3.820236459808942*^9, 3.820236460925584*^9}, 3.832821491780785*^9, {
   3.832823901032675*^9, 3.8328240453068047`*^9}, {3.83282410958132*^9, 
   3.8328241164153795`*^9}, {3.832830274576984*^9, 3.8328303202736044`*^9}, {
   3.832832942855707*^9, 3.832832945562522*^9}, {3.832833210763112*^9, 
   3.8328332470317993`*^9}, {3.832833305105397*^9, 3.8328333221304026`*^9}, 
   3.8328333966212893`*^9, {3.832838959170751*^9, 3.8328389960648003`*^9}, {
   3.832842635336168*^9, 3.832842670797757*^9}, 3.8333439230097604`*^9, {
   3.8465636343468537`*^9, 3.8465636751407547`*^9}, {3.846563760992219*^9, 
   3.8465637667530746`*^9}, {3.846564525846652*^9, 3.8465645309071426`*^9}, 
   3.8469111042466106`*^9, {3.847334550475896*^9, 3.847334552492509*^9}, {
   3.8473384367290397`*^9, 3.847338498152093*^9}, {3.8473395747189035`*^9, 
   3.8473396462300606`*^9}, {3.8473404575353518`*^9, 3.847340474618497*^9}, {
   3.8473416285202093`*^9, 3.8473416495747857`*^9}, {3.847424018600747*^9, 
   3.847424032916505*^9}, {3.847425521998248*^9, 3.8474255353424206`*^9}, {
   3.847450570734826*^9, 3.8474505708995123`*^9}, {3.8475161892500343`*^9, 
   3.8475161933624816`*^9}, 3.847945504354744*^9, {3.848142253281871*^9, 
   3.848142286112417*^9}, {3.8508366671822557`*^9, 3.850836722767372*^9}, {
   3.8508367757097516`*^9, 3.8508368004892826`*^9}, {3.8508772210123587`*^9, 
   3.8508772324336934`*^9}, {3.8508772675280204`*^9, 
   3.8508772717248898`*^9}, {3.8508946538291297`*^9, 3.850894704160666*^9}, {
   3.8602254179475975`*^9, 3.8602255275699196`*^9}, 3.86022669048143*^9, {
   3.860227789149931*^9, 3.860227789713549*^9}, 3.8602301510343666`*^9, 
   3.8604692939810233`*^9, {3.860470636391461*^9, 3.8604706379566298`*^9}, {
   3.860558129632472*^9, 3.8605581332833886`*^9}, {3.8606677775959234`*^9, 
   3.860667780533579*^9}, 3.8606712212189164`*^9, 3.861098181931149*^9, {
   3.861353041898249*^9, 3.8613530597676706`*^9}, {3.8613552803972845`*^9, 
   3.861355326288266*^9}, {3.861356461510008*^9, 3.8613564615945244`*^9}, 
   3.86135869159225*^9, 3.8613598623499746`*^9, {3.861438967569268*^9, 
   3.8614389677595034`*^9}, 3.861447198156766*^9, 3.8618562276640635`*^9, {
   3.8642981032008815`*^9, 3.8642981044497414`*^9}, {3.9068029709328794`*^9, 
   3.9068029832283354`*^9}, {3.9068052599261303`*^9, 
   3.9068052799756317`*^9}, {3.907051141453373*^9, 3.907051141923036*^9}},
 CellLabel->
  "In[258]:=",ExpressionUUID->"d778fcdb-3f81-47dd-b66d-64010a6862d6"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum", "sdir", "\"Search direction has become too small.\"", 2, 260,
    14, 27503134174993050070, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9070525683880324`*^9, 3.9071407296326094`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[258]:=",ExpressionUUID->"9205bf2d-a57c-4fa2-adad-a7c03ac1b847"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.1833726143432`*^-30", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"gs", "\[Rule]", "0.7905447754649796`"}], ",", 
     RowBox[{"r1", "\[Rule]", "0.6635210712496304`"}], ",", 
     RowBox[{"r2", "\[Rule]", "150.86935214847696`"}], ",", 
     RowBox[{"r3", "\[Rule]", "0.008343043131152594`"}], ",", 
     RowBox[{"r4", "\[Rule]", "7.975552076329486`"}], ",", 
     RowBox[{"r5", "\[Rule]", "91.67473733133971`"}], ",", 
     RowBox[{"r6", "\[Rule]", "0.8133859374670122`"}], ",", 
     RowBox[{"N1", "\[Rule]", "1.507400814487441`"}], ",", 
     RowBox[{"N2", "\[Rule]", 
      RowBox[{"-", "0.0002394435703819821`"}]}], ",", 
     RowBox[{"LL", "\[Rule]", "0.86439632031803`"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9070525684192877`*^9, 3.90714072963479*^9},
 CellLabel->
  "Out[260]=",ExpressionUUID->"caeb26df-3948-4545-8c08-779e7fa8de44"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.9071407287503023`*^9},ExpressionUUID->"9bb3b1e1-7374-49a5-8a57-\
bcc98c3289c0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"INPUT2", " ", "final"}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"S0", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T10", "[", "1", "]"}], "-", 
           RowBox[{"6", "gs", "*", "Ns1", "*", 
            RowBox[{
             RowBox[{"LL", "^", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"r3", " ", "*", "r4", " ", "*", "r5", "*", "r6"}], 
              ")"}]}]}]}], ")"}], "^", "2"}], "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T10", "[", "2", "]"}], "-", 
           RowBox[{"6", "gs", "*", "Ns2", "*", 
            RowBox[{
             RowBox[{"LL", "^", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"r1", " ", "*", "r2", " ", "*", "r5", "*", "r6"}], 
              ")"}]}]}]}], ")"}], "^", "2"}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T10", "[", "3", "]"}], "-", 
           RowBox[{"6", "gs", "*", "Ns3", "*", 
            RowBox[{
             RowBox[{"LL", "^", "2"}], "/", 
             RowBox[{"(", 
              RowBox[{"r3", " ", "*", "r4", " ", "*", "r1", "*", "r2"}], 
              ")"}]}]}]}], ")"}], "^", "2"}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"F1", "[", "5", "]"}], "-", 
           RowBox[{"gs", "*", "N51", "*", 
            RowBox[{"LL", "/", "r5"}]}]}], ")"}], "^", "2"}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Fo1", "-", 
           RowBox[{"gs", " ", "*", "No1", "*", 
            RowBox[{"LL", "/", 
             RowBox[{"(", 
              RowBox[{"r1", "*", "r4", "*", "r6"}], ")"}]}]}]}], ")"}], "^", 
         "2"}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Fo2", "-", 
           RowBox[{"gs", " ", "*", "No2", "*", 
            RowBox[{"LL", "/", 
             RowBox[{"(", 
              RowBox[{"r2", "*", "r3", "*", "r5"}], ")"}]}]}]}], ")"}], "^", 
         "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"1", ",", "4", ",", "6"}], "]"}], "+", 
           RowBox[{"N1", "*", "r1", "*", "LL", "*", "2", "*", 
            RowBox[{"Pi", "/", 
             RowBox[{"(", 
              RowBox[{"r4", "*", "r6"}], ")"}]}]}]}], ")"}], "^", "2"}], "+", 
        
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"2", ",", "3", ",", "5"}], "]"}], "-", 
           RowBox[{"N2", "*", "r2", "*", "LL", "*", "2", "*", 
            RowBox[{"Pi", "/", 
             RowBox[{"(", 
              RowBox[{"r3", "*", "r5"}], ")"}]}]}]}], ")"}], "^", "2"}], "+", 
        
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"3", ",", "2", ",", "5"}], "]"}], "-", 
           RowBox[{"N3", "*", "r3", "*", "LL", "*", "2", "*", 
            RowBox[{"Pi", "/", 
             RowBox[{"(", 
              RowBox[{"r2", "*", "r5"}], ")"}]}]}]}], ")"}], "^", "2"}], "+", 
        
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"6", ",", "1", ",", "4"}], "]"}], "-", 
           RowBox[{"N6", "*", "r6", "*", "LL", "*", "2", "*", 
            RowBox[{"Pi", "/", 
             RowBox[{"(", 
              RowBox[{"r1", "*", "r4"}], ")"}]}]}]}], ")"}], "^", "2"}]}], 
       " ", ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"N6", "->", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "N1"}]}], ",", " ", 
        RowBox[{"N3", "->", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "N2"}]}], ",", " ", 
        RowBox[{"No1", "->", "1"}], ",", 
        RowBox[{"Ns1", "->", "16"}], ",", 
        RowBox[{"No2", "->", 
         RowBox[{"-", "18"}]}], ",", 
        RowBox[{"Ns2", "\[Rule]", 
         RowBox[{"-", "67"}]}], ",", 
        RowBox[{"Ns3", "\[Rule]", 
         RowBox[{"-", "68"}]}], ",", 
        RowBox[{"N51", "\[Rule]", 
         RowBox[{"-", "46"}]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"S", "=", 
     RowBox[{"S0", "/.", "solvar2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"var3", "=", 
    RowBox[{"{", 
     RowBox[{
     "gs", ",", "r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6", 
      ",", "N1", ",", "N2", ",", "LL"}], "}"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rmin", "=", "0.00001"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"constraints", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gs", " ", ">", "0"}], " ", ",", 
       RowBox[{"gs", "<=", " ", "0.7"}], ",", 
       RowBox[{"r1", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r2", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r3", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r4", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r5", ">=", "rmin"}], " ", ",", " ", 
       RowBox[{"r6", ">=", "rmin"}], ",", " ", 
       RowBox[{"LL", ">", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Search", " ", "for", " ", "solutions"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"AbsoluteTiming", "[", 
    RowBox[{"solution", "=", "\[IndentingNewLine]", 
     RowBox[{"NMinimize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"S", ",", " ", "constraints"}], "}"}], ",", "var3", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<RandomSearch\>\"", ",", 
          RowBox[{"\"\<SearchPoints\>\"", "->", "200"}], ",", 
          RowBox[{"\"\<Tolerance\>\"", "\[Rule]", "0"}]}], "}"}]}]}], "]"}]}],
     "]"}], " "}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdxU0ogwEABuDFQY5cyFbDwYw5CMMi+0pGIj+pmbKarda2/B5E1kwba5a/
HFBW2yzUNFtCSDsspNiiptiKYmM2Mg7Lhe/9Dk9PnmSgQ5ZCo9EYJBzcl5x8
eWOESDhFXaMvOcc9nJ5HvBPhPmNWBTeOKwtqv3H1quIH12+9JbFqcuQP93uW
PQuXMeKe+eLH67c5XQfkvqirG398NMlw5myGEvN9jUN4zOui/nYFxnH+p1SN
uRM+LTYssnU4rLJsitPjhGbb4cDB50WllR4n1lJt1GeS0AhmJn6ov5p1Uht5
OOFXYp6n3IJX7Cwrppmc03RGnGCXmQyYEzIGcJ35+BWL5t6zGeS7nUUMLJQX
t2Ct+6IVR+njYuzQMPuwqbddjvnXAgXeuxseFJBXnf5Sl6dljWJJw9EYdmsf
1NhoWNDjmeOnebyfLFzCbRu5ZpxcL6U+vLnaxvYIz4n/AV6l7Ac=
  "],
 CellLabel->
  "In[286]:=",ExpressionUUID->"0e0f3820-8ebb-4783-b558-98a919875bed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "gs", ",", "r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6", ",",
    "N1", ",", "N2", ",", "LL"}], "}"}]], "Output",
 CellChangeTimes->{3.907052481134672*^9, 3.9071406574694223`*^9, 
  3.9071409575966597`*^9, 3.907140988117487*^9},
 CellLabel->
  "Out[288]=",ExpressionUUID->"f509819f-905e-4b2f-93d5-e0cdddfe85aa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"72.7799109`", ",", 
   RowBox[{"{", 
    RowBox[{"1.3781473451207064`*^-17", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gs", "\[Rule]", "0.5327584652339598`"}], ",", 
       RowBox[{"r1", "\[Rule]", "4.704542605454941`"}], ",", 
       RowBox[{"r2", "\[Rule]", "112.9256743251061`"}], ",", 
       RowBox[{"r3", "\[Rule]", "0.06760504406461118`"}], ",", 
       RowBox[{"r4", "\[Rule]", "14.968797647443575`"}], ",", 
       RowBox[{"r5", "\[Rule]", "172.05839232111072`"}], ",", 
       RowBox[{"r6", "\[Rule]", "0.07731038879673684`"}], ",", 
       RowBox[{"N1", "\[Rule]", "0.02020725195564087`"}], ",", 
       RowBox[{"N2", "\[Rule]", 
        RowBox[{"-", "0.0025921859189994173`"}]}], ",", 
       RowBox[{"LL", "\[Rule]", "1.6223295237885067`"}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.907052481134672*^9, 3.9071406574694223`*^9, 
  3.9071409575966597`*^9, 3.9071410609085503`*^9},
 CellLabel->
  "Out[291]=",ExpressionUUID->"201bc221-a9f4-4f39-a527-ad35efd65ea4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Refine", " ", "the", " ", "solution"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"point", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "var3", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"point", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"var3", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"var3", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "/.", 
            RowBox[{"solution", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"newsolution", "=", 
    RowBox[{"FindMinimum", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"S", ",", " ", "constraints"}], "}"}], ",", "point", ",", " ", 
      
      RowBox[{"AccuracyGoal", "\[Rule]", "30"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "30"}], ",", 
      RowBox[{"MaxIterations", "\[Rule]", "10000000000"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.780120350322089*^9, 3.780120363920542*^9}, {
   3.78012040230744*^9, 3.7801204310724707`*^9}, {3.780120719840967*^9, 
   3.780120733074333*^9}, {3.780120797649081*^9, 3.7801208388826303`*^9}, 
   3.780121932846726*^9, {3.780136012858782*^9, 3.780136014055015*^9}, 
   3.780137381316949*^9, {3.78013751082542*^9, 3.780137512295288*^9}, 
   3.780138656338909*^9, {3.780138785403494*^9, 3.7801387864238167`*^9}, 
   3.780204897162896*^9, {3.780216062106546*^9, 3.780216063157915*^9}, 
   3.780228000520133*^9, {3.78028734821491*^9, 3.780287381219624*^9}, {
   3.780301011886312*^9, 3.780301024139555*^9}, {3.780301093708583*^9, 
   3.780301097483618*^9}, {3.7803012832943296`*^9, 3.780301346411975*^9}, {
   3.780301377310481*^9, 3.780301382909305*^9}, 3.7803034612472115`*^9, {
   3.7803157251233015`*^9, 3.7803157266053705`*^9}, {3.780379178064247*^9, 
   3.780379178397176*^9}, 3.780379219103128*^9, {3.780379801202888*^9, 
   3.780379802414921*^9}, 3.780386932808236*^9, {3.780395271467556*^9, 
   3.7803952734159393`*^9}, 3.780395406426684*^9, {3.780398489071949*^9, 
   3.780398579996163*^9}, {3.780398714047646*^9, 3.7803987148905687`*^9}, {
   3.7806353177486553`*^9, 3.780635318912066*^9}, 3.7806551970242033`*^9, {
   3.780663331332075*^9, 3.780663332431539*^9}, {3.780735376821398*^9, 
   3.780735397860078*^9}, 3.780755703410725*^9, {3.780808429803994*^9, 
   3.780808455340377*^9}, {3.780808581308833*^9, 3.780808585080418*^9}, {
   3.7808086164609423`*^9, 3.780808634377743*^9}, {3.780825337664639*^9, 
   3.780825360655328*^9}, {3.780825392688487*^9, 3.780825478335948*^9}, {
   3.780826925456189*^9, 3.780827080272212*^9}, {3.780827152130026*^9, 
   3.7808272448963327`*^9}, {3.780828054867549*^9, 3.7808280652967873`*^9}, {
   3.780828100416885*^9, 3.7808281186726637`*^9}, 3.7808281940353603`*^9, 
   3.7808937435791893`*^9, 3.780894153047654*^9, {3.7808944485863132`*^9, 
   3.7808944489037848`*^9}, {3.780894479319703*^9, 3.780894488551169*^9}, 
   3.780919502372939*^9, {3.7812674206505613`*^9, 3.7812674250173063`*^9}, {
   3.781269310940724*^9, 3.781269312186528*^9}, 3.781269354587075*^9, {
   3.781333656602216*^9, 3.781333656808711*^9}, {3.781333693169767*^9, 
   3.781333742505673*^9}, {3.781333782666133*^9, 3.781333841790943*^9}, 
   3.781333887467968*^9, {3.781334464458311*^9, 3.781334499449388*^9}, {
   3.781334596522737*^9, 3.781334640009787*^9}, {3.781334705642991*^9, 
   3.781334709001562*^9}, {3.781334778121655*^9, 3.7813347797375174`*^9}, {
   3.7813348839989967`*^9, 3.781334904414824*^9}, 3.781334936060701*^9, 
   3.781334969117052*^9, 3.781344229695956*^9, {3.781344297840741*^9, 
   3.781344312796966*^9}, {3.781344344768168*^9, 3.781344377376511*^9}, {
   3.781345849711639*^9, 3.7813458597567472`*^9}, 3.781347797518203*^9, {
   3.781348202898848*^9, 3.7813482194869633`*^9}, {3.7813483045136433`*^9, 
   3.781348308703072*^9}, 3.781348374131654*^9, {3.781348479652405*^9, 
   3.781348489152688*^9}, {3.7813487459686747`*^9, 3.7813487590644484`*^9}, {
   3.78134888638729*^9, 3.781348962895318*^9}, {3.781349009809947*^9, 
   3.781349025859602*^9}, 3.78134907561906*^9, {3.781350312966714*^9, 
   3.781350338128744*^9}, {3.7813504608851547`*^9, 3.781350481344963*^9}, 
   3.781350519844067*^9, {3.781350684148748*^9, 3.7813506843210793`*^9}, {
   3.781350714547204*^9, 3.781350750836062*^9}, {3.781350784579471*^9, 
   3.7813508185770082`*^9}, {3.78135087480274*^9, 3.78135091899562*^9}, 
   3.781504884550749*^9, {3.781505320594617*^9, 3.781505367454921*^9}, {
   3.781505491378631*^9, 3.781505563070876*^9}, {3.7815056253299713`*^9, 
   3.781505677058169*^9}, {3.78150592945767*^9, 3.781505939086748*^9}, {
   3.781506125743937*^9, 3.7815061328001633`*^9}, {3.781506316868395*^9, 
   3.781506413310123*^9}, {3.781506506194405*^9, 3.781506545488172*^9}, {
   3.781506617951951*^9, 3.7815066250882607`*^9}, 3.7815067099699183`*^9, {
   3.7815067888328*^9, 3.7815068115987663`*^9}, {3.78150690292784*^9, 
   3.7815070237587442`*^9}, {3.781507399409564*^9, 3.7815075568981867`*^9}, {
   3.7815076449147463`*^9, 3.7815077553922367`*^9}, {3.7815078235066223`*^9, 
   3.781507870830667*^9}, {3.781508075810067*^9, 3.78150811662394*^9}, {
   3.781515660916781*^9, 3.781515680853281*^9}, {3.7815157806607943`*^9, 
   3.781515786209531*^9}, {3.781515937909074*^9, 3.7815159621958723`*^9}, {
   3.7815171196203833`*^9, 3.781517132690308*^9}, {3.781517313923087*^9, 
   3.78151734528584*^9}, {3.7815179248047657`*^9, 3.7815179358124657`*^9}, {
   3.781518247686191*^9, 3.781518254098802*^9}, {3.781518484373559*^9, 
   3.781518554659182*^9}, {3.781519748487246*^9, 3.781519748819377*^9}, {
   3.781519847927166*^9, 3.7815198571714993`*^9}, 3.7815203171680717`*^9, {
   3.781849552038794*^9, 3.78184956075702*^9}, {3.781850170438295*^9, 
   3.781850257447016*^9}, {3.781850293159772*^9, 3.781850299768989*^9}, {
   3.781850749351507*^9, 3.781850756359009*^9}, 3.781850807241519*^9, {
   3.78185086290557*^9, 3.7818508629601994`*^9}, {3.781851148649828*^9, 
   3.781851168361156*^9}, 3.7818514635614147`*^9, {3.7818516339757833`*^9, 
   3.781851646201812*^9}, {3.7818525944326353`*^9, 3.781852611546301*^9}, {
   3.78185424916247*^9, 3.781854282762384*^9}, {3.781854402842462*^9, 
   3.781854407194335*^9}, {3.7818626768289747`*^9, 3.7818626927293167`*^9}, {
   3.7818633509246387`*^9, 3.78186338228168*^9}, {3.781867474798134*^9, 
   3.781867487757965*^9}, {3.7818675340296383`*^9, 3.781867539053617*^9}, {
   3.78186765292761*^9, 3.781867712012002*^9}, 3.781867905768526*^9, {
   3.781867950571759*^9, 3.781867953372293*^9}, {3.78186812847987*^9, 
   3.781868132428793*^9}, {3.781868192254013*^9, 3.781868203914234*^9}, {
   3.781868261810122*^9, 3.781868330510037*^9}, 3.781868938875617*^9, {
   3.7818690709577093`*^9, 3.781869101723816*^9}, {3.781873224198977*^9, 
   3.7818732352476673`*^9}, {3.781873585151628*^9, 3.781873606252261*^9}, {
   3.781935050560832*^9, 3.7819350633097563`*^9}, {3.781935164688815*^9, 
   3.781935170829465*^9}, {3.7819352286708612`*^9, 3.781935235149562*^9}, {
   3.781935275297214*^9, 3.781935362689221*^9}, {3.781935572539813*^9, 
   3.781935610977518*^9}, {3.78193576173582*^9, 3.781935814289352*^9}, {
   3.781935992027052*^9, 3.781936050161615*^9}, {3.7819363245071583`*^9, 
   3.781936352048493*^9}, {3.781936551273963*^9, 3.781936615169129*^9}, {
   3.781936758634494*^9, 3.7819367969292393`*^9}, {3.781937282381568*^9, 
   3.781937309693088*^9}, {3.7819374630003767`*^9, 3.7819374919179697`*^9}, {
   3.7819380723933973`*^9, 3.781938124253244*^9}, {3.781938250746497*^9, 
   3.7819382971169643`*^9}, {3.7819384972286043`*^9, 3.78193856524863*^9}, {
   3.7819386960715103`*^9, 3.781938725377042*^9}, {3.7819388157923937`*^9, 
   3.781938827933071*^9}, 3.781951878892646*^9, {3.781951914420496*^9, 
   3.7819519428659143`*^9}, {3.781952968356758*^9, 3.781952971940237*^9}, {
   3.7820231723387823`*^9, 3.7820232119598513`*^9}, {3.7820254780855503`*^9, 
   3.782025499425293*^9}, {3.782044272679963*^9, 3.782044298534195*^9}, {
   3.7820449798139353`*^9, 3.782044993731504*^9}, {3.782454847376129*^9, 
   3.7824548615199003`*^9}, 3.78245654444872*^9, {3.782456583872877*^9, 
   3.782456589969314*^9}, {3.782458155022449*^9, 3.782458155213353*^9}, 
   3.782474319427784*^9, 3.782475942132154*^9, {3.782476205331409*^9, 
   3.7824762393163567`*^9}, {3.782476882244157*^9, 3.782476893712316*^9}, {
   3.7825404445818787`*^9, 3.782540482614098*^9}, {3.782540679509656*^9, 
   3.7825407097821712`*^9}, {3.7825414659900303`*^9, 3.782541510518062*^9}, {
   3.78254238770264*^9, 3.7825424253980083`*^9}, {3.782543564918474*^9, 
   3.78254359347717*^9}, {3.782544482518856*^9, 3.782544531686863*^9}, {
   3.782557405206582*^9, 3.782557419878478*^9}, {3.782558619095314*^9, 
   3.782558638308275*^9}, {3.782559475831304*^9, 3.7825594995115843`*^9}, {
   3.782560564119822*^9, 3.7825606045811787`*^9}, {3.78262648061453*^9, 
   3.782626488374959*^9}, {3.7826271599741907`*^9, 3.782627179474965*^9}, {
   3.782628224662245*^9, 3.782628236694408*^9}, {3.782629119094523*^9, 
   3.782629156467287*^9}, {3.7826298823408537`*^9, 3.782629903331464*^9}, {
   3.782648065046234*^9, 3.782648090741797*^9}, {3.782648761635594*^9, 
   3.782648771090591*^9}, {3.782649919846043*^9, 3.7826499335260143`*^9}, {
   3.7826512466932*^9, 3.7826512570587473`*^9}, {3.782711749379889*^9, 
   3.782711763203794*^9}, {3.7827127923076057`*^9, 3.7827128030723257`*^9}, {
   3.782713514628169*^9, 3.7827135278918123`*^9}, {3.78271559558808*^9, 
   3.782715613971024*^9}, {3.78271591187589*^9, 3.782715925634924*^9}, {
   3.782716048963917*^9, 3.7827160561164627`*^9}, {3.7827165243063374`*^9, 
   3.7827165417623587`*^9}, {3.7827230404867487`*^9, 3.782723057511216*^9}, {
   3.782723229927437*^9, 3.78272325551149*^9}, {3.7827233631915903`*^9, 
   3.7827234100539427`*^9}, {3.782723554917755*^9, 3.782723555363688*^9}, {
   3.7827243922634087`*^9, 3.782724422483585*^9}, {3.7827254507729588`*^9, 
   3.782725453320052*^9}, {3.7827255522002373`*^9, 3.782725555366647*^9}, {
   3.782725772295979*^9, 3.7827258052525473`*^9}, {3.782725941544052*^9, 
   3.7827259492559347`*^9}, {3.782727160392169*^9, 3.782727185400693*^9}, 
   3.7827354921085873`*^9, {3.783060160708776*^9, 3.78306018094779*^9}, 
   3.78306045800345*^9, {3.7830887406676197`*^9, 3.78308874746531*^9}, 
   3.7830888004558773`*^9, {3.783143811819497*^9, 3.783143855995914*^9}, 
   3.783770732212778*^9, {3.784632138659309*^9, 3.784632140702835*^9}, {
   3.784632189729701*^9, 3.784632209633748*^9}, {3.784639088179892*^9, 
   3.7846391455240088`*^9}, 3.78463923518769*^9, 3.7851568963017406`*^9, {
   3.785493962297718*^9, 3.785493971768622*^9}, 3.78549406405667*^9, {
   3.7855783834702787`*^9, 3.785578393837841*^9}, {3.785578440896639*^9, 
   3.785578447996912*^9}, {3.7855785535333*^9, 3.785578657039809*^9}, {
   3.7855789948306093`*^9, 3.785579021806035*^9}, {3.785579057792048*^9, 
   3.78557905817404*^9}, {3.785579150207885*^9, 3.78557916270266*^9}, {
   3.785583304692659*^9, 3.785583379425226*^9}, {3.785583423298332*^9, 
   3.7855834600339613`*^9}, {3.78558514298085*^9, 3.7855851471568623`*^9}, {
   3.7856763731712723`*^9, 3.78567639613431*^9}, {3.785676530901513*^9, 
   3.7856765871548223`*^9}, {3.788689420208438*^9, 3.7886894874863377`*^9}, 
   3.788689873023951*^9, 3.788691931328479*^9, {3.788692839120882*^9, 
   3.788692880850451*^9}, {3.788693437536483*^9, 3.788693448032502*^9}, {
   3.788696388228183*^9, 3.788696400531473*^9}, {3.7886964331882353`*^9, 
   3.788696454208426*^9}, {3.788696512755537*^9, 3.788696532768642*^9}, {
   3.7886966401320343`*^9, 3.788696665200526*^9}, 3.7886974501790943`*^9, 
   3.7887733636246805`*^9, {3.809330916657322*^9, 3.8093309199315557`*^9}, {
   3.809330973996245*^9, 3.809331017077314*^9}, 3.8093391587632084`*^9, {
   3.816426904919158*^9, 3.816426924450824*^9}, {3.816427288876193*^9, 
   3.816427291796776*^9}, {3.8169540440681725`*^9, 3.816954055920016*^9}, {
   3.8169598678977003`*^9, 3.8169598773584585`*^9}, {3.8170652337887383`*^9, 
   3.817065254273367*^9}, 3.817065479639168*^9, {3.817104282077447*^9, 
   3.817104302574171*^9}, {3.817114261056501*^9, 3.817114265538416*^9}, 
   3.817126132343788*^9, {3.8188332648867507`*^9, 3.818833273967883*^9}, {
   3.818937727898674*^9, 3.8189377322119064`*^9}, {3.818942656068986*^9, 
   3.818942664217625*^9}, {3.819024850923196*^9, 3.819024885375928*^9}, {
   3.8193900848153114`*^9, 3.819390095273116*^9}, {3.8194207217669764`*^9, 
   3.819420725503989*^9}, {3.8194271978467045`*^9, 3.8194271982516985`*^9}, {
   3.819525171455999*^9, 3.8195251754605923`*^9}, {3.819539302605856*^9, 
   3.81953931746707*^9}, {3.8195393731412907`*^9, 3.819539412858282*^9}, {
   3.8196232798179846`*^9, 3.819623280666724*^9}, {3.8199778330904713`*^9, 
   3.819977833654484*^9}, 3.8201341974750404`*^9, {3.820234561253681*^9, 
   3.820234569371483*^9}, {3.820235214859537*^9, 3.82023521540808*^9}, {
   3.820236459808942*^9, 3.820236460925584*^9}, 3.832821491780785*^9, {
   3.832823901032675*^9, 3.8328240453068047`*^9}, {3.83282410958132*^9, 
   3.8328241164153795`*^9}, {3.832830274576984*^9, 3.8328303202736044`*^9}, {
   3.832832942855707*^9, 3.832832945562522*^9}, {3.832833210763112*^9, 
   3.8328332470317993`*^9}, {3.832833305105397*^9, 3.8328333221304026`*^9}, 
   3.8328333966212893`*^9, {3.832838959170751*^9, 3.8328389960648003`*^9}, {
   3.832842635336168*^9, 3.832842670797757*^9}, 3.8333439230097604`*^9, {
   3.8465636343468537`*^9, 3.8465636751407547`*^9}, {3.846563760992219*^9, 
   3.8465637667530746`*^9}, {3.846564525846652*^9, 3.8465645309071426`*^9}, 
   3.8469111042466106`*^9, {3.847334550475896*^9, 3.847334552492509*^9}, {
   3.8473384367290397`*^9, 3.847338498152093*^9}, {3.8473395747189035`*^9, 
   3.8473396462300606`*^9}, {3.8473404575353518`*^9, 3.847340474618497*^9}, {
   3.8473416285202093`*^9, 3.8473416495747857`*^9}, {3.847424018600747*^9, 
   3.847424032916505*^9}, {3.847425521998248*^9, 3.8474255353424206`*^9}, {
   3.847450570734826*^9, 3.8474505708995123`*^9}, {3.8475161892500343`*^9, 
   3.8475161933624816`*^9}, 3.847945504354744*^9, {3.848142253281871*^9, 
   3.848142286112417*^9}, {3.8508366671822557`*^9, 3.850836722767372*^9}, {
   3.8508367757097516`*^9, 3.8508368004892826`*^9}, {3.8508772210123587`*^9, 
   3.8508772324336934`*^9}, {3.8508772675280204`*^9, 
   3.8508772717248898`*^9}, {3.8508946538291297`*^9, 3.850894704160666*^9}, {
   3.8602254179475975`*^9, 3.8602255275699196`*^9}, 3.86022669048143*^9, {
   3.860227789149931*^9, 3.860227789713549*^9}, 3.8602301510343666`*^9, 
   3.8604692939810233`*^9, {3.860470636391461*^9, 3.8604706379566298`*^9}, {
   3.860558129632472*^9, 3.8605581332833886`*^9}, {3.8606677775959234`*^9, 
   3.860667780533579*^9}, 3.8606712212189164`*^9, 3.861098181931149*^9, {
   3.861353041898249*^9, 3.8613530597676706`*^9}, {3.8613552803972845`*^9, 
   3.861355326288266*^9}, {3.861356461510008*^9, 3.8613564615945244`*^9}, 
   3.86135869159225*^9, 3.8613598623499746`*^9, {3.861438967569268*^9, 
   3.8614389677595034`*^9}, 3.861447198156766*^9, 3.8618562276640635`*^9, {
   3.8642981032008815`*^9, 3.8642981044497414`*^9}, {3.9068029709328794`*^9, 
   3.9068029832283354`*^9}, {3.9068052599261303`*^9, 
   3.9068052799756317`*^9}, {3.907051141453373*^9, 3.907051141923036*^9}},
 CellLabel->
  "In[292]:=",ExpressionUUID->"cc16cd5d-fa16-49cd-8238-07aefd1bba05"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum", "sdir", "\"Search direction has become too small.\"", 2, 294,
    18, 27503134174993050070, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9070525683880324`*^9, 3.907141061963497*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[292]:=",ExpressionUUID->"1df9f0e3-4e40-460b-860f-16dca8894805"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.2209312575242895`*^-30", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"gs", "\[Rule]", "0.5327584356394427`"}], ",", 
     RowBox[{"r1", "\[Rule]", "4.704542267980891`"}], ",", 
     RowBox[{"r2", "\[Rule]", "112.92570080405355`"}], ",", 
     RowBox[{"r3", "\[Rule]", "0.06760504268998702`"}], ",", 
     RowBox[{"r4", "\[Rule]", "14.96880059828959`"}], ",", 
     RowBox[{"r5", "\[Rule]", "172.05841675664186`"}], ",", 
     RowBox[{"r6", "\[Rule]", "0.07731039037047632`"}], ",", 
     RowBox[{"N1", "\[Rule]", "0.02020725381565798`"}], ",", 
     RowBox[{"N2", "\[Rule]", 
      RowBox[{"-", "0.0025921851201551904`"}]}], ",", 
     RowBox[{"LL", "\[Rule]", "1.6223298441166514`"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9070525684192877`*^9, 3.907141061973628*^9},
 CellLabel->
  "Out[294]=",ExpressionUUID->"8a7c311c-664a-4e88-bb56-0d75074db365"]
}, Open  ]]
},
CellGrouping->Manual,
WindowSize->{1141.2, 574.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
TaggingRules->Association["TryRealOnly" -> False],
Magnification:>1.2 Inherited,
FrontEndVersion->"12.3 pour Microsoft Windows (64-bit) (June 19, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"795e6a5e-8943-4ced-b385-96ea8581e06e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 342, 7, 65, "Text",ExpressionUUID->"bc655876-a869-411f-bfe1-6ec705783e5d"],
Cell[903, 29, 2311, 41, 168, "Text",ExpressionUUID->"5b548cd2-eea8-4cc1-9056-a2e745337c14"],
Cell[3217, 72, 165, 2, 70, "Input",ExpressionUUID->"18065e7f-4fc8-437f-84b3-db809d536838"],
Cell[CellGroupData[{
Cell[3407, 78, 603, 12, 36, "Text",ExpressionUUID->"dc51d566-59f1-418e-97c0-e6bf8da76928"],
Cell[CellGroupData[{
Cell[4035, 94, 277, 6, 43, "Text",ExpressionUUID->"f3f867b9-2b45-4cb6-bdd2-1f21e8a2129f"],
Cell[4315, 102, 370, 8, 52, "Input",ExpressionUUID->"9477e262-d707-4b8e-9b23-2baa7aa01a9c"],
Cell[4688, 112, 640, 14, 391, "Input",ExpressionUUID->"211e934a-a3b0-4103-a450-48019ca3b2c9"],
Cell[5331, 128, 812, 24, 238, "Input",ExpressionUUID->"07041a63-2637-4cf5-8a27-f1a8aab24649"],
Cell[6146, 154, 743, 21, 180, "Input",ExpressionUUID->"62231df3-c1ce-4e11-af36-d93050bbcf98"],
Cell[6892, 177, 3227, 96, 463, "Input",ExpressionUUID->"a2586c29-710a-4937-a086-a2a7d25e6873"],
Cell[10122, 275, 2006, 61, 253, "Input",ExpressionUUID->"df77bd77-136f-48dc-b8d2-b2e5a42381b4"],
Cell[12131, 338, 4607, 121, 712, "Input",ExpressionUUID->"7953c09d-d8b1-4ec7-9419-8175a43f48fd"],
Cell[16741, 461, 374, 10, 52, "Input",ExpressionUUID->"2420ac78-0115-4e69-9702-81a9caf1313b"],
Cell[17118, 473, 427, 11, 52, "Input",ExpressionUUID->"205d9bef-b994-40b0-ab89-ff121e342bfc"],
Cell[17548, 486, 592, 16, 121, "Input",ExpressionUUID->"5b144fe7-cd08-4bf1-af30-e397aed00184"],
Cell[18143, 504, 4209, 130, 441, "Input",ExpressionUUID->"c31ce6af-11be-4320-a823-49076a642f83"],
Cell[22355, 636, 1176, 33, 75, "Input",ExpressionUUID->"ae466633-73c3-4df5-acc2-83ba5ef45091"],
Cell[23534, 671, 460, 14, 52, "Input",ExpressionUUID->"fd0f2c4c-9434-4dfd-853b-047ede78b7d2"],
Cell[23997, 687, 12791, 379, 1144, "Input",ExpressionUUID->"9bb96c83-38b9-4ad1-b35a-6525314143fc"],
Cell[36791, 1068, 626, 18, 156, "Input",ExpressionUUID->"1fcb1f46-6f9a-4d3e-8fe1-a907b0607316"],
Cell[37420, 1088, 318, 9, 156, "Input",ExpressionUUID->"30bba266-f524-4584-802a-3da3f040737f"],
Cell[37741, 1099, 1695, 50, 905, "Input",ExpressionUUID->"377699b7-dbb6-4adb-88d7-2ac2b322b52c"],
Cell[39439, 1151, 390, 12, 156, "Input",ExpressionUUID->"b74df599-d3e7-4ff5-955b-24a7f9c2753b"],
Cell[39832, 1165, 973, 28, 411, "Input",ExpressionUUID->"0dfa9311-fb04-42a0-9239-9a537cad177c"],
Cell[40808, 1195, 2516, 71, 1032, "Input",ExpressionUUID->"671ec197-201e-4f32-b74a-703c4cacd4a9"],
Cell[43327, 1268, 317, 7, 156, "Input",ExpressionUUID->"87e846c4-b851-4c0c-8e13-7ca7e7e1b523"]
}, Closed]]
}, Closed]],
Cell[43671, 1279, 166, 2, 64, "Input",ExpressionUUID->"c1bdda84-e987-4e67-8bc9-f52227d6f708"],
Cell[43840, 1283, 1464, 21, 91, "Text",ExpressionUUID->"710375a6-32c6-4c3e-95a4-5b25154bd7a8"],
Cell[45307, 1306, 8479, 139, 370, "Input",ExpressionUUID->"84d0fec0-7cce-467a-8873-0cc672df5b22"],
Cell[53789, 1447, 166, 2, 57, "Input",ExpressionUUID->"14f21127-19d4-4cee-9237-f735847a9337"],
Cell[53958, 1451, 3429, 83, 436, "Input",ExpressionUUID->"d4f303d0-8dd5-420a-9f0e-186188365663"],
Cell[57390, 1536, 166, 2, 57, "Input",ExpressionUUID->"163f6b7a-219c-42cf-bc6f-0c12b83c9abb"],
Cell[57559, 1540, 10515, 234, 680, "Input",ExpressionUUID->"05135e73-0025-41c4-9ff3-ddcac5989872"],
Cell[68077, 1776, 166, 2, 57, "Input",ExpressionUUID->"1ecc511b-21b4-4638-9130-3a7dca4b7f19"],
Cell[68246, 1780, 58323, 1384, 4229, "Input",ExpressionUUID->"b3e86933-fa29-4820-a9f7-aae9a9d810c3"],
Cell[126572, 3166, 166, 2, 57, "Input",ExpressionUUID->"b0d741e9-1ebe-457b-b300-01a71502ec4e"],
Cell[126741, 3170, 875, 23, 153, "Input",ExpressionUUID->"eb69c09b-8209-4a3f-ac3d-ec87eda63e71"],
Cell[127619, 3195, 166, 2, 57, "Input",ExpressionUUID->"a645b529-7895-43eb-bb80-38d2856b0514"],
Cell[127788, 3199, 10056, 215, 435, "Input",ExpressionUUID->"a24e43a5-4e38-415f-8d60-386e2b37dcce"],
Cell[137847, 3416, 9121, 205, 365, "Input",ExpressionUUID->"c676fbb6-5468-4b7e-9706-6196624e3326"],
Cell[146971, 3623, 25130, 585, 2149, "Input",ExpressionUUID->"0c2823a7-486b-4e7d-b393-a42de33a18d8"],
Cell[172104, 4210, 5148, 126, 253, "Input",ExpressionUUID->"144f04c4-b93e-4da5-a692-7443670a6052"],
Cell[177255, 4338, 7597, 182, 534, "Input",ExpressionUUID->"ff01fd47-09c4-44a0-8b65-39066b7efb02"],
Cell[184855, 4522, 170, 3, 57, "Input",ExpressionUUID->"d98991e9-8c38-420f-9fc5-80616f2089fa"],
Cell[185028, 4527, 8847, 203, 698, "Input",ExpressionUUID->"f15f8e45-82ee-45df-8642-c34114f3e5f0"],
Cell[CellGroupData[{
Cell[193900, 4734, 30911, 663, 2292, "Input",ExpressionUUID->"e69cc54c-df7e-4520-a091-381a52204ee3"],
Cell[224814, 5399, 35003, 743, 2366, "Input",ExpressionUUID->"5c6087ac-65d9-44d7-b60e-ac3580108c56"]
}, Open  ]],
Cell[259832, 6145, 2209, 49, 82, "Input",ExpressionUUID->"07260b51-1d02-4ee0-bff0-d9369f42ff3e"],
Cell[262044, 6196, 2140, 54, 104, "Input",ExpressionUUID->"4f2a6d4a-63d1-41b1-b10e-a72b21ae3141"],
Cell[264187, 6252, 2750, 68, 248, "Input",ExpressionUUID->"363f2a6e-ef9b-42ad-8219-0233b5048a39"],
Cell[266940, 6322, 2616, 52, 106, "Input",ExpressionUUID->"5457d322-482d-4b89-9579-d551c572c23a"],
Cell[269559, 6376, 221, 4, 57, "Input",ExpressionUUID->"df430a67-162c-4470-b3a6-441fc85a1647"],
Cell[CellGroupData[{
Cell[269805, 6384, 695, 17, 106, "Input",ExpressionUUID->"01e43520-1160-4690-b738-262e0b81773a"],
Cell[270503, 6403, 3692, 95, 130, "Output",ExpressionUUID->"c3ce871b-842c-4532-8556-3343fb58617e"],
Cell[274198, 6500, 603, 12, 38, "Output",ExpressionUUID->"359d82a7-42a4-49fd-8818-d54aa2671f9b"]
}, Open  ]],
Cell[274816, 6515, 170, 3, 57, "Input",ExpressionUUID->"238829d6-f1f6-4b7d-84e0-de9f64f0e28f"],
Cell[274989, 6520, 2113, 31, 116, "Text",ExpressionUUID->"2ac6a1ed-f009-424e-b725-e6bd60a86594"],
Cell[277105, 6553, 170, 3, 57, "Input",ExpressionUUID->"01b8e347-a2a9-4715-8a27-a3337dd26c70"],
Cell[277278, 6558, 2163, 30, 91, "Text",ExpressionUUID->"e50d25fc-663c-4d48-a672-917bd0773857"],
Cell[CellGroupData[{
Cell[279466, 6592, 25077, 400, 610, "Input",ExpressionUUID->"f2e80695-b028-4f2e-9d99-3f821a702f2b"],
Cell[304546, 6994, 2098, 52, 62, "Output",ExpressionUUID->"c7e84f41-ddde-4861-9a06-856e607e4d57"],
Cell[306647, 7048, 721, 14, 38, "Output",ExpressionUUID->"1ecbc7c2-dd37-439b-ab11-5711d181b3cb"]
}, Open  ]],
Cell[307383, 7065, 170, 3, 57, "Input",ExpressionUUID->"fa1eee9f-9acb-4762-a037-08bdd5efe81f"],
Cell[307556, 7070, 2579, 36, 65, "Text",ExpressionUUID->"a32a1f21-6194-4c54-825e-ab5a146fa244"],
Cell[CellGroupData[{
Cell[310160, 7110, 7136, 175, 333, "Input",ExpressionUUID->"e0c12046-fe10-42eb-93aa-1e65096a5b36"],
Cell[317299, 7287, 1196, 17, 38, "Output",ExpressionUUID->"5db9d8f1-1f3c-42f9-a5b1-1db4134c6a35"],
Cell[318498, 7306, 1199, 17, 38, "Output",ExpressionUUID->"f068f3b0-fb1d-45fe-9889-16564ee16ec5"],
Cell[319700, 7325, 1198, 17, 40, "Output",ExpressionUUID->"66801f94-e898-49b6-9dc6-32de1b91ed5f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[320935, 7347, 10695, 291, 426, "Input",ExpressionUUID->"aca36c0c-243c-4962-9fa9-68c11bf0da63"],
Cell[331633, 7640, 900, 21, 39, "Output",ExpressionUUID->"16694e4f-a073-4cb6-95d4-21f2c5d701c9"],
Cell[332536, 7663, 303, 5, 38, "Output",ExpressionUUID->"ec4e92ea-0d1f-4601-8d7c-632941d3b5e0"]
}, Open  ]],
Cell[332854, 7671, 27990, 712, 879, "Input",ExpressionUUID->"f751dd6a-c08b-46b4-ba46-7040e32847fe"],
Cell[CellGroupData[{
Cell[360869, 8387, 3635, 89, 127, "Input",ExpressionUUID->"97278dc9-d971-4f18-813b-a0c632cd312f"],
Cell[364507, 8478, 2383, 54, 85, "Output",ExpressionUUID->"2cedb1f9-e393-4ca9-98bf-5f662ea83678"]
}, Open  ]],
Cell[366905, 8535, 426, 8, 33, "Input",ExpressionUUID->"e7fe6cb7-0c71-4bd3-bd52-409e41176418"],
Cell[CellGroupData[{
Cell[367356, 8547, 773, 17, 104, "Input",ExpressionUUID->"f0d76a31-3506-4df5-a195-daf365b34fe7"],
Cell[368132, 8566, 811, 12, 38, "Output",ExpressionUUID->"55761ab7-b09a-4d97-babe-734f5f8477e8"],
Cell[368946, 8580, 831, 13, 38, "Output",ExpressionUUID->"1a123d58-0efb-4137-822c-65e420e44fb8"],
Cell[369780, 8595, 812, 12, 40, "Output",ExpressionUUID->"4c303b08-1622-4348-8807-be14c5c124e6"],
Cell[370595, 8609, 811, 12, 38, "Output",ExpressionUUID->"c7fe1bf7-0358-45f8-ad9b-cd4de4feed12"]
}, Open  ]],
Cell[371421, 8624, 170, 3, 57, "Input",ExpressionUUID->"2d640f2d-7646-4e0e-89b2-ba30a58bc761"],
Cell[371594, 8629, 2339, 32, 91, "Text",ExpressionUUID->"4e4c9afe-fe5f-4fba-bcb6-58be91bffaf4"],
Cell[CellGroupData[{
Cell[373958, 8665, 8222, 214, 501, "Input",ExpressionUUID->"1ff3969c-e086-405f-a099-ee09208e8367"],
Cell[382183, 8881, 1035, 18, 39, "Output",ExpressionUUID->"b012eb9f-4de4-4f42-95fc-98eb7a61d709"],
Cell[383221, 8901, 2326, 45, 85, "Output",ExpressionUUID->"10ddc5ed-3118-4b74-a1a2-9cf51ebb368e"]
}, Open  ]],
Cell[385562, 8949, 249, 5, 70, "Input",ExpressionUUID->"01eb42cd-69e0-4c6f-8077-87b4249ea5ae"],
Cell[385814, 8956, 2213, 30, 65, "Text",ExpressionUUID->"bf3c824b-6c60-47b3-9064-b4f81a294384"],
Cell[CellGroupData[{
Cell[388052, 8990, 15727, 233, 195, "Input",ExpressionUUID->"68961132-1583-4d3e-adb4-bcf4a7c36d21"],
Cell[403782, 9225, 436, 10, 33, "Message",ExpressionUUID->"99b39714-e5ef-45ba-b6c3-2b67ce1662e2"],
Cell[404221, 9237, 1784, 37, 92, "Output",ExpressionUUID->"093b273f-d10a-4fd3-a36d-1e0725d2f7b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[406042, 9279, 1452, 37, 131, "Input",ExpressionUUID->"523a4164-1cc2-4667-b9be-d8be971b0750"],
Cell[407497, 9318, 359, 8, 33, "Message",ExpressionUUID->"27926e60-94ba-4fe9-9d5b-ded47876b097"],
Cell[407859, 9328, 1728, 36, 92, "Output",ExpressionUUID->"e2988cea-1932-4fb9-a40c-deed3514dac5"]
}, Open  ]],
Cell[409602, 9367, 221, 4, 57, "Input",ExpressionUUID->"a26934a5-12af-4098-8ec4-4d532c869e8f"],
Cell[CellGroupData[{
Cell[409848, 9375, 5102, 135, 346, "Input",ExpressionUUID->"f3d84eac-2b85-4a38-acf3-1adc599f68a1"],
Cell[414953, 9512, 454, 9, 33, "Message",ExpressionUUID->"6c3e4768-6ab3-4783-b395-aefec7473744"],
Cell[415410, 9523, 1700, 36, 92, "Output",ExpressionUUID->"48c58f0f-e235-4f2b-9189-f501559d8bf6"]
}, Open  ]],
Cell[417125, 9562, 221, 4, 57, "Input",ExpressionUUID->"db46d04c-c724-413e-8d97-f4a1a0d526cd"],
Cell[CellGroupData[{
Cell[417371, 9570, 6597, 175, 433, "Input",ExpressionUUID->"58d92b99-752c-4dc9-abac-0d37c553168d"],
Cell[423971, 9747, 333, 8, 39, "Output",ExpressionUUID->"611ff9eb-58e5-4d62-8c5e-11278ffcf1b4"],
Cell[424307, 9757, 1218, 26, 62, "Output",ExpressionUUID->"84e058e1-b7c5-48cb-8df6-b1af2fe817db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[425562, 9788, 15727, 233, 153, "Input",ExpressionUUID->"258317ed-0eec-4077-af12-f6ebdbd60e98"],
Cell[441292, 10023, 359, 8, 33, "Message",ExpressionUUID->"b4109c4e-8a7e-407f-85df-60fd5d612237"],
Cell[441654, 10033, 1141, 25, 69, "Output",ExpressionUUID->"9d215869-78eb-4d03-ae7e-44abbe66874f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[442832, 10063, 1452, 37, 131, "Input",ExpressionUUID->"d5feace3-ae8b-4db9-9752-308c1a49d38e"],
Cell[444287, 10102, 360, 8, 33, "Message",ExpressionUUID->"b70e0322-0ce9-4f15-b975-3166c6434938"],
Cell[444650, 10112, 1136, 25, 69, "Output",ExpressionUUID->"b0bb4612-ad45-4cfe-9705-0634ced833e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[445823, 10142, 3263, 84, 273, "Input",ExpressionUUID->"70f2d42f-6e09-4a50-8ace-108b0fef22a0"],
Cell[449089, 10228, 390, 8, 33, "Message",ExpressionUUID->"5dc6f393-ad08-4d39-9481-2a9af8006156"],
Cell[449482, 10238, 1135, 25, 69, "Output",ExpressionUUID->"2b5acd93-cc8a-4303-9ae9-421293f22ae9"]
}, Open  ]],
Cell[450632, 10266, 147, 3, 57, "Input",ExpressionUUID->"9e46df95-49f0-43c6-9c05-5625fb8ef976"],
Cell[CellGroupData[{
Cell[450804, 10273, 6733, 179, 456, "Input",ExpressionUUID->"2c8d7dd3-e848-4262-9e18-ad6a37cc117e"],
Cell[457540, 10454, 369, 8, 39, "Output",ExpressionUUID->"74c9e802-da54-47ad-a39f-11c03bbf1c13"],
Cell[457912, 10464, 1344, 29, 85, "Output",ExpressionUUID->"1366dbd0-66db-4575-becc-316096bfb47f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[459293, 10498, 15725, 233, 153, "Input",ExpressionUUID->"144acb32-2b4b-4a57-a879-27ed3b082c76"],
Cell[475021, 10733, 381, 8, 33, "Message",ExpressionUUID->"9393db31-5cd9-4a06-827e-83521b45d2d4"],
Cell[475405, 10743, 1244, 26, 69, "Output",ExpressionUUID->"b3f28ef7-f880-4611-a129-8163465d1172"]
}, Open  ]],
Cell[CellGroupData[{
Cell[476686, 10774, 3648, 93, 273, "Input",ExpressionUUID->"a503c4aa-eb22-477a-9ea9-9858a41ca4b6"],
Cell[480337, 10869, 387, 8, 33, "Message",ExpressionUUID->"3baafb17-8187-4d98-b604-b94713e61795"],
Cell[480727, 10879, 1215, 26, 69, "Output",ExpressionUUID->"7bf21398-ea04-4bed-95c5-86bb2663c0fd"]
}, Open  ]],
Cell[481957, 10908, 206, 4, 80, "Input",ExpressionUUID->"7fadf8e7-124b-486d-a454-228ec45bc57e"],
Cell[CellGroupData[{
Cell[482188, 10916, 7445, 184, 456, "Input",ExpressionUUID->"7dd11169-1cab-4b2d-9e08-5259b543a189"],
Cell[489636, 11102, 407, 9, 39, "Output",ExpressionUUID->"ec93ca85-13b1-42c0-bd86-572ec3577f00"],
Cell[490046, 11113, 1313, 28, 62, "Output",ExpressionUUID->"50e148eb-9b62-42d0-ab00-3981275c7dcf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[491396, 11146, 15725, 233, 153, "Input",ExpressionUUID->"3bcb7f7c-527c-442b-a59f-23263adf0af3"],
Cell[507124, 11381, 433, 9, 33, "Message",ExpressionUUID->"5da77953-7e09-4d5a-bc56-910203b03053"],
Cell[507560, 11392, 1211, 26, 69, "Output",ExpressionUUID->"64b58c59-49af-46f3-8d11-0a9dcf8dce7f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[508808, 11423, 3412, 86, 273, "Input",ExpressionUUID->"019f9598-3b7b-4b50-b20a-e234a8de83cc"],
Cell[512223, 11511, 387, 8, 33, "Message",ExpressionUUID->"37739c7f-85eb-42b4-b1b5-05b62fee3d2a"],
Cell[512613, 11521, 1161, 25, 69, "Output",ExpressionUUID->"8dcfe8d2-43e4-4916-93b3-f52ec682874b"]
}, Open  ]],
Cell[513789, 11549, 144, 2, 57, "Input",ExpressionUUID->"1810050f-6acf-4a02-9889-d489ffe78122"],
Cell[CellGroupData[{
Cell[513958, 11555, 6445, 172, 431, "Input",ExpressionUUID->"2c5420e5-74fe-4e41-958f-f07eba7fa2b9"],
Cell[520406, 11729, 319, 7, 39, "Output",ExpressionUUID->"2b896bac-d4ec-4e53-887c-b4a2ad30bbca"],
Cell[520728, 11738, 991, 21, 62, "Output",ExpressionUUID->"7df44f01-7ab5-4bc7-b3b4-c9278fc83f59"]
}, Open  ]],
Cell[CellGroupData[{
Cell[521756, 11764, 15725, 233, 153, "Input",ExpressionUUID->"d778fcdb-3f81-47dd-b66d-64010a6862d6"],
Cell[537484, 11999, 390, 8, 33, "Message",ExpressionUUID->"9205bf2d-a57c-4fa2-adad-a7c03ac1b847"],
Cell[537877, 12009, 905, 19, 69, "Output",ExpressionUUID->"caeb26df-3948-4545-8c08-779e7fa8de44"]
}, Open  ]],
Cell[538797, 12031, 149, 3, 57, "Input",ExpressionUUID->"9bb3b1e1-7374-49a5-8a57-bcc98c3289c0"],
Cell[CellGroupData[{
Cell[538971, 12038, 6494, 172, 431, "Input",ExpressionUUID->"0e0f3820-8ebb-4783-b558-98a919875bed"],
Cell[545468, 12212, 368, 8, 39, "Output",ExpressionUUID->"f509819f-905e-4b2f-93d5-e0cdddfe85aa"],
Cell[545839, 12222, 1049, 22, 68, "Output",ExpressionUUID->"201bc221-a9f4-4f39-a527-ad35efd65ea4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[546925, 12249, 15725, 233, 153, "Input",ExpressionUUID->"cc16cd5d-fa16-49cd-8238-07aefd1bba05"],
Cell[562653, 12484, 388, 8, 33, "Message",ExpressionUUID->"1df9f0e3-4e40-460b-860f-16dca8894805"],
Cell[563044, 12494, 913, 19, 69, "Output",ExpressionUUID->"8a7c311c-664a-4e88-bb56-0d75074db365"]
}, Open  ]]
}
]
*)



==> anc/MSSS_problem_illustration.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    409351,       9005]
NotebookOptionsPosition[    398455,       8856]
NotebookOutlinePosition[    399038,       8876]
CellTagsIndexPosition[    398995,       8873]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["MaxSymSolSearch (MSSS)", "Text",
 CellChangeTimes->{{3.850879754446453*^9, 3.8508797803441563`*^9}, 
   3.8508798518822737`*^9, {3.8508799786873407`*^9, 3.8508799811443195`*^9}},
 FontSize->18,
 FontWeight->"Bold",
 FontColor->GrayLevel[0],
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"bc655876-a869-411f-bfe1-6ec705783e5d"],

Cell[TextData[{
 StyleBox["This numerical code ",
  FontSize->14],
 StyleBox["MaxSymSolSearch",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[", in short ",
  FontSize->14],
 StyleBox["MSSS",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[", looks for solutions of 10d type IIA/B supergravities with 4d \
maximally symmetric spacetimes, as described in the paper arXiv:2201.04152, \
and within the ansatz presented there. After some pre-code tools to be \
evaluated, the code works in 4 steps, each of which requires an input. We \
specify each of these inputs below, and the result of the corresponding \
evaluations.\nThe last 2 steps are commented out, in such a way that one can \
\[OpenCurlyDoubleQuote]Evaluate Notebook\[CloseCurlyDoubleQuote] after taking \
care of the first input. The second input can be entered if necessary \
afterwards and evaluated again.\nDue to the pre-code tools, one has to \
\[OpenCurlyDoubleQuote]Quit Kernel\[CloseCurlyDoubleQuote] before each new \
notebook evaluation.",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.850387410518633*^9, 
   3.850387417609215*^9}, {3.850821911603533*^9, 3.850821913718794*^9}, {
   3.8508220835149403`*^9, 3.850822322282565*^9}, {3.85082320104809*^9, 
   3.8508232158593674`*^9}, {3.850834236380687*^9, 3.8508342367535467`*^9}, 
   3.85083581581502*^9, {3.8508360987089367`*^9, 3.850836235079442*^9}, {
   3.8508370130927224`*^9, 3.850837014297632*^9}, {3.850876595919586*^9, 
   3.8508765985840406`*^9}, {3.8508799987646265`*^9, 
   3.8508800091649237`*^9}, {3.8508800508738165`*^9, 3.850880080126686*^9}, {
   3.8508803864112973`*^9, 3.850880421494958*^9}, {3.8508935704507017`*^9, 
   3.8508936231125383`*^9}, {3.856853574997894*^9, 3.8568535919361615`*^9}, 
   3.8568537227965794`*^9},ExpressionUUID->"5b548cd2-eea8-4cc1-9056-\
a2e745337c14"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"18065e7f-4fc8-437f-84b3-db809d536838"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Pre-code tools",
 FontSize->12]], "Text",
 ShowGroupOpener->True,
 CellChangeTimes->{{3.7788375709330616`*^9, 3.778837571657117*^9}, {
  3.778841865186289*^9, 3.7788418707608175`*^9}, {3.848139724161372*^9, 
  3.84813972659295*^9}, {3.8508230319289336`*^9, 3.850823040987891*^9}, {
  3.850823072327039*^9, 3.850823103462186*^9}, {3.850823157266162*^9, 
  3.8508231797149334`*^9}, {3.8508748196715755`*^9, 3.850874822211155*^9}},
 FontFamily->"Helvetica",
 FontSize->24,
 FontWeight->"Bold",
 FontColor->RGBColor[
  0, 0, 1],ExpressionUUID->"dc51d566-59f1-418e-97c0-e6bf8da76928"],

Cell[CellGroupData[{

Cell["\tFunctions ", "Text",
 ShowGroupOpener->True,
 CellChangeTimes->{{3.778837574086624*^9, 3.7788375765281367`*^9}, {
  3.7788418074260216`*^9, 3.7788418390307455`*^9}},
 FontSize->16,
 FontColor->RGBColor[
  0, 0, 1],ExpressionUUID->"f3f867b9-2b45-4cb6-bdd2-1f21e8a2129f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}], ",", 
    RowBox[{"Remove", "::", "\"\<rmnsm\>\""}], ",", 
    RowBox[{"UpSet", "::", "\"\<write\>\""}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"9477e262-d707-4b8e-9b23-2baa7aa01a9c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Unprotect", "[", "\"\<Global`*\>\"", "]"}], ";", 
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";", 
  RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], ";", 
  RowBox[{"Unprotect", "[", 
   RowBox[{"In", ",", "Out"}], "]"}], ";", 
  RowBox[{"Clear", "[", 
   RowBox[{"In", ",", "Out"}], "]"}], ";", 
  RowBox[{"Protect", "[", 
   RowBox[{"In", ",", "Out"}], "]"}], ";", 
  RowBox[{"$Line", "=", "0"}], ";", 
  RowBox[{"$RecursionLimit", "=", "256"}], ";", 
  RowBox[{"$IterationLimit", "=", "4096"}], ";"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"211e934a-a3b0-4103-a450-48019ca3b2c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Forms", "[", "i_", "]"}], ":=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"AllScalForms", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"AllDifForms", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"AllSymbols", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"FormVars", "=", 
   RowBox[{"{", 
    RowBox[{"_Wedge", ",", "_d"}], "}"}]}], ";", 
  RowBox[{"HeadList", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"ScalHeadList", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"nodHeads", "=", 
   RowBox[{"{", 
    RowBox[{
    "Bar", ",", "Pattern", ",", "Condition", ",", "RuleDelayed", ",", 
     "SeriesData"}], "}"}]}], ";", 
  RowBox[{"$EDCversion", "=", "360"}], ";"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"07041a63-2637-4cf5-8a27-f1a8aab24649"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"zeroQ", "[", "0", "]"}], "=", "True"}], ";", 
  RowBox[{
   RowBox[{"zeroQ", "[", "x_List", "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{"zeroQ", "/@", 
      RowBox[{"Union", "[", 
       RowBox[{"Flatten", "[", "x", "]"}], "]"}]}], ")"}]}]}], ";", 
  RowBox[{
   RowBox[{"zeroQ", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "===", 
      RowBox[{"{", "}"}]}], ",", "True", ",", "False"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"zeroQ", "[", "x_", "]"}], ":=", "False"}], ";"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"62231df3-c1ce-4e11-af36-d93050bbcf98"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"Bar", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{"Bar", "[", "x_", "]"}], "]"}], "=", "x"}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{"Complex", "[", 
     RowBox[{"u_", ",", "v_"}], "]"}], "]"}], ":=", 
   RowBox[{"Complex", "[", 
    RowBox[{"u", ",", 
     RowBox[{"-", "v"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{
    "x_Plus", "|", "x_Times", "|", "x_Wedge", "|", "x_Power", "|", "x_Rule", 
     "|", "x_Equal"}], "]"}], ":=", 
   RowBox[{"Bar", "/@", "x"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"First", "[", "x", "]"}], "->", 
       RowBox[{"Bar", "[", 
        RowBox[{"First", "[", "x", "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "->", 
       RowBox[{"Bar", "[", 
        RowBox[{"x", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "->", 
       RowBox[{"Bar", "/@", 
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}]}], "}"}]}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{"DirectedInfinity", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"DirectedInfinity", "[", 
    RowBox[{"Bar", "[", "x", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{"d", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"d", "[", 
    RowBox[{"Bar", "[", "x", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Derivative", "[", "x__", "]"}], "[", "y_", "]"}], "[", "z__", 
     "]"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Union", "[", 
       RowBox[{"Bar", "[", 
        RowBox[{"{", "z", "}"}], "]"}], "]"}], "===", 
      RowBox[{"Union", "[", 
       RowBox[{"{", "z", "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"Sequence", "@@", 
         RowBox[{
          RowBox[{"Permutations", "[", 
           RowBox[{"{", "x", "}"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Position", "[", 
             RowBox[{
              RowBox[{"Permutations", "[", 
               RowBox[{"{", "z", "}"}], "]"}], ",", 
              RowBox[{"Bar", "[", 
               RowBox[{"{", "z", "}"}], "]"}]}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}]}], "]"}], 
       "[", 
       RowBox[{"Bar", "[", "y", "]"}], "]"}], "[", "z", "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", "x", "]"}], "[", 
       RowBox[{"Bar", "[", "y", "]"}], "]"}], "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Bar", "[", 
        RowBox[{"{", "z", "}"}], "]"}]}], "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", "x_", "]"}], ":=", 
   RowBox[{"x", "/;", 
    RowBox[{"NumericQ", "[", "x", "]"}]}]}], ";"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"a2586c29-710a-4937-a086-a2a7d25e6873"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", "x_Plus", "]"}], ":=", 
   RowBox[{"FormDegree", "[", 
    RowBox[{"First", "[", "x", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"FormDegree", "[", "x_Times", "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"FormDegree", "/@", 
     RowBox[{"List", "@@", "x"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", "x_Wedge", "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"FormDegree", "/@", 
     RowBox[{"List", "@@", "x"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", 
    RowBox[{"d", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FormDegree", "[", 
     RowBox[{"d", "[", "x", "]"}], "]"}], "=", 
    RowBox[{"1", "+", 
     RowBox[{"FormDegree", "[", "x", "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", "x_List", "]"}], ":=", 
   RowBox[{"FormDegree", "[", 
    RowBox[{"First", "[", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"Union", "[", 
        RowBox[{"Flatten", "[", "x", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"zeroQ", "[", "#", "]"}]}], "&"}]}], "]"}], "]"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", 
    RowBox[{"Bar", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FormDegree", "[", 
     RowBox[{"Bar", "[", "x", "]"}], "]"}], "=", 
    RowBox[{"FormDegree", "[", "x", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"FormDegree", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "===", 
      RowBox[{"{", "}"}]}], ",", "0", ",", 
     RowBox[{"FormDegree", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", "x_", "]"}], ":=", "0"}], ";"}]}], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"df77bd77-136f-48dc-b8d2-b2e5a42381b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DeclareForms", "[", "z__", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h", ",", 
       RowBox[{"x", "=", 
        RowBox[{"{", 
         RowBox[{"{", "z", "}"}], "}"}]}], ",", "xi", ",", "rxi", ",", "k", 
       ",", "oldHeads", ",", "newHeads"}], "}"}], ",", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", 
          RowBox[{"x", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "===", "List"}], 
        ",", 
        RowBox[{"x", "=", 
         RowBox[{"First", "[", "x", "]"}]}]}], "]"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"xi", "=", 
          RowBox[{"x", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ";", 
         RowBox[{"rxi", "=", 
          RowBox[{"Rest", "[", "xi", "]"}]}], ";", 
         RowBox[{
          RowBox[{"Forms", "[", 
           RowBox[{"First", "[", "xi", "]"}], "]"}], "=", 
          RowBox[{"Union", "[", 
           RowBox[{
            RowBox[{"Forms", "[", 
             RowBox[{"First", "[", "xi", "]"}], "]"}], ",", "rxi"}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"AllScalForms", "=", 
          RowBox[{"Union", "[", 
           RowBox[{"AllScalForms", ",", "rxi"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"h", "=", 
             RowBox[{"Head", "[", 
              RowBox[{"rxi", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "]"}]}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"h", "===", "Symbol"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"FormDegree", "[", 
                 RowBox[{"rxi", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "]"}], "=", 
                RowBox[{"First", "[", "xi", "]"}]}], ";", 
               RowBox[{
                RowBox[{
                 RowBox[{"BasicScalFormQ", "[", 
                  RowBox[{"rxi", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "]"}], "=", "True"}], 
                ";"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"FormDegree", "[", "_h", "]"}], "=", 
                RowBox[{"First", "[", "xi", "]"}]}], ";", 
               RowBox[{
                RowBox[{"BasicScalFormQ", "[", "_h", "]"}], "=", "True"}], 
               ";"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{"Length", "[", "rxi", "]"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "x", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AllDifForms", "=", 
       RowBox[{"Union", "[", "AllScalForms", "]"}]}], ";", 
      RowBox[{"oldHeads", "=", "ScalHeadList"}], ";", 
      RowBox[{"ScalHeadList", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{
         RowBox[{"Union", "[", 
          RowBox[{
           RowBox[{"Head", "/@", "AllScalForms"}], ",", "ScalHeadList"}], 
          "]"}], ",", 
         RowBox[{"{", "Symbol", "}"}]}], "]"}]}], ";", 
      RowBox[{"newHeads", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"ScalHeadList", ",", "oldHeads"}], "]"}]}], ";", 
      RowBox[{"AllSymbols", "=", 
       RowBox[{"Union", "[", "AllDifForms", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"HeadList", "=", 
       RowBox[{"Union", "[", 
        RowBox[{"Head", "/@", "AllSymbols"}], "]"}]}], ";", 
      RowBox[{"DifFormSymbols", "=", 
       RowBox[{"Drop", "[", 
        RowBox[{"AllDifForms", ",", 
         RowBox[{"-", 
          RowBox[{"Length", "[", "ScalHeadList", "]"}]}]}], "]"}]}], ";", 
      "\n", 
      RowBox[{"k", "=", 
       RowBox[{"Thread", "[", 
        RowBox[{"Blank", "[", "ScalHeadList", "]"}], "]"}]}], ";", 
      RowBox[{"FormVars", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", 
         RowBox[{"_Wedge", ",", "_d", ",", 
          RowBox[{"Union", "[", 
           RowBox[{"k", ",", 
            RowBox[{"Bar", "[", "k", "]"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"u_", "|", 
            RowBox[{"Bar", "[", "u_", "]"}]}], "/;", 
           RowBox[{"MemberQ", "[", 
            RowBox[{"DifFormSymbols", ",", "u"}], "]"}]}], ",", "_tr"}], 
         "}"}], "]"}]}], ";"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"7953c09d-d8b1-4ec7-9419-8175a43f48fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NoDif", "[", "z__", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"nodHeads", "=", 
     RowBox[{"Union", "[", 
      RowBox[{"nodHeads", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", "z", "}"}], "]"}]}], "]"}]}], ";"}], ")"}]}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"2420ac78-0115-4e69-9702-81a9caf1313b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BasicScalFormQ", "[", 
    RowBox[{"Bar", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"BasicScalFormQ", "[", "x", "]"}]}], ";", 
  RowBox[{
   RowBox[{"BasicScalFormQ", "[", "_d", "]"}], "=", "True"}], ";", 
  RowBox[{
   RowBox[{"BasicScalFormQ", "[", "x_", "]"}], ":=", "False"}], 
  ";"}]], "Input",
 CellLabel->"In[12]:=",ExpressionUUID->"205d9bef-b994-40b0-ab89-ff121e342bfc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ScalFormQ", "[", "x_Times", "]"}], ":=", 
   RowBox[{"Or", "@@", 
    RowBox[{"ScalFormQ", "/@", 
     RowBox[{"List", "@@", "x"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"ScalFormQ", "[", 
    RowBox[{"x_Wedge", "|", "x_Plus"}], "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"ScalFormQ", "/@", 
     RowBox[{"List", "@@", "x"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"ScalFormQ", "[", "x_", "]"}], ":=", 
   RowBox[{"BasicScalFormQ", "[", "x", "]"}]}], ";"}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"5b144fe7-cd08-4bf1-af30-e397aed00184"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"d", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"x_Times", "|", "x_Wedge"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"d", "[", 
      RowBox[{"First", "[", "x", "]"}], "]"}], "\[Wedge]", 
     RowBox[{"Rest", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", 
      RowBox[{"FormDegree", "[", 
       RowBox[{"First", "[", "x", "]"}], "]"}]}], "*", 
     RowBox[{
      RowBox[{"First", "[", "x", "]"}], "\[Wedge]", 
      RowBox[{"d", "[", 
       RowBox[{"Rest", "[", "x", "]"}], "]"}]}]}]}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"x_", "?", "NumericQ"}], "|", "x_d"}], "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"Power", "[", 
     RowBox[{"y_", ",", "n_"}], "]"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"n", " ", 
     RowBox[{"y", "^", 
      RowBox[{"(", 
       RowBox[{"n", "-", "1"}], ")"}]}], " ", 
     RowBox[{"d", "[", "y", "]"}]}], "+", 
    RowBox[{
     RowBox[{"y", "^", "n"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], 
     RowBox[{"d", "[", "n", "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", "x_Plus", "]"}], ":=", 
   RowBox[{"d", "/@", "x"}]}], ";", 
  RowBox[{
   RowBox[{"HoldPattern", "[", 
    RowBox[{"d", "[", 
     RowBox[{"Bar", "[", "x_", "]"}], "]"}], "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"evalHx", "=", 
       RowBox[{"d", "[", "x", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"Bar", "[", "evalHx", "]"}], "/;", 
      RowBox[{
       RowBox[{"Head", "[", "evalHx", "]"}], "=!=", "d"}]}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"x_Rule", "|", "x_Equal"}], "]"}], ":=", 
   RowBox[{"reWrite", "[", 
    RowBox[{"d", "/@", "x"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", "/.", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "->", 
       RowBox[{"d", "[", 
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], ")"}], "+", 
    RowBox[{"Wedge", "[", 
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"First", "[", "x", "]"}], "]"}], ",", 
      RowBox[{"D", "[", 
       RowBox[{"x", ",", 
        RowBox[{"First", "[", "x", "]"}]}], "]"}]}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"h_", "[", "y__", "]"}], "/;", 
     RowBox[{"!", 
      RowBox[{"MemberQ", "[", 
       RowBox[{"nodHeads", ",", "h"}], "]"}]}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Derivative", "[", 
           RowBox[{"Sequence", "@@", 
            RowBox[{"RotateRight", "[", 
             RowBox[{
              RowBox[{"Append", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"{", "y", "}"}], "]"}], "-", "1"}], "}"}]}], 
                 "]"}], ",", "1"}], "]"}], ",", "i"}], "]"}]}], "]"}], "[", 
          "h", "]"}], "[", "y", "]"}], ")"}], 
       RowBox[{"d", "[", 
        RowBox[{
         RowBox[{"{", "y", "}"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"{", "y", "}"}], "]"}]}], "}"}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"FormDegree", "[", 
       RowBox[{"h", "[", "y", "]"}], "]"}], "===", "0"}], "&&", 
     RowBox[{"!", 
      RowBox[{"MemberQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Integer", ",", "Blank", ",", "Pattern", ",", "Condition"}], 
         "}"}], ",", 
        RowBox[{"Head", "[", 
         RowBox[{"First", "[", 
          RowBox[{"{", "y", "}"}], "]"}], "]"}]}], "]"}]}]}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"c31ce6af-11be-4320-a823-49076a642f83"],

Cell[BoxData[
 RowBox[{
  RowBox[{"newSer$", "[", 
   RowBox[{"x_SeriesData", ",", "k_"}], "]"}], ":=", 
  RowBox[{"SeriesData", "[", 
   RowBox[{
    RowBox[{"First", "[", "x", "]"}], ",", 
    RowBox[{"x", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Transpose", "[", 
      RowBox[{"Prepend", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"Length", "[", 
              RowBox[{"x", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "]"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", "-", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"k", " ", 
     RowBox[{"x", "[", 
      RowBox[{"[", "4", "]"}], "]"}]}], ",", 
    RowBox[{"k", " ", 
     RowBox[{"x", "[", 
      RowBox[{"[", "5", "]"}], "]"}]}], ",", 
    RowBox[{"k", " ", 
     RowBox[{"Last", "[", "x", "]"}]}]}], "]"}]}]], "Input",
 CellLabel->"In[15]:=",ExpressionUUID->"ae466633-73c3-4df5-acc2-83ba5ef45091"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Wedge", "[", "x_", "]"}], ":=", 
  RowBox[{"x", "/;", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", 
      RowBox[{"{", "x", "}"}], "]"}], "<", "2"}], "&&", 
    RowBox[{
     RowBox[{"Head", "[", 
      RowBox[{
       RowBox[{"{", "x", "}"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "=!=", 
     "Pattern"}]}]}]}]], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"fd0f2c4c-9434-4dfd-853b-047ede78b7d2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Default", "[", "Wedge", "]"}], ":=", "1"}], ";", 
  RowBox[{"SetAttributes", "[", 
   RowBox[{"Wedge", ",", 
    RowBox[{"{", 
     RowBox[{"Flat", ",", "OneIdentity"}], "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"0", ",", "y__"}], "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x__", ",", "0"}], "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x_SeriesData", ",", "y_SeriesData"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "x$", ",", "y$", ",", "r1", ",", "r2", ",", "res", ",", "x3", ",", 
        "y3"}], "}"}], ",", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Last", "[", "x", "]"}], "===", 
          RowBox[{"Last", "[", "y", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x$", "=", "x"}], ";", 
          RowBox[{"y$", "=", "y"}]}], ",", 
         RowBox[{
          RowBox[{"x$", "=", 
           RowBox[{"newSer$", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{"LCM", "[", 
               RowBox[{
                RowBox[{"Last", "[", "x", "]"}], ",", 
                RowBox[{"Last", "[", "y", "]"}]}], "]"}], "/", 
              RowBox[{"Last", "[", "x", "]"}]}]}], "]"}]}], ";", 
          RowBox[{"y$", "=", 
           RowBox[{"newSer$", "[", 
            RowBox[{"y", ",", 
             RowBox[{
              RowBox[{"LCM", "[", 
               RowBox[{
                RowBox[{"Last", "[", "x", "]"}], ",", 
                RowBox[{"Last", "[", "y", "]"}]}], "]"}], "/", 
              RowBox[{"Last", "[", "y", "]"}]}]}], "]"}]}]}]}], "]"}], ";", 
       RowBox[{"r1", "=", 
        RowBox[{
         RowBox[{"x$", "[", 
          RowBox[{"[", 
           RowBox[{"-", "3"}], "]"}], "]"}], "+", 
         RowBox[{"y$", "[", 
          RowBox[{"[", 
           RowBox[{"-", "3"}], "]"}], "]"}]}]}], ";", 
       RowBox[{"r2", "=", 
        RowBox[{"Min", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "+", 
           RowBox[{"y$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}], "+", 
           RowBox[{"y$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}]}]}], "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"x$", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}], "<", 
          RowBox[{
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "-", 
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}]}]}], ",", 
         RowBox[{"x3", "=", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"x$", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{"0", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"x$", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}], "-", 
                RowBox[{"x$", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "3"}], "]"}], "]"}], "-", 
                RowBox[{"Length", "[", 
                 RowBox[{"x$", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
           "]"}]}], ",", 
         RowBox[{"x3", "=", 
          RowBox[{"x$", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"y$", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}], "<", 
          RowBox[{
           RowBox[{"y$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "-", 
           RowBox[{"y$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}]}]}], ",", 
         RowBox[{"y3", "=", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"y$", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{"0", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"y$", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}], "-", 
                RowBox[{"y$", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "3"}], "]"}], "]"}], "-", 
                RowBox[{"Length", "[", 
                 RowBox[{"y$", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
           "]"}]}], ",", 
         RowBox[{"y3", "=", 
          RowBox[{"y$", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}], "]"}], ";", 
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{"r2", "===", "r1"}], ",", 
         RowBox[{"res", "=", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{
          RowBox[{"r2", "-", "r1"}], "===", 
          RowBox[{
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "-", 
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}]}]}], ",", 
         RowBox[{"res", "=", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Wedge", "[", 
                RowBox[{
                 RowBox[{"x3", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", "#"}], "]"}], "&"}], 
              ",", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"{", 
                   RowBox[{"i", "-", "1"}], "}"}]}], "]"}], ",", 
                RowBox[{"Drop", "[", 
                 RowBox[{"y3", ",", 
                  RowBox[{
                   RowBox[{"-", "i"}], "+", "1"}]}], "]"}]}], "]"}]}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", "x3", "]"}]}], "}"}]}], "]"}]}], ",", 
         "True", ",", 
         RowBox[{"res", "=", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Wedge", "[", 
                RowBox[{"#", ",", 
                 RowBox[{"y3", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "&"}], ",", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"{", 
                   RowBox[{"i", "-", "1"}], "}"}]}], "]"}], ",", 
                RowBox[{"Drop", "[", 
                 RowBox[{"x3", ",", 
                  RowBox[{
                   RowBox[{"-", "i"}], "+", "1"}]}], "]"}]}], "]"}]}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", "y3", "]"}]}], "}"}]}], "]"}]}]}], "]"}],
        ";", 
       RowBox[{"SeriesData", "[", 
        RowBox[{
         RowBox[{"First", "[", "x$", "]"}], ",", 
         RowBox[{"x$", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", "res", ",", "r1", ",", "r2", 
         ",", 
         RowBox[{"Last", "[", "x$", "]"}]}], "]"}]}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"First", "[", "x", "]"}], "===", 
      RowBox[{"First", "[", "y", "]"}]}], "&&", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "===", 
      RowBox[{"y", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"y_", ",", "x_SeriesData"}], "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "->", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Wedge", "[", 
         RowBox[{"y", ",", "#"}], "]"}], "&"}], ",", 
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x_SeriesData", ",", "y_"}], "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "->", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Wedge", "[", 
         RowBox[{"#", ",", "y"}], "]"}], "&"}], ",", 
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x__", ",", "y_Plus"}], "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Wedge", "[", 
        RowBox[{"x", ",", "#"}], "]"}], "&"}], ",", 
      RowBox[{"List", "@@", "y"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x_Plus", ",", "y__"}], "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Wedge", "[", 
        RowBox[{"#", ",", "y"}], "]"}], "&"}], ",", 
      RowBox[{"List", "@@", "x"}]}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"u__", ",", 
     RowBox[{"Times", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Times", "[", 
     RowBox[{"x", ",", 
      RowBox[{"Wedge", "[", 
       RowBox[{"u", ",", "y"}], "]"}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{"NumericQ", "[", "x", "]"}], "||", 
     RowBox[{
      RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{
     RowBox[{"Times", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}], ",", "z__"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Times", "[", 
     RowBox[{"x", ",", 
      RowBox[{"Wedge", "[", 
       RowBox[{"y", ",", "z"}], "]"}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{"NumericQ", "[", "x", "]"}], "||", 
     RowBox[{
      RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}]}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{"x_", "^", "n_."}], "\[Wedge]", "y_"}], " ", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "^", "n"}], "*", "y"}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"y_", "\[Wedge]", 
    RowBox[{"x_", "^", "n_."}]}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "^", "n"}], "*", "y"}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x_", ",", "y___", ",", "x_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{
     RowBox[{"OddQ", "[", 
      RowBox[{"FormDegree", "[", "x", "]"}], "]"}], "&&", 
     RowBox[{"ScalFormQ", "[", "x", "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", "x__", "]"}], ":=", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"doubL", "=", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"FormDegree", "/@", 
            RowBox[{"{", "x", "}"}]}], ",", 
           RowBox[{"{", "x", "}"}]}], "}"}], "]"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"Signature", "[", 
        RowBox[{"Select", "[", 
         RowBox[{"doubL", ",", 
          RowBox[{
           RowBox[{"OddQ", "[", 
            RowBox[{"First", "[", "#", "]"}], "]"}], "&"}]}], "]"}], "]"}], 
       RowBox[{"Wedge", "@@", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Last", "[", "#1", "]"}], "&"}], ",", 
          RowBox[{"Sort", "[", "doubL", "]"}]}], "]"}]}]}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"Union", "[", 
       RowBox[{"BasicScalFormQ", "/@", 
        RowBox[{"{", "x", "}"}]}], "]"}], "===", 
      RowBox[{"{", "True", "}"}]}], "&&", 
     RowBox[{
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Last", "[", "#1", "]"}], "&"}], ",", 
        RowBox[{"Sort", "[", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"FormDegree", "/@", 
             RowBox[{"{", "x", "}"}]}], ",", 
            RowBox[{"{", "x", "}"}]}], "}"}], "]"}], "]"}]}], "]"}], "=!=", 
      RowBox[{"{", "x", "}"}]}]}]}]}], ";"}]}], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"9bb96c83-38b9-4ad1-b35a-6525314143fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simpRules", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", "z_", "]"}], "^", "2"}], "*", 
       RowBox[{"(", "x_.", ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", "x_.", ")"}], "*", 
       RowBox[{
        RowBox[{"Sin", "[", "z_", "]"}], "^", "2"}]}]}], " ", "->", " ", 
     "x"}], "}"}]}], ";", 
  RowBox[{"varList", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.778841639466011*^9, 3.7788416442841372`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"1fcb1f46-6f9a-4d3e-8fe1-a907b0607316"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"coll", "[", "x_", "]"}], ":=", 
   RowBox[{"Collect", "[", 
    RowBox[{"x", ",", 
     RowBox[{"{", 
      RowBox[{"_Wedge", ",", "_tr"}], "}"}], ",", "Factor"}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[24]:=",ExpressionUUID->"30bba266-f524-4584-802a-3da3f040737f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"reWrite", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "0", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_Equal", "]"}], ":=", 
   RowBox[{"Equal", "[", 
    RowBox[{
     RowBox[{"reWrite", "[", 
      RowBox[{
       RowBox[{"First", "[", "x", "]"}], "-", 
       RowBox[{"Last", "[", "x", "]"}]}], "]"}], ",", "0"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_Rule", "]"}], ":=", 
   RowBox[{"Rule", "[", 
    RowBox[{
     RowBox[{"First", "[", "x", "]"}], ",", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Last", "[", "x", "]"}], "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{"x", "/.", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "->", 
      RowBox[{"reWrite", "[", 
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], ")"}]}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"coll", "[", "x", "]"}], "/.", "simpRules"}], ",", 
        "FormVars", ",", "bestFacRul"}], "]"}], "/.", "simpRules"}], ")"}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}]}]}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"bestFacRul", "[", 
     RowBox[{"x", "/.", "simpRules"}], "]"}], "/.", "simpRules"}]}], 
  ";"}]], "Input",
 CellLabel->"In[25]:=",ExpressionUUID->"377699b7-dbb6-4adb-88d7-2ac2b322b52c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FreeALLQ", "[", 
    RowBox[{"x_", ",", "y_List"}], "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"FreeQ", "[", 
        RowBox[{"x", ",", "#"}], "]"}], "&"}], ",", "y"}], "]"}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[26]:=",ExpressionUUID->"b74df599-d3e7-4ff5-955b-24a7f9c2753b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"bestFacRul", "[", "x_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"varList", "===", 
       RowBox[{"{", "}"}]}], "||", 
      RowBox[{"FreeALLQ", "[", 
       RowBox[{"x", ",", "varList"}], "]"}]}], ",", 
     RowBox[{"minFacRul", "[", "x", "]"}], ",", 
     RowBox[{"varFacRul", "[", "x", "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"varFacRul", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Expand", "[", "x", "]"}], "/.", "simpRules"}], ",", "varList",
       ",", "Factor"}], "]"}], "/.", "simpRules"}]}], ";", 
  RowBox[{
   RowBox[{"minFacRul", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{
      RowBox[{"Expand", "[", "x", "]"}], "/.", "simpRules"}], "]"}], "/.", 
    "simpRules"}]}], ";"}]], "Input",
 CellLabel->"In[27]:=",ExpressionUUID->"0dfa9311-fb04-42a0-9239-9a537cad177c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Unprotect", "[", "SeriesData", "]"}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"$VersionNumber", "<", "5"}], ",", 
    RowBox[{
     RowBox[{"Times", "[", 
      RowBox[{"x_SeriesData", ",", "0"}], "]"}], "^=", "0"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"SeriesData", "[", 
    RowBox[{
    "x1_", ",", "x2_", ",", "x3_", ",", "x4_", ",", "x5_", ",", "x6_"}], 
    "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Plus", "@@", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"x2", "===", "Infinity"}], ",", 
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"First", "[", "#", "]"}], "/", 
            RowBox[{"x1", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x4", "+", 
                 RowBox[{"Last", "[", "#", "]"}], "-", "1"}], ")"}], "/", 
               "x6"}], ")"}]}]}], "&"}], ",", 
          RowBox[{"Transpose", "[", 
           RowBox[{"{", 
            RowBox[{"x3", ",", 
             RowBox[{"Range", "[", 
              RowBox[{"Length", "[", "x3", "]"}], "]"}]}], "}"}], "]"}]}], 
         "]"}], "+", 
        RowBox[{"SeriesData", "[", 
         RowBox[{"x1", ",", "x2", ",", 
          RowBox[{"{", "}"}], ",", "x4", ",", "x5", ",", "x6"}], "]"}]}], ",",
        "   ", 
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"First", "[", "#", "]"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"x1", "-", "x2"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x4", "+", 
                 RowBox[{"Last", "[", "#", "]"}], "-", "1"}], ")"}], "/", 
               "x6"}], ")"}]}]}], "&"}], ",", 
          RowBox[{"Transpose", "[", 
           RowBox[{"{", 
            RowBox[{"x3", ",", 
             RowBox[{"Range", "[", 
              RowBox[{"Length", "[", "x3", "]"}], "]"}]}], "}"}], "]"}]}], 
         "]"}], "+", 
        RowBox[{"SeriesData", "[", 
         RowBox[{"x1", ",", "x2", ",", 
          RowBox[{"{", "}"}], ",", "x4", ",", "x5", ",", "x6"}], "]"}]}]}], 
      "]"}]}], "/;", 
    RowBox[{"!", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"x3", ",", "x1"}], "]"}]}]}]}], ";", 
  RowBox[{"Protect", "[", "SeriesData", "]"}], ";"}]], "Input",
 CellLabel->"In[28]:=",ExpressionUUID->"671ec197-201e-4f32-b74a-703c4cacd4a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"On", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}], ",", 
    RowBox[{"UpSet", "::", "\"\<write\>\""}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[29]:=",ExpressionUUID->"87e846c4-b851-4c0c-8e13-7ca7e7e1b523"]
}, Closed]]
}, Closed]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"c1bdda84-e987-4e67-8bc9-f52227d6f708"],

Cell[TextData[StyleBox["The first input required has to do with the \
orientifold Op-planes and the Dp-branes. One has to specify in which source \
sets they are, and along which 6d directions. From this information, the code \
deduces the theory (IIA or IIB), implements the orientifold projection and \
obtains the list of allowed variables (field content), and finally builds the \
list of all equations to be solved.",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.850387410518633*^9, 
   3.850387417609215*^9}, {3.850821911603533*^9, 3.850821913718794*^9}, {
   3.8508220835149403`*^9, 3.850822322282565*^9}, {3.850822356700102*^9, 
   3.8508225473048706`*^9}, {3.850822603307913*^9, 3.850822637253462*^9}, {
   3.850822674507358*^9, 3.8508226756218705`*^9}, {3.850822715099459*^9, 
   3.8508228219471445`*^9}, {3.8508360101659365`*^9, 
   3.8508360113403935`*^9}, {3.906788069613807*^9, 
   3.906788070198022*^9}},ExpressionUUID->"710375a6-32c6-4c3e-95a4-\
5b25154bd7a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "INPUT", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Enter", " ", "the", " ", "number", " ", "of", " ", "sets", " ", "with", 
    " ", "Op"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Nsets", " ", "=", "2"}], ";"}], " ", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Enter", " ", "the", " ", "total", " ", "number", " ", "of", " ", "sets", 
     " ", 
     RowBox[{"(", 
      RowBox[{"with", " ", "Op", " ", 
       RowBox[{"and", "/", "or"}], " ", "Dp"}], ")"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NDP", " ", "=", "3"}], ";"}], " ", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Enter", " ", "the", " ", "6", "d", " ", "directions", " ", "parallel", 
     " ", "to", " ", "each", " ", "set", " ", 
     RowBox[{"(", 
      RowBox[{"be", " ", 
       RowBox[{"careful", ":", " ", 
        RowBox[{
        "the", " ", "Nsets", " ", "sets", " ", "with", " ", "Op", " ", 
         "should", " ", "be", " ", "given", " ", "first"}]}]}], ")"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"para", "[", "1", "]"}], " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"para", "[", "2", "]"}], " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"para", "[", "3", "]"}], " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6"}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7788347501181097`*^9, 3.778834779423686*^9}, {
   3.778834826472418*^9, 3.7788348831486464`*^9}, {3.7831656671854153`*^9, 
   3.783165684351255*^9}, {3.8093457771609297`*^9, 3.809345778334029*^9}, {
   3.8093487910146365`*^9, 3.809348792407342*^9}, {3.8094174079288197`*^9, 
   3.8094174090738354`*^9}, {3.809418868566366*^9, 3.8094188698643265`*^9}, {
   3.8094195320745087`*^9, 3.8094195342106905`*^9}, {3.8094198811787615`*^9, 
   3.8094198932750025`*^9}, {3.809421585317003*^9, 3.809421589564273*^9}, {
   3.809421620804477*^9, 3.8094216262131433`*^9}, {3.8096867990525236`*^9, 
   3.8096868097822323`*^9}, 3.814001827828577*^9, {3.814001882535817*^9, 
   3.814001887300209*^9}, {3.8140019781428676`*^9, 3.8140019784508667`*^9}, 
   3.8140020434416513`*^9, {3.8141600850221443`*^9, 3.814160163970115*^9}, {
   3.817120954244618*^9, 3.8171209615123158`*^9}, {3.817121186069163*^9, 
   3.8171211899718904`*^9}, {3.8171218311176147`*^9, 
   3.8171218401281424`*^9}, {3.817123281930611*^9, 3.817123283997269*^9}, {
   3.817123492927292*^9, 3.8171234941075683`*^9}, 3.81712593479*^9, {
   3.8171260806491346`*^9, 3.8171260827897763`*^9}, {3.817126351165243*^9, 
   3.817126353579435*^9}, {3.8171264546335506`*^9, 3.8171264559402103`*^9}, {
   3.817126688883622*^9, 3.8171267108662033`*^9}, {3.817204587372986*^9, 
   3.8172046011300697`*^9}, {3.8172064083823996`*^9, 
   3.8172064198761454`*^9}, {3.8172072425888624`*^9, 
   3.8172072571365695`*^9}, {3.8172073749422708`*^9, 
   3.8172073793824587`*^9}, {3.8172074395715494`*^9, 3.817207456518141*^9}, {
   3.817207506079871*^9, 3.817207516532736*^9}, {3.8172080362393775`*^9, 
   3.8172080436892667`*^9}, {3.8172092005413113`*^9, 3.817209222063484*^9}, {
   3.817209324872903*^9, 3.817209327047988*^9}, {3.8172094756895905`*^9, 
   3.817209491506322*^9}, {3.8172109728432217`*^9, 3.817210981877925*^9}, {
   3.817214733771134*^9, 3.81721474643159*^9}, {3.817215020098153*^9, 
   3.817215020552416*^9}, {3.817216143914693*^9, 3.817216172121867*^9}, {
   3.817216224740491*^9, 3.81721622681322*^9}, {3.817216627140253*^9, 
   3.817216641046818*^9}, {3.8172768300570498`*^9, 3.817276848696329*^9}, 
   3.8172893443855076`*^9, {3.8172894274955635`*^9, 3.8172894369594765`*^9}, {
   3.817289563760728*^9, 3.8172895994387074`*^9}, {3.817289677792876*^9, 
   3.817289691493336*^9}, {3.8173829247368455`*^9, 3.8173829314091425`*^9}, {
   3.8173830563619175`*^9, 3.8173830812025065`*^9}, 3.8173831654749155`*^9, {
   3.8173842680317397`*^9, 3.81738428627392*^9}, {3.817384920590469*^9, 
   3.81738494071815*^9}, {3.817385158138333*^9, 3.8173851670785646`*^9}, {
   3.817386312840749*^9, 3.81738632956174*^9}, 3.8173863650820017`*^9, {
   3.818753997001157*^9, 3.8187540763242426`*^9}, {3.8187556917255793`*^9, 
   3.8187557011142*^9}, 3.818755737613601*^9, {3.8187643710341167`*^9, 
   3.8187644208473005`*^9}, {3.818923703849161*^9, 3.818923798119082*^9}, {
   3.818932966298211*^9, 3.8189329710674253`*^9}, {3.8189337964683323`*^9, 
   3.818933909075274*^9}, {3.819420889419087*^9, 3.81942099269112*^9}, {
   3.8194527281188316`*^9, 3.8194528375405693`*^9}, {3.819523846211656*^9, 
   3.8195239526532636`*^9}, {3.819620645877654*^9, 3.819620798095296*^9}, {
   3.819626544413681*^9, 3.8196265446465483`*^9}, {3.8196265858387976`*^9, 
   3.8196267760035286`*^9}, {3.819969082730151*^9, 3.819969203012853*^9}, {
   3.8201319591786404`*^9, 3.82013199249831*^9}, {3.820134148936858*^9, 
   3.82013415340543*^9}, {3.8201345530723343`*^9, 3.8201345755915127`*^9}, {
   3.820135406088759*^9, 3.820135428515173*^9}, {3.820135610856064*^9, 
   3.8201356448185883`*^9}, {3.8201358944565907`*^9, 
   3.8201359031953335`*^9}, {3.8202301963778887`*^9, 3.820230210040619*^9}, {
   3.820231925286293*^9, 3.820231942444542*^9}, {3.820232008095861*^9, 
   3.8202320158852844`*^9}, {3.820232069208501*^9, 3.8202320721006966`*^9}, {
   3.8202346122924523`*^9, 3.820234649633357*^9}, 3.8328202383901916`*^9, {
   3.832820429683772*^9, 3.8328204864038906`*^9}, {3.8328205495944967`*^9, 
   3.832820569112568*^9}, {3.8328207304690347`*^9, 3.832820780212412*^9}, {
   3.83282091509429*^9, 3.8328209178279324`*^9}, {3.8328224589112835`*^9, 
   3.832822543071381*^9}, 3.832833436059851*^9, {3.832922096757799*^9, 
   3.8329221015481415`*^9}, {3.832922132600532*^9, 3.8329221540771427`*^9}, {
   3.832923013993126*^9, 3.832923023024124*^9}, {3.8329232266131773`*^9, 
   3.832923233311529*^9}, {3.832924550860777*^9, 3.8329245575132*^9}, {
   3.832926303549965*^9, 3.8329263310244493`*^9}, {3.8329265364498396`*^9, 
   3.8329265368511724`*^9}, {3.832931093858221*^9, 3.8329310943626423`*^9}, {
   3.832931124816926*^9, 3.832931139472433*^9}, {3.8333433222128563`*^9, 
   3.833343348665923*^9}, {3.8333438883344035`*^9, 3.833343900932596*^9}, 
   3.83335321724667*^9, {3.8333605142840867`*^9, 3.833360516310851*^9}, 
   3.8334226785062475`*^9, 3.833423134346343*^9, {3.8334236456888247`*^9, 
   3.8334236585865335`*^9}, {3.833423721967557*^9, 3.8334237245900555`*^9}, {
   3.833424035734769*^9, 3.833424036726805*^9}, {3.833424154232767*^9, 
   3.833424156771083*^9}, {3.8334243107397327`*^9, 3.833424313260441*^9}, 
   3.833424386344236*^9, 3.8334248113490133`*^9, 3.83342492080085*^9, {
   3.8334258521952224`*^9, 3.8334258899412155`*^9}, {3.833426022695677*^9, 
   3.8334260632423563`*^9}, {3.8334262058656416`*^9, 3.833426207179166*^9}, 
   3.833428306420536*^9, {3.833428435826708*^9, 3.8334284410161867`*^9}, {
   3.833428597277382*^9, 3.8334286030584583`*^9}, {3.833428687273262*^9, 
   3.8334286970539484`*^9}, {3.8334426319399085`*^9, 
   3.8334426392469683`*^9}, {3.8335150398760877`*^9, 3.833515047694129*^9}, {
   3.846562704746005*^9, 3.8465627409264145`*^9}, {3.8469110633247147`*^9, 
   3.8469110817776337`*^9}, {3.8473328392993526`*^9, 3.847332845687065*^9}, {
   3.848136125683075*^9, 3.8481361314160604`*^9}, {3.8481361728084564`*^9, 
   3.848136221718474*^9}, {3.848138533409939*^9, 3.8481385348776813`*^9}, 
   3.8481385865955124`*^9, {3.8481386886425447`*^9, 3.84813870799131*^9}, {
   3.8481395939971647`*^9, 3.8481396713301325`*^9}, {3.8481397567382593`*^9, 
   3.8481397648653593`*^9}, {3.8481401389282727`*^9, 3.84814014242729*^9}, {
   3.8481402304521017`*^9, 3.8481402338738174`*^9}, {3.848140298048623*^9, 
   3.848140304891391*^9}, {3.8481404234916353`*^9, 3.848140443549345*^9}, 
   3.8481418359530497`*^9, {3.8481419070195227`*^9, 3.8481419094872627`*^9}, 
   3.8508226661865997`*^9, {3.85082284457501*^9, 3.850822925987537*^9}, {
   3.850822956556622*^9, 3.8508229594612207`*^9}, {3.8508229896193876`*^9, 
   3.8508229930554733`*^9}, {3.8508232373992696`*^9, 3.850823243285164*^9}, {
   3.860218649270833*^9, 3.860218656731913*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"84d0fec0-7cce-467a-8873-0cc672df5b22"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"14f21127-19d4-4cee-9237-f735847a9337"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Code", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  
  RowBox[{"(*", 
   RowBox[{"Dimensionality", " ", "p", " ", "of", " ", "each", " ", "set"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", " ", "NDP"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"type", "[", "i", "]"}], "=", 
        RowBox[{"3", "+", 
         RowBox[{"Length", "[", 
          RowBox[{"para", "[", "i", "]"}], "]"}]}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Theory", " ", 
     RowBox[{"considered", ":", " ", 
      RowBox[{"IIA", " ", "or", " ", "IIB"}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"IIA", "=", 
     RowBox[{"EvenQ", "[", 
      RowBox[{"type", "[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"IIB", "=", 
     RowBox[{"OddQ", "[", 
      RowBox[{"type", "[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Transverse", " ", "directions", " ", "to", " ", "each", " ", "set"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"a", "=", "1"}], ",", " ", 
      RowBox[{"a", "<", 
       RowBox[{"NDP", "+", "1"}]}], ",", " ", 
      RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"bot", "[", "a", "]"}], "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{
              RowBox[{"para", "[", "a", "]"}], ",", " ", "i"}], "]"}], " ", 
            "\[Equal]", " ", "False"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{
              RowBox[{"bot", "[", "a", "]"}], ",", " ", "i"}], "]"}], ";"}]}],
           "\[IndentingNewLine]", "]"}]}], "]"}]}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7788347501181097`*^9, 3.778834779423686*^9}, {
   3.778834826472418*^9, 3.778834897737918*^9}, {3.779167436059725*^9, 
   3.779167483894373*^9}, {3.779167535803952*^9, 3.779167536128085*^9}, {
   3.7791678791541395`*^9, 3.7791678813437395`*^9}, {3.7791681360729127`*^9, 
   3.7791681748898478`*^9}, {3.7791825028196893`*^9, 
   3.7791825065915956`*^9}, {3.8141602331129923`*^9, 3.81416023336579*^9}, {
   3.817121077714026*^9, 3.8171210982415624`*^9}, {3.8481385877050304`*^9, 
   3.8481387128649387`*^9}, 3.848138763462615*^9, {3.8508230119026484`*^9, 
   3.850823014649242*^9}, {3.850823266591629*^9, 3.850823269545591*^9}, {
   3.8508233232247124`*^9, 3.850823359082906*^9}, {3.8508233992397137`*^9, 
   3.8508234006057043`*^9}, {3.850830327673603*^9, 3.8508303319435673`*^9}, {
   3.850835970513345*^9, 3.8508359715319986`*^9}, {3.8508360687721033`*^9, 
   3.8508360756807966`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"d4f303d0-8dd5-420a-9f0e-186188365663"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"163f6b7a-219c-42cf-bc6f-0c12b83c9abb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Structure", " ", "constants"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", "f", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f2", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"a", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fSet", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", 
       RowBox[{"Nsets", "+", "1"}]}], ",", " ", 
      RowBox[{"n", "++"}], ",", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f1", "=", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"c", ",", "6"}], "}"}]}], "]"}]}], ";", " ", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", " ", "=", "1"}], ",", " ", 
           RowBox[{"j", "<", "6"}], ",", " ", 
           RowBox[{"j", "++"}], ",", " ", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f2", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", "===",
                   "0"}], ")"}], "\[Equal]", "False"}], ",", 
               RowBox[{"(*", 
                RowBox[{
                 RowBox[{
                 "takes", " ", "into", " ", "account", " ", "that", " ", 
                  "the", " ", "multiple", " ", "projections", " ", "have", 
                  " ", "to", " ", "be", " ", "taken", " ", "into", " ", 
                  "account"}], ",", " ", 
                 RowBox[{
                 "the", " ", "one", " ", "after", " ", "the", " ", 
                  "other"}]}], "*)"}], "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"j", "\[NotEqual]", "i"}], " ", "&&", " ", 
                  RowBox[{"k", "\[NotEqual]", "i"}]}], ",", 
                 RowBox[{"(*", 
                  RowBox[{
                   RowBox[{"choice", " ", "of", " ", 
                    RowBox[{"basis", ":", " ", 
                    RowBox[{"fixes", " ", 
                    RowBox[{"f", "^", "a_"}], 
                    RowBox[{"{", "ac", "}"}]}]}]}], " ", "=", " ", 
                   RowBox[{"0", " ", "without", " ", "sum"}]}], "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", " ", "i"}], "]"}], 
                    " ", "&&", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", " ", "j"}], "]"}], 
                    " ", "&&", " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", " ", "k"}], " ", 
                    "]"}]}], ")"}], "||", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", " ", "j"}], "]"}], 
                    " ", "&&", " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", " ", "k"}], " ", 
                    "]"}]}], ")"}]}], ")"}]}], ",", " ", 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{"directions", ":", " ", "par"}], ",", " ", 
                    "transv", ",", " ", 
                    RowBox[{"transv", " ", "OR", " ", "par"}], ",", " ", 
                    RowBox[{"par", " ", "par"}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"f1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", " ", "j", ",", "k"}], "]"}], "]"}], "=", 
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"fSet", ",", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], "]"}], 
                    ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"f1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", " ", "k", ",", "j"}], "]"}], "]"}], "=", 
                    RowBox[{"-", 
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}]}], ";"}]}], 
                   "]"}], ";", " ", 
                  RowBox[{"(*", 
                   RowBox[{
                   "fills", " ", "the", " ", "remaining", " ", "half", " ", 
                    "by", " ", "antisymmetry"}], "*)"}], 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", " ", "i"}], "]"}], 
                    " ", "&&", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", " ", "j"}], "]"}], 
                    " ", "&&", " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", " ", "k"}], " ", 
                    "]"}]}], ")"}], "||", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", " ", "j"}], "]"}], 
                    " ", "&&", " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", " ", "k"}], " ", 
                    "]"}]}], ")"}]}], ")"}]}], ",", 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{"directions", ":", " ", "transv"}], ",", " ", 
                    "transv", ",", " ", 
                    RowBox[{"par", " ", "OR", " ", "transv"}], ",", " ", 
                    "par", ",", " ", "transv"}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"f1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", " ", "j", ",", "k"}], "]"}], "]"}], "=", 
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"fSet", ",", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], "]"}], 
                    ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"f1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", " ", "k", ",", "j"}], "]"}], "]"}], "=", 
                    RowBox[{"-", 
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}]}], ";"}]}], 
                   "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], "]"}]}], 
            "]"}]}], "]"}]}], "]"}], " ", ";", "\[IndentingNewLine]", 
       RowBox[{"f2", "=", "f1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7788347501181097`*^9, 3.778834779423686*^9}, {
   3.778834826472418*^9, 3.778834897737918*^9}, {3.779167436059725*^9, 
   3.779167483894373*^9}, {3.779167535803952*^9, 3.779167536128085*^9}, {
   3.7791678791541395`*^9, 3.7791678813437395`*^9}, {3.7791681360729127`*^9, 
   3.7791681748898478`*^9}, {3.7791825028196893`*^9, 
   3.7791825065915956`*^9}, {3.8141602331129923`*^9, 3.81416023336579*^9}, {
   3.817121077714026*^9, 3.8171210803560514`*^9}, {3.8172892609956303`*^9, 
   3.817289265420472*^9}, {3.8172892984713154`*^9, 3.8172893259678497`*^9}, 
   3.8481370565391603`*^9, {3.848138758385062*^9, 3.8481387591036415`*^9}, {
   3.8481388005630097`*^9, 3.848138825587994*^9}, {3.8508304002765207`*^9, 
   3.850830413574772*^9}, {3.850830456359471*^9, 3.8508304941446624`*^9}, {
   3.8508305352063627`*^9, 3.850830613681926*^9}, {3.8508937591352034`*^9, 
   3.8508937614869747`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"05135e73-0025-41c4-9ff3-ddcac5989872"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"1ecc511b-21b4-4638-9130-3a7dca4b7f19"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Fluxes", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fluxSet", " ", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"F0", ",", " ", "F6"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F0c", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F6c", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"IIA", " ", "&&", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"type", "[", "n", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1", ",", "Nsets"}], "}"}]}], "]"}], "\[Equal]", 
         RowBox[{"(", 
          RowBox[{"6", "*", "Nsets"}], ")"}]}], ")"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"F0c", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "=", "F0"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"fluxSet", ",", " ", "F0"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F6c", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
          "]"}], "]"}], "=", 
        RowBox[{"F6", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"fluxSet", ",", " ", 
         RowBox[{"F6", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
          "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", ",", 
      RowBox[{"(*", "else", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"F0c", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "=", "0"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F6c", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
          "]"}], "]"}], "=", "0"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "F1", "*)"}], "\n", 
   RowBox[{
    RowBox[{"F1c2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", 
       RowBox[{"Nsets", "+", "1"}]}], ",", " ", 
      RowBox[{"n", "++"}], ",", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F1c1", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"i", ",", " ", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"cond5", "=", 
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"cond7", "=", 
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"F1c2", "[", 
                RowBox[{"[", "i", "]"}], "]"}], " ", "===", "0"}], ")"}], 
             "\[Equal]", "False"}], ",", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"type", "[", "n", "]"}], "\[Equal]", "5"}], " ", "&&",
                  " ", "cond5"}], ")"}], " ", "||", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                  "7"}], " ", "&&", " ", "cond7"}], ")"}]}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{"F1c1", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "=", 
                RowBox[{"F1", "[", "i", "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"fluxSet", ",", " ", 
                    RowBox[{"F1", "[", "i", "]"}]}], "]"}], ";"}]}], "]"}], 
               ";"}]}], "\[IndentingNewLine]", "]"}]}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"F1c2", "=", "F1c1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "F2", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F2c2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", 
       RowBox[{"Nsets", "+", "1"}]}], ",", " ", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F2c1", " ", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"b", ",", " ", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"cond4", " ", "=", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                 " ", 
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}]}], ")"}], 
              "||", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                 " ", 
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}]}], 
               ")"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"cond6", " ", "=", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                 " ", 
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}]}], ")"}],
               "||", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                 " ", 
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}]}], 
               ")"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"F2c2", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", "===", "0"}], 
                ")"}], "\[Equal]", "False"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], "\[Equal]", "4"}], " ", "&&",
                     " ", "cond4"}], ")"}], " ", "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                    "6"}], " ", "&&", " ", "cond6"}], ")"}]}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"fluxSet", ",", " ", 
                    RowBox[{"F2", "[", 
                    RowBox[{"i", ",", "j"}], "]"}]}], "]"}], ";"}]}], "]"}], 
                  ";", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"F2c1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
                   RowBox[{"F2", "[", 
                    RowBox[{"i", ",", "j"}], "]"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"F2c1", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "i"}], "]"}], "]"}], "=", 
                   RowBox[{"-", 
                    RowBox[{"F2", "[", 
                    RowBox[{"i", ",", "j"}], "]"}]}]}], ";"}]}], "]"}], 
               ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "]"}]}], "]"}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"F2c2", "=", "F2c1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", "F3", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F3c2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", 
       RowBox[{"Nsets", "+", "1"}]}], ",", " ", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F3c1", " ", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"b", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"c", ",", " ", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"cond5", " ", "=", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}]}], 
                 ")"}]}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"cond7", " ", "=", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}]}], 
                 ")"}]}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"F3c2", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", "===",
                    "0"}], ")"}], "\[Equal]", "False"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], "\[Equal]", "5"}], " ", "&&",
                     " ", "cond5"}], ")"}], " ", "||", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                    "7"}], " ", "&&", " ", "cond7"}], ")"}]}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"fluxSet", ",", " ", 
                    RowBox[{"F3", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], "]"}], 
                    ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"perm", "=", 
                    RowBox[{"Permutations", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"m", "=", "1"}], ",", " ", 
                    RowBox[{"m", "<", 
                    RowBox[{
                    RowBox[{"Length", "[", "perm", "]"}], "+", "1"}]}], ",", 
                    " ", 
                    RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"F3c1", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}], "=", " ", 
                    
                    RowBox[{
                    RowBox[{"Signature", "[", 
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "]"}], "*", 
                    RowBox[{"F3", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}]}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                  "\[IndentingNewLine]", "]"}], ";"}]}], 
               "\[IndentingNewLine]", "]"}], ";"}]}], "]"}]}], "]"}]}], "]"}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"F3c2", "=", "F3c1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "F4", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F4c2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", 
       RowBox[{"Nsets", "+", "1"}]}], ",", " ", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F4c1", " ", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"b", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"c", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"d", ",", " ", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"l", "=", 
                RowBox[{"k", "+", "1"}]}], ",", " ", 
               RowBox[{"l", "<", "7"}], ",", " ", 
               RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"cond4", " ", "=", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "l"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "l"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "l"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "l"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}]}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"cond6", " ", "=", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "l"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "l"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "l"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}], "||", "\[IndentingNewLine]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "l"}], "]"}]}], 
                   ")"}], "||", "\[IndentingNewLine]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "l"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "l"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}]}], 
                   ")"}]}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"F4c2", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}],
                     " ", "===", "0"}], ")"}], "\[Equal]", "False"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], "\[Equal]", "4"}], " ", "&&",
                     " ", "cond4"}], ")"}], " ", "||", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                    "6"}], " ", "&&", " ", "cond6"}], ")"}]}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"fluxSet", ",", " ", 
                    RowBox[{"F4", "[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}], 
                    "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"F4c1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}],
                     "=", 
                    RowBox[{"F4", "[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}], ";",
                     "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{"perm", "=", 
                    RowBox[{"Permutations", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], 
                    "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"m", "=", "1"}], ",", " ", 
                    RowBox[{"m", "<", 
                    RowBox[{
                    RowBox[{"Length", "[", "perm", "]"}], "+", "1"}]}], ",", 
                    " ", 
                    RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"F4c1", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "4", "]"}], "]"}]}], "]"}], "]"}], "=", " ", 
                    
                    RowBox[{
                    RowBox[{"Signature", "[", 
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "]"}], "*", 
                    RowBox[{"F4", "[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}]}], 
                    ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";"}]}], "]"}], ";"}]}], 
              "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"F4c2", "=", "F4c1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "F5", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pattern", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F5c2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{"IIB", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"n", "=", "1"}], ",", 
         RowBox[{"n", "<", 
          RowBox[{"Nsets", " ", "+", "1"}]}], ",", 
         RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "5"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"pattern", " ", "=", " ", 
              RowBox[{"Union", "[", 
               RowBox[{"pattern", ",", " ", 
                RowBox[{"para", "[", "n", "]"}]}], "]"}]}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "7"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"pattern", " ", "=", " ", 
              RowBox[{"Union", "[", 
               RowBox[{"pattern", ",", " ", 
                RowBox[{"bot", "[", "n", "]"}]}], "]"}]}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "pattern", "]"}], "<", "6"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"rest", " ", "=", " ", 
           RowBox[{"Complement", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}],
               "}"}], ",", "pattern"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"sub", " ", "=", " ", 
           RowBox[{"Subsets", "[", 
            RowBox[{"rest", ",", 
             RowBox[{"{", 
              RowBox[{"5", "-", 
               RowBox[{"Length", "[", "pattern", "]"}]}], "}"}]}], "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"li", " ", "=", 
           RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", "=", "1"}], ",", " ", 
            RowBox[{"i", "\[LessEqual]", " ", 
             RowBox[{"Length", "[", "sub", "]"}]}], ",", " ", 
            RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"p", " ", "=", " ", 
              RowBox[{"Join", "[", 
               RowBox[{"pattern", ",", 
                RowBox[{"sub", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"li", ",", "p"}], "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"F5c2", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"p", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "4", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "5", "]"}], "]"}]}], "]"}], "]"}], "=", 
              RowBox[{"F5", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "3", "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "4", "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "5", "]"}], "]"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"fluxSet", ",", " ", 
               RowBox[{"F5", "[", 
                RowBox[{
                 RowBox[{"p", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "4", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "5", "]"}], "]"}]}], "]"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"a", "=", "1"}], ",", " ", 
               RowBox[{"a", "<", "7"}], ",", " ", 
               RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{"For", "[", 
                RowBox[{
                 RowBox[{"b", "=", "1"}], ",", " ", 
                 RowBox[{"b", "<", "7"}], ",", " ", 
                 RowBox[{"b", "++"}], ",", " ", 
                 RowBox[{"(*", 
                  RowBox[{"antisym", "."}], "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"For", "[", 
                  RowBox[{
                   RowBox[{"c", "=", "1"}], ",", " ", 
                   RowBox[{"c", "<", "7"}], ",", " ", 
                   RowBox[{"c", "++"}], ",", "\[IndentingNewLine]", 
                   RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"m", "=", "1"}], ",", " ", 
                    RowBox[{"m", "<", "7"}], ",", " ", 
                    RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"n", "=", "1"}], ",", 
                    RowBox[{"n", "<", "7"}], ",", " ", 
                    RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"If", " ", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Sort", "[", "p", "]"}], "\[Equal]", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "m", ",", "n"}], 
                    "}"}], "]"}]}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"F5c2", "[", 
                    RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "m", ",", "n"}], 
                    "]"}], "]"}], "=", 
                    RowBox[{
                    RowBox[{"F5", "[", 
                    RowBox[{
                    RowBox[{"p", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"p", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"p", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                    RowBox[{"p", "[", 
                    RowBox[{"[", "4", "]"}], "]"}], ",", 
                    RowBox[{"p", "[", 
                    RowBox[{"[", "5", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Signature", "[", "p", "]"}], "*", 
                    RowBox[{"Signature", "[", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "m", ",", "n"}], 
                    "}"}], "]"}]}]}], ";"}]}], "]"}]}], "]"}]}], "]"}]}], 
                  "]"}]}], "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
           "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "pattern", "]"}], "==", "6"}], ",", " ", 
         RowBox[{"(*", 
          RowBox[{"Case", " ", "3", " ", "O5"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"F5c2", " ", "=", " ", 
           RowBox[{"Table", "[", 
            RowBox[{"0", ",", " ", 
             RowBox[{"{", 
              RowBox[{"i", ",", "6"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "6"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "6"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", "6"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "6"}], "}"}]}], "]"}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "H", "*)"}], "\n", 
   RowBox[{
    RowBox[{"Hc2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", 
       RowBox[{"Nsets", "+", "1"}]}], ",", " ", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Hc1", " ", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"b", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"c", ",", " ", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"cond4", " ", "=", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                  " ", 
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                  " ", 
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                ")"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"cond5", "=", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}]}], 
                   ")"}]}], ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}]}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"cond6", " ", "=", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}]}], 
                   ")"}]}], ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}]}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"cond7", "=", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}]}], 
                 ")"}]}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Hc2", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", "===",
                    "0"}], ")"}], "\[Equal]", "False"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], "\[Equal]", "5"}], " ", "&&",
                     " ", "cond5"}], ")"}], " ", "||", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                    "7"}], " ", "&&", " ", "cond7"}], ")"}], "||", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                    "4"}], " ", "&&", " ", "cond4"}], ")"}], "||", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                    "6"}], " ", "&&", " ", "cond6"}], ")"}]}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"fluxSet", ",", " ", 
                    RowBox[{"H", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], "]"}], 
                    ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"perm", "=", 
                    RowBox[{"Permutations", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}]}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"m", "=", "1"}], ",", " ", 
                    RowBox[{"m", "<", 
                    RowBox[{
                    RowBox[{"Length", "[", "perm", "]"}], "+", "1"}]}], ",", 
                    " ", 
                    RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Hc1", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}], "=", " ", 
                    
                    RowBox[{
                    RowBox[{"Signature", "[", 
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "]"}], "*", 
                    RowBox[{"H", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}]}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                 "\[IndentingNewLine]", "]"}]}], "]"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Hc2", "=", "Hc1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7788347501181097`*^9, 3.778834779423686*^9}, {
   3.778834826472418*^9, 3.778834937390292*^9}, {3.779189215374364*^9, 
   3.77918927507766*^9}, {3.8171218753234806`*^9, 3.817121905514699*^9}, {
   3.817122493812124*^9, 3.817122562520911*^9}, {3.817123072965556*^9, 
   3.8171232066620755`*^9}, {3.8171233308801985`*^9, 
   3.8171233460668716`*^9}, {3.8171234171739674`*^9, 3.817123420016281*^9}, {
   3.817123517648354*^9, 3.8171235180938177`*^9}, {3.8187529480241747`*^9, 
   3.81875294831837*^9}, {3.8481369331185703`*^9, 3.8481369574046803`*^9}, {
   3.84813700199163*^9, 3.848137020642852*^9}, {3.8481370858790812`*^9, 
   3.8481370886746645`*^9}, {3.850830736493785*^9, 3.850830741943819*^9}, 
   3.850830799325187*^9, {3.8508749469700646`*^9, 3.8508749724602346`*^9}, {
   3.850875328855277*^9, 3.8508753588025007`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"b3e86933-fa29-4820-a9f7-aae9a9d810c3"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"b0d741e9-1ebe-457b-b300-01a71502ec4e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Variables", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sources", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", " ", 
      RowBox[{"i", "\[LessEqual]", " ", "NDP"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"sources", ",", " ", 
         RowBox[{"T10", "[", "i", "]"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"variables", " ", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{"sources", ",", "fluxSet", ",", "fSet"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellLabel->"In[65]:=",ExpressionUUID->"eb69c09b-8209-4a3f-ac3d-ec87eda63e71"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"a645b529-7895-43eb-bb80-38d2856b0514"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Forms", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", "Vielbeins", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DeclareForms", "[", 
     RowBox[{"1", ",", 
      RowBox[{"e", "[", "]"}]}], "]"}], ";"}], " ", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Flux", " ", "components"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F1f", " ", "=", " ", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"F1c2", "[", 
          RowBox[{"[", "i", "]"}], "]"}], 
         RowBox[{"e", "[", "i", "]"}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "6"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F3f", " ", "=", " ", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"F3c2", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
         RowBox[{
          RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "k", "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "i", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"k", ",", " ", "j", ",", " ", "6"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F5f", " ", "=", " ", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"F5c2", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", "k", ",", " ", "l", ",", "m"}], "]"}], 
          "]"}], 
         RowBox[{
          RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "m", "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "i", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"k", ",", " ", "j", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"l", ",", " ", "k", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"m", ",", " ", "l", ",", " ", "6"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Hf", " ", "=", " ", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Hc2", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
         RowBox[{
          RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "k", "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", "i", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"k", ",", " ", "j", ",", " ", "6"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F0f", " ", "=", " ", 
     RowBox[{"F0c", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F2f", " ", "=", " ", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"F2c2", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], 
         RowBox[{
          RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "j", "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "i", ",", " ", "6"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F4f", " ", "=", " ", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"F4c2", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}], 
         RowBox[{
          RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "l", "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "i", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"k", ",", " ", "j", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"l", ",", " ", "k", ",", " ", "6"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F6f", " ", "=", " ", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"F6c", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
           "]"}], "]"}], 
         RowBox[{
          RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "n", "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "i", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"k", ",", " ", "j", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"l", ",", " ", "k", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"m", ",", " ", "l", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"n", ",", " ", "m", ",", " ", "6"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7788347501181097`*^9, 3.778834779423686*^9}, {
   3.778834826472418*^9, 3.7788350595580177`*^9}, {3.7788351218066025`*^9, 
   3.7788351232687345`*^9}, {3.7788351637279935`*^9, 3.778835179208103*^9}, {
   3.7788358938504095`*^9, 3.778835903004634*^9}, {3.778836063105991*^9, 
   3.7788361156694546`*^9}, {3.7788361554720182`*^9, 
   3.7788361590660763`*^9}, {3.7788364688408546`*^9, 
   3.7788364841302857`*^9}, {3.7788365477077613`*^9, 
   3.7788365492755637`*^9}, {3.778836599439597*^9, 3.7788365997328124`*^9}, 
   3.778836633520729*^9, {3.778836774662593*^9, 3.778836776259368*^9}, {
   3.778836828538624*^9, 3.778836896298747*^9}, {3.77883722760016*^9, 
   3.778837258346341*^9}, {3.7788373279777203`*^9, 3.778837357276391*^9}, {
   3.778837518233199*^9, 3.7788375394532614`*^9}, {3.778837585020608*^9, 
   3.7788377427809367`*^9}, {3.778837881562639*^9, 3.778837882010476*^9}, {
   3.7788379281281495`*^9, 3.778837941445998*^9}, {3.7788381602981977`*^9, 
   3.7788381608447437`*^9}, {3.7788381928640995`*^9, 3.778838281809229*^9}, {
   3.778838440596528*^9, 3.778838477360198*^9}, {3.7788385293566055`*^9, 
   3.778838633920913*^9}, {3.7788387194610434`*^9, 3.7788387255970917`*^9}, {
   3.7788387590994844`*^9, 3.7788387831267815`*^9}, {3.778839046365898*^9, 
   3.7788390601050463`*^9}, {3.778839190931923*^9, 3.778839272775034*^9}, {
   3.7788394183810043`*^9, 3.778839448881572*^9}, {3.778839579280601*^9, 
   3.778839650406079*^9}, {3.778839863559911*^9, 3.7788399114981604`*^9}, {
   3.7788399432619877`*^9, 3.7788400385599627`*^9}, {3.7788400976941953`*^9, 
   3.7788401051123343`*^9}, {3.7788401521121492`*^9, 3.778840190074813*^9}, {
   3.778840230849594*^9, 3.7788402599781437`*^9}, {3.7788403041008472`*^9, 
   3.778840327070334*^9}, {3.778840523267657*^9, 3.778840527622345*^9}, {
   3.778840647293007*^9, 3.7788406849350786`*^9}, {3.778840958586912*^9, 
   3.77884095942465*^9}, {3.778841026139327*^9, 3.7788410289667654`*^9}, {
   3.778841156373768*^9, 3.7788412587740464`*^9}, {3.7788412918615046`*^9, 
   3.778841325035163*^9}, {3.7788414990070834`*^9, 3.778841502193839*^9}, 
   3.778841765470069*^9, {3.778841902215541*^9, 3.7788419178689303`*^9}, {
   3.7788419588025427`*^9, 3.7788419842299023`*^9}, {3.778842016959794*^9, 
   3.778842087188281*^9}, {3.7788421500382295`*^9, 3.77884217048421*^9}, {
   3.7788422811231823`*^9, 3.7788422848420935`*^9}, {3.7788423520187864`*^9, 
   3.7788424028256874`*^9}, {3.77884263090071*^9, 3.778842745133561*^9}, {
   3.7788427867138643`*^9, 3.77884278936774*^9}, {3.778842873145602*^9, 
   3.778842878943408*^9}, {3.7788437294094677`*^9, 3.7788438869907603`*^9}, {
   3.778843935894023*^9, 3.7788439646708603`*^9}, {3.778844288787344*^9, 
   3.778844295565798*^9}, {3.779083292927473*^9, 3.7790833868977013`*^9}, {
   3.779083495308193*^9, 3.779083496353861*^9}, {3.7790835479877386`*^9, 
   3.7790835511622453`*^9}, {3.77908358764143*^9, 3.7790836200307765`*^9}, {
   3.7790836898295174`*^9, 3.7790837400127935`*^9}, {3.779189361756768*^9, 
   3.7791893838416924`*^9}, {3.7800466018904676`*^9, 3.780046602223209*^9}, {
   3.7800504460044928`*^9, 3.780050453552146*^9}, {3.780050535426031*^9, 
   3.7800505438078814`*^9}, {3.809345846734736*^9, 3.809345866195567*^9}, {
   3.809345931781058*^9, 3.8093459731063485`*^9}, {3.8094162044558125`*^9, 
   3.8094162121090975`*^9}, 3.809417482435984*^9, {3.848137411718155*^9, 
   3.8481374155772514`*^9}, {3.848138888559326*^9, 3.84813888951188*^9}, {
   3.8508310176154613`*^9, 3.8508310494966745`*^9}, 3.8508310919002247`*^9, 
   3.8508311410673146`*^9, 3.850831196058179*^9},
 CellLabel->"In[69]:=",ExpressionUUID->"a24e43a5-4e38-415f-8d60-386e2b37dcce"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"(*", 
   RowBox[{
   "Action", " ", "of", " ", "the", " ", "d", " ", "operator", " ", "on", " ", 
    RowBox[{"forms", ":", " ", 
     RowBox[{"Maurer", "-", 
      RowBox[{"Cartan", " ", "equations"}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rules", " ", "=", " ", 
     RowBox[{"{", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"e", "[", "1", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f2", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "k", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ",", " ", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"e", "[", "2", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f2", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "k", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"e", "[", "3", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f2", "[", 
             RowBox[{"[", 
              RowBox[{"3", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "k", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"e", "[", "4", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f2", "[", 
             RowBox[{"[", 
              RowBox[{"4", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "k", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"e", "[", "5", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f2", "[", 
             RowBox[{"[", 
              RowBox[{"5", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "k", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"e", "[", "6", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f2", "[", 
             RowBox[{"[", 
              RowBox[{"6", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "k", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"F1", "[", "i_", "]"}], " ", "]"}], "\[Rule]", " ", "0"}], 
       ",", 
       RowBox[{"(*", 
        RowBox[{"constant", " ", "flux", " ", "components"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"F3", "[", 
          RowBox[{"i_", ",", " ", "j_", ",", " ", "k_"}], "]"}], " ", "]"}], 
        "\[Rule]", " ", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"F5", "[", 
          RowBox[{
          "i_", ",", " ", "j_", ",", " ", "k_", ",", "l_", ",", "m_"}], "]"}],
          " ", "]"}], "\[Rule]", " ", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"H", "[", 
          RowBox[{"i_", ",", " ", "j_", ",", " ", "k_"}], "]"}], " ", "]"}], 
        "\[Rule]", " ", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"f", "[", 
          RowBox[{"i_", ",", " ", "j_", ",", " ", "k_"}], "]"}], " ", "]"}], 
        "\[Rule]", " ", "0"}]}], "\[IndentingNewLine]", "}"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7788347501181097`*^9, 3.778834779423686*^9}, {
   3.778834826472418*^9, 3.7788350595580177`*^9}, {3.7788351218066025`*^9, 
   3.7788351232687345`*^9}, {3.7788351637279935`*^9, 3.778835179208103*^9}, {
   3.7788358938504095`*^9, 3.778835903004634*^9}, {3.778836063105991*^9, 
   3.7788361156694546`*^9}, {3.7788361554720182`*^9, 
   3.7788361590660763`*^9}, {3.7788364688408546`*^9, 
   3.7788364841302857`*^9}, {3.7788365477077613`*^9, 
   3.7788365492755637`*^9}, {3.778836599439597*^9, 3.7788365997328124`*^9}, 
   3.778836633520729*^9, {3.778836774662593*^9, 3.778836776259368*^9}, {
   3.778836828538624*^9, 3.778836896298747*^9}, {3.77883722760016*^9, 
   3.778837258346341*^9}, {3.7788373279777203`*^9, 3.778837357276391*^9}, {
   3.778837518233199*^9, 3.7788375394532614`*^9}, {3.778837585020608*^9, 
   3.7788377427809367`*^9}, {3.778837881562639*^9, 3.778837882010476*^9}, {
   3.7788379281281495`*^9, 3.778837941445998*^9}, {3.7788381602981977`*^9, 
   3.7788381608447437`*^9}, {3.7788381928640995`*^9, 3.778838281809229*^9}, {
   3.778838440596528*^9, 3.778838477360198*^9}, {3.7788385293566055`*^9, 
   3.778838633920913*^9}, {3.7788387194610434`*^9, 3.7788387255970917`*^9}, {
   3.7788387590994844`*^9, 3.7788387831267815`*^9}, {3.778839046365898*^9, 
   3.7788390601050463`*^9}, {3.778839190931923*^9, 3.778839272775034*^9}, {
   3.7788394183810043`*^9, 3.778839448881572*^9}, {3.778839579280601*^9, 
   3.778839650406079*^9}, {3.778839863559911*^9, 3.7788399114981604`*^9}, {
   3.7788399432619877`*^9, 3.7788400385599627`*^9}, {3.7788400976941953`*^9, 
   3.7788401051123343`*^9}, {3.7788401521121492`*^9, 3.778840190074813*^9}, {
   3.778840230849594*^9, 3.7788402599781437`*^9}, {3.7788403041008472`*^9, 
   3.778840327070334*^9}, {3.778840523267657*^9, 3.778840527622345*^9}, {
   3.778840647293007*^9, 3.7788406849350786`*^9}, {3.778840958586912*^9, 
   3.77884095942465*^9}, {3.778841026139327*^9, 3.7788410289667654`*^9}, {
   3.778841156373768*^9, 3.7788412587740464`*^9}, {3.7788412918615046`*^9, 
   3.778841325035163*^9}, {3.7788414990070834`*^9, 3.778841502193839*^9}, 
   3.778841765470069*^9, {3.778841902215541*^9, 3.7788419178689303`*^9}, {
   3.7788419588025427`*^9, 3.7788419842299023`*^9}, {3.778842016959794*^9, 
   3.778842087188281*^9}, {3.7788421500382295`*^9, 3.77884217048421*^9}, {
   3.7788422811231823`*^9, 3.7788422848420935`*^9}, {3.7788423520187864`*^9, 
   3.7788424028256874`*^9}, {3.77884263090071*^9, 3.778842745133561*^9}, {
   3.7788427867138643`*^9, 3.77884278936774*^9}, {3.778842873145602*^9, 
   3.778842878943408*^9}, {3.7788437294094677`*^9, 3.7788438425853434`*^9}, {
   3.778843988698885*^9, 3.7788440314577045`*^9}, {3.778844140029803*^9, 
   3.778844160355113*^9}, {3.778844303725171*^9, 3.7788443460157814`*^9}, {
   3.778844392782858*^9, 3.778844409397606*^9}, {3.778926295736174*^9, 
   3.77892630711012*^9}, {3.779083301596134*^9, 3.7790833097161627`*^9}, {
   3.8481389014157033`*^9, 3.8481389477482805`*^9}, {3.8508311099107733`*^9, 
   3.850831130401821*^9}, {3.850893809969409*^9, 3.8508938101701565`*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"c676fbb6-5468-4b7e-9706-6196624e3326"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Hodge", " ", "duals"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DeclareForms", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "hF5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "hH", ",", " ", "hF3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", " ", "hF1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "hF6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "hF4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "hF2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", " ", "hF0"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox["\[Star]", "6"], 
     SubscriptBox["F", "0"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hF0", "=", "   ", 
     RowBox[{
      RowBox[{"F0c", "[", 
       RowBox[{"[", "1", "]"}], "]"}], 
      RowBox[{
       RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
       RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
       RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
       RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
       RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
       RowBox[{"e", "[", "6", "]"}]}]}]}], ";"}], " ", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox["\[Star]", "6"], 
     SubscriptBox["F", "1"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hF1", "=", " ", "0"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
      RowBox[{"i", " ", "<", "7"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"F1c2", "[", 
            RowBox[{"[", "i", "]"}], "]"}], " ", "===", " ", "0"}], ")"}], 
         "\[Equal]", "False"}], ",", " ", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"l", " ", "=", " ", 
          RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"n", " ", "=", " ", "1"}], ",", " ", 
           RowBox[{"n", " ", "<", " ", "7"}], ",", " ", 
           RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"n", " ", "\[NotEqual]", " ", "i"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"l", ",", " ", "n"}], "]"}]}], "]"}], ";"}]}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"hF1", " ", "=", " ", 
          RowBox[{"hF1", " ", "+", "  ", 
           RowBox[{
            RowBox[{"F1c2", "[", 
             RowBox[{"[", "i", "]"}], "]"}], 
            RowBox[{
             RowBox[{"e", "[", 
              RowBox[{"l", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Wedge]", 
             RowBox[{"e", "[", 
              RowBox[{"l", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[Wedge]", 
             RowBox[{"e", "[", 
              RowBox[{"l", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "]"}], "\[Wedge]", 
             RowBox[{"e", "[", 
              RowBox[{"l", "[", 
               RowBox[{"[", "4", "]"}], "]"}], "]"}], "\[Wedge]", 
             RowBox[{"e", "[", 
              RowBox[{"l", "[", 
               RowBox[{"[", "5", "]"}], "]"}], "]"}]}], 
            RowBox[{
             RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", 
               RowBox[{"l", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", 
               RowBox[{"l", "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", 
               RowBox[{"l", "[", 
                RowBox[{"[", "3", "]"}], "]"}], ",", 
               RowBox[{"l", "[", 
                RowBox[{"[", "4", "]"}], "]"}], ",", 
               RowBox[{"l", "[", 
                RowBox[{"[", "5", "]"}], "]"}]}], "]"}], "]"}]}]}]}], ";"}]}],
        " ", "]"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox["\[Star]", "6"], 
     SubscriptBox["F", "2"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hF2", "=", " ", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
      RowBox[{"i", " ", "<", "7"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", " ", 
         RowBox[{"i", "+", "1"}]}], ",", " ", 
        RowBox[{"j", "<", "7"}], ",", " ", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"F2c2", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", "===", " ", "0"}],
              ")"}], "\[Equal]", "False"}], ",", " ", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"l", " ", "=", " ", 
             RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"n", " ", "=", " ", "1"}], ",", " ", 
              RowBox[{"n", " ", "<", " ", "7"}], ",", " ", 
              RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"n", " ", "\[NotEqual]", " ", "i"}], " ", "&&", " ", 
                  RowBox[{"n", " ", "\[NotEqual]", " ", "j"}]}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"l", ",", " ", "n"}], "]"}]}], "]"}], ";"}]}], 
             "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"hF2", " ", "=", " ", 
             RowBox[{"hF2", " ", "+", "  ", 
              RowBox[{
               RowBox[{"F2c2", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "j"}], "]"}], "]"}], 
               RowBox[{
                RowBox[{"e", "[", 
                 RowBox[{"l", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Wedge]", 
                RowBox[{"e", "[", 
                 RowBox[{"l", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[Wedge]", 
                RowBox[{"e", "[", 
                 RowBox[{"l", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "]"}], "\[Wedge]", 
                RowBox[{"e", "[", 
                 RowBox[{"l", "[", 
                  RowBox[{"[", "4", "]"}], "]"}], "]"}]}], 
               RowBox[{
                RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "j", ",", 
                  RowBox[{"l", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", 
                  RowBox[{"l", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", 
                  RowBox[{"l", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], ",", 
                  RowBox[{"l", "[", 
                   RowBox[{"[", "4", "]"}], "]"}]}], "]"}], "]"}]}]}]}], 
            ";"}]}], " ", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
     "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox["\[Star]", "6"], 
     RowBox[{
      SubscriptBox["F", "3"], " ", "and"}], " ", 
     SubscriptBox["\[Star]", "6"], "H"}], " ", "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"hH", " ", "=", " ", "0"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hF3", " ", "=", " ", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
      RowBox[{"i", " ", "<", "7"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", " ", 
         RowBox[{"i", "+", "1"}]}], ",", " ", 
        RowBox[{"j", "<", "7"}], ",", " ", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", " ", 
           RowBox[{"j", "+", "1"}]}], ",", " ", 
          RowBox[{"k", "<", "7"}], ",", " ", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Hc2", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", "===",
                 " ", "0"}], ")"}], "\[Equal]", "False"}], ",", " ", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"l", " ", "=", " ", 
               RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"n", " ", "=", " ", "1"}], ",", " ", 
                RowBox[{"n", " ", "<", " ", "7"}], ",", " ", 
                RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"n", " ", "\[NotEqual]", " ", "i"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", " ", "\[NotEqual]", " ", "j"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "k"}]}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"l", ",", " ", "n"}], "]"}]}], "]"}], ";"}]}], 
               "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"hH", " ", "=", " ", 
               RowBox[{"hH", " ", "+", "   ", 
                RowBox[{
                 RowBox[{"Hc2", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
                 RowBox[{
                  RowBox[{"e", "[", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Wedge]", 
                  RowBox[{"e", "[", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[Wedge]", 
                  RowBox[{"e", "[", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}]}], 
                 RowBox[{
                  RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j", ",", "k", ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}]}]}]}], 
              ";"}]}], " ", "]"}], "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"F3c2", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", "===",
                 " ", "0"}], ")"}], "\[Equal]", "False"}], ",", " ", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"l", " ", "=", " ", 
               RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"n", " ", "=", " ", "1"}], ",", " ", 
                RowBox[{"n", " ", "<", " ", "7"}], ",", " ", 
                RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"n", " ", "\[NotEqual]", " ", "i"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", " ", "\[NotEqual]", " ", "j"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "k"}]}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"l", ",", " ", "n"}], "]"}]}], "]"}], ";"}]}], 
               "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"hF3", " ", "=", " ", 
               RowBox[{"hF3", " ", "+", "   ", 
                RowBox[{
                 RowBox[{"F3c2", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
                 RowBox[{
                  RowBox[{"e", "[", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Wedge]", 
                  RowBox[{"e", "[", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[Wedge]", 
                  RowBox[{"e", "[", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}]}], 
                 RowBox[{
                  RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j", ",", "k", ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}]}]}]}], 
              ";"}]}], " ", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
       "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox["\[Star]", "6"], 
     SubscriptBox["F", "4"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hF4", " ", "=", " ", "0"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
      RowBox[{"i", " ", "<", "7"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", " ", 
         RowBox[{"i", "+", "1"}]}], ",", " ", 
        RowBox[{"j", "<", "7"}], ",", " ", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", " ", 
           RowBox[{"j", "+", "1"}]}], ",", " ", 
          RowBox[{"k", "<", "7"}], ",", " ", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"m", "=", " ", 
             RowBox[{"k", "+", "1"}]}], ",", " ", 
            RowBox[{"m", "<", "7"}], ",", " ", 
            RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"F4c2", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "m"}], "]"}], "]"}],
                   " ", "===", " ", "0"}], ")"}], "\[Equal]", "False"}], ",", 
               " ", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"l", " ", "=", " ", 
                 RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"n", " ", "=", " ", "1"}], ",", " ", 
                  RowBox[{"n", " ", "<", " ", "7"}], ",", " ", 
                  RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"n", " ", "\[NotEqual]", " ", "i"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", " ", "\[NotEqual]", " ", "j"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "k"}], " ", "&&", " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "m"}]}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"l", ",", " ", "n"}], "]"}]}], "]"}], ";"}]}], 
                 "]"}], ";", "\[IndentingNewLine]", 
                RowBox[{"hF4", " ", "=", " ", 
                 RowBox[{"hF4", " ", "+", "   ", 
                  RowBox[{
                   RowBox[{"F4c2", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "m"}], "]"}], "]"}], 
                   RowBox[{
                    RowBox[{"e", "[", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}]}], 
                   RowBox[{
                    RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "m", ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}]}]}], 
                ";"}]}], " ", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
         "]"}]}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox["\[Star]", "6"], 
     SubscriptBox["F", "5"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hF5", " ", "=", " ", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", "1"}], ",", " ", 
      RowBox[{"i", " ", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "li", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"lc", "=", 
        RowBox[{"li", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ind", " ", "=", " ", 
        RowBox[{
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
            "}"}], ",", "lc"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"hF5", " ", "=", " ", 
        RowBox[{"hF5", " ", "+", " ", 
         RowBox[{
          RowBox[{"F5", "[", 
           RowBox[{
            RowBox[{"lc", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
            RowBox[{"lc", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"lc", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"lc", "[", 
             RowBox[{"[", "4", "]"}], "]"}], ",", 
            RowBox[{"lc", "[", 
             RowBox[{"[", "5", "]"}], "]"}]}], "]"}], " ", 
          RowBox[{"e", "[", "ind", "]"}], "*", 
          RowBox[{
           RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"lc", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
             RowBox[{"lc", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"lc", "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"lc", "[", 
              RowBox[{"[", "4", "]"}], "]"}], ",", 
             RowBox[{"lc", "[", 
              RowBox[{"[", "5", "]"}], "]"}], ",", " ", "ind"}], "]"}], 
           "]"}]}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox["\[Star]", "6"], 
     SubscriptBox["F", "6"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hF6", " ", "=", " ", "0"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
      RowBox[{"i", " ", "<", "7"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", " ", 
         RowBox[{"i", "+", "1"}]}], ",", " ", 
        RowBox[{"j", "<", "7"}], ",", " ", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", " ", 
           RowBox[{"j", "+", "1"}]}], ",", " ", 
          RowBox[{"k", "<", "7"}], ",", " ", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"m", "=", " ", 
             RowBox[{"k", "+", "1"}]}], ",", " ", 
            RowBox[{"m", "<", "7"}], ",", " ", 
            RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"o", "=", " ", 
               RowBox[{"m", "+", "1"}]}], ",", " ", 
              RowBox[{"o", "<", "7"}], ",", " ", 
              RowBox[{"o", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"p", "=", " ", 
                 RowBox[{"o", "+", "1"}]}], ",", " ", 
                RowBox[{"p", "<", "7"}], ",", " ", 
                RowBox[{"p", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"F6c", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    "i", ",", "j", ",", "k", ",", "m", ",", "o", ",", "p"}], 
                    "]"}], "]"}], " ", "===", " ", "0"}], ")"}], "\[Equal]", 
                    "False"}], ",", " ", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"l", " ", "=", " ", 
                    RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"n", " ", "=", " ", "1"}], ",", " ", 
                    RowBox[{"n", " ", "<", " ", "7"}], ",", " ", 
                    RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"n", " ", "\[NotEqual]", " ", "i"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", " ", "\[NotEqual]", " ", "j"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "k"}], " ", "&&", " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "m"}], " ", "&&", " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "o"}], " ", "&&", " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "p"}]}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"l", ",", " ", "n"}], "]"}]}], "]"}], ";"}]}], 
                    "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"hF6", " ", "=", " ", 
                    RowBox[{"hF6", " ", "+", "   ", 
                    RowBox[{
                    RowBox[{"F6c", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    "i", ",", "j", ",", "k", ",", "m", ",", "o", ",", "p"}], 
                    "]"}], "]"}], 
                    RowBox[{
                    RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{
                    "i", ",", "j", ",", "k", ",", "m", ",", "o", ",", "p"}], 
                    "]"}], "]"}]}]}]}], ";"}]}], " ", "]"}], ";"}]}], 
               "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
       "]"}]}], "]"}], ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7789323650338306`*^9, 3.778932378265442*^9}, {
   3.778932727992543*^9, 3.778932751957122*^9}, {3.7789328132370205`*^9, 
   3.7789328186435194`*^9}, {3.7789915608793764`*^9, 3.778991631809703*^9}, {
   3.8481375404765806`*^9, 3.8481375927459154`*^9}, {3.848138973114956*^9, 
   3.84813899779909*^9}, {3.848139072138173*^9, 3.8481390958036346`*^9}, 
   3.850831166667756*^9, {3.85083123871854*^9, 3.8508312432400465`*^9}, {
   3.85083127753237*^9, 3.850831298034767*^9}, {3.850875431383425*^9, 
   3.8508754481175847`*^9}, 3.850875485603918*^9},
 CellLabel->"In[79]:=",ExpressionUUID->"0c2823a7-486b-4e7d-b393-a42de33a18d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Norms", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"F1n", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"F1f", "\[Wedge]", "hF1"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F3n", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"F3f", "\[Wedge]", "hF3"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F5n", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"F5f", "\[Wedge]", "hF5"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Hn", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"Hf", "\[Wedge]", "hH"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F0n", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"F0f", "\[Wedge]", "hF0"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F2n", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"F2f", "\[Wedge]", "hF2"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F4n", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"F4f", "\[Wedge]", "hF4"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F6n", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"F6f", "\[Wedge]", "hF6"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7797851760104017`*^9, 3.779785275572322*^9}, {
   3.77978533296541*^9, 3.779785361412822*^9}, {3.7797855263458443`*^9, 
   3.779785527414117*^9}, {3.779785562421123*^9, 3.779785567268476*^9}, {
   3.779794743658753*^9, 3.779794756280085*^9}, {3.7830615259074287`*^9, 
   3.783061541394985*^9}, 3.783858999110619*^9, {3.783859051731525*^9, 
   3.78385905627521*^9}, {3.7838594614445763`*^9, 3.7838594770754642`*^9}, {
   3.783859625592594*^9, 3.783859627796138*^9}, 3.809347473425468*^9, 
   3.8094162489885817`*^9, {3.848137508627411*^9, 3.848137508736125*^9}, {
   3.8481391399849563`*^9, 3.8481391552047305`*^9}, {3.850831393695893*^9, 
   3.8508314212078876`*^9}, 3.850831491526286*^9},
 CellLabel->"In[94]:=",ExpressionUUID->"144f04c4-b93e-4da5-a692-7443670a6052"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Volume", " ", "forms"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"n", "=", "1"}], ",", " ", 
     RowBox[{"n", " ", "<", " ", 
      RowBox[{"NDP", "+", "1"}]}], ",", " ", 
     RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"volp", "[", "n", "]"}], " ", "=", " ", "1"}], ";", " ", 
      RowBox[{
       RowBox[{"volb", "[", "n", "]"}], " ", "=", "1"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"l", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", " ", 
        RowBox[{"i", "<", "7"}], ",", " ", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"MemberQ", "[", 
           RowBox[{
            RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"volp", "[", "n", "]"}], "=", 
            RowBox[{
             RowBox[{"volp", "[", "n", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "i", "]"}]}]}], ";"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"l", ",", "i"}], "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"volb", "[", "n", "]"}], "=", 
            RowBox[{
             RowBox[{"volb", "[", "n", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "i", "]"}]}]}], ";"}]}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"type", "[", "n", "]"}], "\[Equal]", "4"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"volb", "[", "n", "]"}], "=", 
          RowBox[{
           RowBox[{"volb", "[", "n", "]"}], "*", 
           RowBox[{
            RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "4", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "5", "]"}], "]"}]}], "]"}], "]"}]}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"type", "[", "n", "]"}], "\[Equal]", "5"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"volb", "[", "n", "]"}], "=", 
          RowBox[{
           RowBox[{"volb", "[", "n", "]"}], "*", 
           RowBox[{
            RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "4", "]"}], "]"}]}], "]"}], "]"}]}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"type", "[", "n", "]"}], "\[Equal]", "6"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"volb", "[", "n", "]"}], "=", 
          RowBox[{
           RowBox[{"volb", "[", "n", "]"}], "*", 
           RowBox[{
            RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}]}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"type", "[", "n", "]"}], "\[Equal]", "7"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"volb", "[", "n", "]"}], "=", 
          RowBox[{
           RowBox[{"volb", "[", "n", "]"}], "*", 
           RowBox[{
            RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "4", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.778993142972847*^9, 3.7789931836465673`*^9}, {
   3.7789932254476323`*^9, 3.7789932740715113`*^9}, {3.778993368446395*^9, 
   3.7789934430973973`*^9}, {3.7789934756973867`*^9, 
   3.7789935085148134`*^9}, {3.778993555022013*^9, 3.7789935584558268`*^9}, {
   3.7789937949225225`*^9, 3.7789938393417883`*^9}, {3.7789938906445665`*^9, 
   3.778993976937969*^9}, {3.7789941267297544`*^9, 3.778994163328849*^9}, 
   3.809419162494378*^9, {3.8094192561014605`*^9, 3.809419292306175*^9}, {
   3.809419334826668*^9, 3.8094193728947973`*^9}, {3.809419427939982*^9, 
   3.8094195256272745`*^9}, 3.8094197788015637`*^9, {3.809419829732558*^9, 
   3.809419874601573*^9}, {3.817204146464672*^9, 3.8172042458721647`*^9}, {
   3.8172043129912195`*^9, 3.817204333649191*^9}, {3.820231645743149*^9, 
   3.8202316482248087`*^9}, 3.820231732254775*^9, {3.832822688832353*^9, 
   3.8328227027436237`*^9}, 3.8328227617582846`*^9, 3.832822885110512*^9, {
   3.848137760056735*^9, 3.848137808218615*^9}, {3.8481391564238195`*^9, 
   3.848139163378907*^9}, 3.8481399515202127`*^9, {3.85083142544987*^9, 
   3.8508314258255224`*^9}, {3.850831486464118*^9, 3.850831521208191*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"ff01fd47-09c4-44a0-8b65-39066b7efb02"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->
  "In[103]:=",ExpressionUUID->"d98991e9-8c38-420f-9fc5-80616f2089fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Equations", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"square", " ", "=", " ", "0"}], ";"}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"sum", " ", "of", " ", "the", " ", "equations", " ", "squared"}],
      ",", " ", 
     RowBox[{"to", " ", "be", " ", "ultimately", " ", "minimized"}]}], "*)"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"check", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqSet", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Jacobi", " ", "identities"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", " ", 
      RowBox[{"i", "<", "7"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"de", "[", "i", "]"}], "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f2", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "k", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ";"}]}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JacobiSet", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", "7"}], ",", " ", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"dde", "[", "n", "]"}], "=", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{"d", "[", 
           RowBox[{"de", "[", "n", "]"}], "]"}], " ", "/.", " ", "rules"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"dde", "[", "n", "]"}], ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], " ", "===", " ", 
                   "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"JacobiSet", ",", " ", 
                   RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"dde", "[", "n", "]"}], ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"check", ",", " ", 
                   RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"dde", "[", "n", "]"}], ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}]}], "]"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"square", "=", 
                  RowBox[{"square", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"dde", "[", "n", "]"}], ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}],
             "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}]}], "]"}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Energy", " ", "momentum", " ", "tensor"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "\[LessEqual]", " ", "NDP"}], ",", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"len", "=", 
        RowBox[{"Length", "[", 
         RowBox[{"para", "[", "n", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", " ", "len"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], "+=", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"type", "[", "n", "]"}], "+", "1"}], ")"}]}], "*", 
            RowBox[{"T10", "[", "n", "]"}]}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.779085320907566*^9, 3.779085393356366*^9}, {
   3.779088916698159*^9, 3.7790889449836016`*^9}, {3.779098508389826*^9, 
   3.779098548577829*^9}, {3.7790988582319527`*^9, 3.7790988691228795`*^9}, {
   3.7790989115423913`*^9, 3.7790989446887197`*^9}, {3.77916901950854*^9, 
   3.779169020569504*^9}, {3.7791690627841043`*^9, 3.7791691027609563`*^9}, {
   3.779181274085875*^9, 3.779181291965064*^9}, {3.7791813645808167`*^9, 
   3.779181561106707*^9}, {3.7791816549656205`*^9, 3.779181703754117*^9}, {
   3.7791817655318594`*^9, 3.7791818149626455`*^9}, 3.7791818754588223`*^9, {
   3.7791820555131855`*^9, 3.779182074708847*^9}, {3.779182199465141*^9, 
   3.779182272637399*^9}, {3.7791823545572753`*^9, 3.779182375085365*^9}, {
   3.779182411169858*^9, 3.779182412219036*^9}, {3.7791825399283857`*^9, 
   3.779182543144828*^9}, {3.7791825953521695`*^9, 3.779182644555554*^9}, 
   3.7791826805333176`*^9, {3.7791827690026565`*^9, 3.7791828010319195`*^9}, {
   3.7791828605048046`*^9, 3.7791828767722893`*^9}, {3.7791829544964232`*^9, 
   3.7791829565040503`*^9}, {3.779186549914254*^9, 3.779186566189712*^9}, {
   3.7791866191547527`*^9, 3.779186689487564*^9}, 3.779187751258193*^9, {
   3.780119174900126*^9, 3.7801192346746483`*^9}, {3.780293435159676*^9, 
   3.780293452309616*^9}, {3.7803010733578367`*^9, 3.780301081790215*^9}, {
   3.7809201954167957`*^9, 3.780920199366283*^9}, {3.818753059367711*^9, 
   3.8187530619603095`*^9}, {3.848139165800233*^9, 3.84813919176863*^9}, {
   3.848139474101883*^9, 3.848139481386623*^9}, {3.848139582487232*^9, 
   3.848139582772336*^9}, {3.848139961375189*^9, 3.848139977891267*^9}, {
   3.8481416004169044`*^9, 3.8481416005262513`*^9}, {3.850831550343313*^9, 
   3.8508316351098747`*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"f15f8e45-82ee-45df-8642-c34114f3e5f0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Equations", ":", " ", "IIA"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{"IIA", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"eomH", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "hH", "]"}], " ", "-", 
           RowBox[{"(", 
            RowBox[{"F0f", "\[Wedge]", "hF2"}], ")"}], "-", 
           RowBox[{"(", 
            RowBox[{"F2f", "\[Wedge]", "hF4"}], ")"}], "-", 
           RowBox[{"(", 
            RowBox[{"F4f", "\[Wedge]", "hF6"}], ")"}]}], " ", "/.", " ", 
          "rules"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"eomF2", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "hF2", "]"}], "+", 
           RowBox[{"Hf", "\[Wedge]", "hF4"}]}], " ", "/.", " ", "rules"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"eomF4", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "hF4", "]"}], "+", 
           RowBox[{"Hf", "\[Wedge]", "hF6"}]}], " ", "/.", " ", "rules"}], 
         "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Bianchi", " ", "identities"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"sources4", " ", "=", " ", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"sources6", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"n", "=", "1"}], ",", " ", 
         RowBox[{"n", "\[LessEqual]", " ", "NDP"}], ",", " ", 
         RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "4"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"sources4", " ", "=", " ", 
              RowBox[{"sources4", " ", "+", 
               RowBox[{
                RowBox[{"1", "/", "5"}], "*", 
                RowBox[{"T10", "[", "n", "]"}], "*", 
                RowBox[{"volb", "[", "n", "]"}]}]}]}], ";"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "6"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"sources6", " ", "=", " ", 
              RowBox[{"sources6", "+", 
               RowBox[{
                RowBox[{"1", "/", "7"}], "*", 
                RowBox[{"T10", "[", "n", "]"}], "*", 
                RowBox[{"volb", "[", "n", "]"}]}]}]}], ";"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"BIH", " ", "=", " ", 
           RowBox[{"reWrite", "[", 
            RowBox[{
             RowBox[{"d", "[", "Hf", "]"}], " ", "/.", " ", "rules"}], 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"BIF0", "=", " ", 
           RowBox[{"reWrite", "[", 
            RowBox[{
             RowBox[{"d", "[", "F0f", "]"}], " ", "/.", " ", "rules"}], 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"BIF2", "=", 
           RowBox[{"reWrite", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"d", "[", "F2f", "]"}], "-", 
              RowBox[{"Hf", "\[Wedge]", "F0f"}], "-", "sources6"}], "/.", " ",
              "rules"}], "]"}]}], ";", " ", "\[IndentingNewLine]", 
          RowBox[{"BIF4", " ", "=", " ", 
           RowBox[{"reWrite", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"d", "[", "F4f", "]"}], "-", 
              RowBox[{"Hf", "\[Wedge]", "F2f"}], "+", "sources4"}], "/.", " ",
              "rules"}], " ", "]"}]}], ";"}]}], " ", "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Projection", " ", "to", " ", "scalar", " ", "equations", " ", "from",
          " ", "the", " ", "coefficients"}], "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Equations", " ", "involving", " ", "1"}], "-", "forms"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Coefficient", "[", 
                RowBox[{"BIF0", ",", " ", 
                 RowBox[{"e", "[", "i", "]"}]}], "]"}], " ", "===", " ", 
               "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"eqSet", ",", " ", 
               RowBox[{
                RowBox[{"Coefficient", "[", 
                 RowBox[{"BIF0", ",", " ", 
                  RowBox[{"e", "[", "i", "]"}]}], "]"}], " ", "\[Equal]", " ",
                 "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"check", ",", " ", 
               RowBox[{"Coefficient", "[", 
                RowBox[{"BIF0", ",", " ", 
                 RowBox[{"e", "[", "i", "]"}]}], "]"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"square", " ", "=", " ", 
              RowBox[{"square", " ", "+", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"Coefficient", "[", 
                  RowBox[{"BIF0", ",", " ", 
                   RowBox[{"e", "[", "i", "]"}]}], "]"}], ")"}], "^", 
                "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Equations", " ", "involving", " ", "3"}], "-", "forms"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], " ", "===", " ", 
                   "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"eqSet", ",", " ", 
                   RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"check", ",", " ", 
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}]}], "]"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"square", " ", "=", " ", 
                  RowBox[{"square", " ", "+", " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], " ", "===", " ", 
                   "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"eqSet", ",", " ", 
                   RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"check", ",", " ", 
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}]}], "]"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"square", " ", "=", " ", 
                  RowBox[{"square", " ", "+", " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}],
             "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Equations", " ", "involving", " ", "4"}], "-", "forms"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"l", "=", 
                RowBox[{"k", "+", "1"}]}], ",", " ", 
               RowBox[{"l", "<", "7"}], ",", " ", 
               RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}],
               "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Equations", " ", "involving", " ", "5"}], "-", "forms"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", 
             RowBox[{"i", "+", "1"}]}], ",", " ", 
            RowBox[{"j", "<", "7"}], ",", " ", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"k", "=", 
               RowBox[{"j", "+", "1"}]}], ",", " ", 
              RowBox[{"k", "<", "7"}], ",", " ", 
              RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"l", "=", 
                 RowBox[{"k", "+", "1"}]}], ",", " ", 
                RowBox[{"l", "<", "7"}], ",", " ", 
                RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"m", "=", 
                   RowBox[{"l", "+", "1"}]}], ",", " ", 
                  RowBox[{"m", "<", "7"}], ",", " ", 
                  RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}]}], "]"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}]}], "]"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}]}], 
                 "]"}]}], "]"}]}], "]"}]}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"4", "d", " ", "Ricci", " ", "scalar"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"R4", " ", "=", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"T10", "[", "i", "]"}], 
            RowBox[{
             RowBox[{"type", "[", "i", "]"}], "+", "1"}]], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "NDP"}], "}"}]}], "]"}], " ", "-", 
         " ", 
         RowBox[{"(", 
          RowBox[{"F0n", "+", "F2n", "+", "F4n", "+", "F6n"}], ")"}]}]}], ";",
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"6", "d", " ", "Ricci", " ", "tensor"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Ricci2", " ", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"F2c2", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "c"}], "]"}], "]"}], "*", 
               RowBox[{"F2c2", "[", 
                RowBox[{"[", 
                 RowBox[{"b", ",", "c"}], "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"c", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"2", "*", 
               RowBox[{"3", "!"}]}], ")"}]}], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"F4c2", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "c", ",", "d", ",", "e"}], "]"}], "]"}], 
               "*", 
               RowBox[{"F4c2", "[", 
                RowBox[{"[", 
                 RowBox[{"b", ",", "c", ",", "d", ",", "e"}], "]"}], "]"}]}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"c", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"d", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"e", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"1", "/", "4"}], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Hc2", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "c", ",", "d"}], "]"}], "]"}], "*", 
               RowBox[{"Hc2", "[", 
                RowBox[{"[", 
                 RowBox[{"b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"c", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"d", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", 
            RowBox[{"T", "[", 
             RowBox[{"[", 
              RowBox[{"a", ",", "b"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
           "-", 
           RowBox[{
            RowBox[{"1", "/", "16"}], "*", 
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"a", ",", "b"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{"T10", "[", "i", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "NDP"}], "}"}]}], "]"}], "+", 
              RowBox[{"2", "Hn"}], "-", "F0n", "+", "F2n", "+", 
              RowBox[{"3", "F4n"}], "-", 
              RowBox[{"3", "F6n"}]}], ")"}]}]}], "\[IndentingNewLine]", ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]"}]}]], "Input",\

 CellChangeTimes->{
  3.779183732949072*^9, {3.7791864790817413`*^9, 3.7791865022058296`*^9}, {
   3.7791869207429757`*^9, 3.779186930217657*^9}, {3.7791870032462873`*^9, 
   3.7791874716391506`*^9}, {3.779187534681538*^9, 3.7791876378605633`*^9}, {
   3.779187684392062*^9, 3.7791877005059533`*^9}, {3.779187889325646*^9, 
   3.779187892254777*^9}, {3.7791881812906685`*^9, 3.7791881995388565`*^9}, {
   3.7791882409820156`*^9, 3.779188303450864*^9}, {3.7791894244899797`*^9, 
   3.7791894573739996`*^9}, {3.7791895471837797`*^9, 3.779189560889118*^9}, {
   3.779189907849818*^9, 3.77918991811137*^9}, {3.780031501840629*^9, 
   3.780031505518429*^9}, {3.7801191633161507`*^9, 3.780119164001479*^9}, {
   3.780300637326457*^9, 3.780300642076078*^9}, {3.780920227560625*^9, 
   3.780920228326273*^9}, {3.785578105600111*^9, 3.7855781237094183`*^9}, {
   3.7888656803996754`*^9, 3.7888656904391427`*^9}, 3.8094153077678165`*^9, 
   3.8094158161019197`*^9, 3.8094160018159566`*^9, 3.8094162595134115`*^9, 
   3.8141605949649935`*^9, {3.8141607347547474`*^9, 3.81416073544433*^9}, 
   3.816079724725376*^9, {3.8187530938083167`*^9, 3.8187531614051332`*^9}, {
   3.818753201094391*^9, 3.8187532826370196`*^9}, {3.8187533160136776`*^9, 
   3.8187535088526726`*^9}, {3.8187535406367283`*^9, 
   3.8187536193645816`*^9}, {3.8188421256807995`*^9, 3.81884213541401*^9}, {
   3.82023142063443*^9, 3.8202314540617733`*^9}, {3.82023183036534*^9, 
   3.8202318445022774`*^9}, 3.8328231829106345`*^9, {3.848137907197094*^9, 
   3.8481380501451025`*^9}, 3.8481381993772984`*^9, {3.8481382324789095`*^9, 
   3.848138247244672*^9}, {3.8481382853128333`*^9, 3.8481383669809666`*^9}, {
   3.848139202718562*^9, 3.848139254948107*^9}, {3.8481410958253*^9, 
   3.848141096965663*^9}, {3.84814129639862*^9, 3.848141297210896*^9}, {
   3.848141347167889*^9, 3.84814136299229*^9}, {3.8481414045089397`*^9, 
   3.8481414200064297`*^9}, {3.848141487366878*^9, 3.848141490584875*^9}, {
   3.8508316432877626`*^9, 3.850831656876811*^9}, {3.8508316903324785`*^9, 
   3.85083171404494*^9}, {3.8508317475907764`*^9, 3.8508318006388826`*^9}, {
   3.8508318535064316`*^9, 3.8508319246324687`*^9}, {3.8508938810453424`*^9, 
   3.8508938827182684`*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"e69cc54c-df7e-4520-a091-381a52204ee3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Equations", ":", " ", "IIB"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{"IIB", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"eomH", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "hH", "]"}], "-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"F1f", "\[Wedge]", "hF3"}], "+", 
             RowBox[{"F3f", "\[Wedge]", "hF5"}]}], ")"}]}], " ", "/.", " ", 
          "rules"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"eomF1", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "hF1", "]"}], "+", 
           RowBox[{"Hf", "\[Wedge]", "hF3"}]}], "/.", "rules"}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"eomF3", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "hF3", "]"}], "+", 
           RowBox[{"Hf", "\[Wedge]", "hF5"}]}], " ", "/.", " ", "rules"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"eomF5", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{"d", "[", "hF5", "]"}], " ", "/.", " ", "rules"}], "]"}]}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Bianchi", " ", "identities"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"sources5", " ", "=", " ", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"sources7", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"sources3", " ", "=", " ", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"n", "=", "1"}], ",", " ", 
         RowBox[{"n", "\[LessEqual]", " ", "NDP"}], ",", " ", 
         RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "5"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"sources5", " ", "=", " ", 
              RowBox[{"sources5", " ", "+", 
               RowBox[{
                RowBox[{"1", "/", "6"}], "*", 
                RowBox[{"T10", "[", "n", "]"}], "*", 
                RowBox[{"volb", "[", "n", "]"}]}]}]}], ";"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "3"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"sources3", " ", "=", " ", 
              RowBox[{"sources3", " ", "-", 
               RowBox[{
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"T10", "[", "n", "]"}], "*", 
                RowBox[{"volb", "[", "n", "]"}]}]}]}], ";"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "7"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"sources7", " ", "=", " ", 
              RowBox[{"sources7", "-", 
               RowBox[{
                RowBox[{"1", "/", "8"}], "*", 
                RowBox[{"T10", "[", "n", "]"}], "*", 
                RowBox[{"volb", "[", "n", "]"}]}]}]}], ";"}]}], "]"}], 
          ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"BIH", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{"d", "[", "Hf", "]"}], " ", "/.", " ", "rules"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"BIF1", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "F1f", "]"}], "-", "sources7"}], "/.", " ", 
          "rules"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"BIF3", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "F3f", "]"}], "-", 
           RowBox[{"Hf", "\[Wedge]", "F1f"}], "-", "sources5"}], "/.", " ", 
          "rules"}], " ", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"BIF5", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "F5f", "]"}], "-", 
           RowBox[{"Hf", "\[Wedge]", "F3f"}], "  ", "-", " ", "sources3"}], "/.",
           " ", "rules"}], "]"}]}], ";", " ", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Projection", " ", "to", " ", "scalar", " ", "equations", " ", "from",
          " ", "the", " ", "coefficients"}], "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Equations", " ", "involving", " ", "2"}], "-", "forms"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Coefficient", "[", 
                  RowBox[{"eomF5", ",", " ", 
                   RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}], " ", "===", " ", 
                 "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"AppendTo", "[", 
                RowBox[{"eqSet", ",", " ", 
                 RowBox[{
                  RowBox[{"Coefficient", "[", 
                   RowBox[{"eomF5", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}], " ", "\[Equal]", 
                  " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"check", ",", " ", 
                 RowBox[{"Coefficient", "[", 
                  RowBox[{"eomF5", ",", " ", 
                   RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}]}], "]"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"square", " ", "=", " ", 
                RowBox[{"square", " ", "+", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF5", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}], ")"}], "^", 
                  "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Coefficient", "[", 
                  RowBox[{"BIF1", ",", " ", 
                   RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}], " ", "===", " ", 
                 "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"AppendTo", "[", 
                RowBox[{"eqSet", ",", " ", 
                 RowBox[{
                  RowBox[{"Coefficient", "[", 
                   RowBox[{"BIF1", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}], " ", "\[Equal]", 
                  " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"check", ",", " ", 
                 RowBox[{"Coefficient", "[", 
                  RowBox[{"BIF1", ",", " ", 
                   RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}]}], "]"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"square", " ", "=", " ", 
                RowBox[{"square", " ", "+", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF1", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}], ")"}], "^", 
                  "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Equations", " ", "involving", " ", "4"}], "-", "forms"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"l", "=", 
                RowBox[{"k", "+", "1"}]}], ",", " ", 
               RowBox[{"l", "<", "7"}], ",", " ", 
               RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "]"}], ";"}]}], "\[IndentingNewLine]",
               "]"}]}], "]"}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Equations", " ", "involving", " ", "5"}], "-", "forms"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"l", "=", 
                RowBox[{"k", "+", "1"}]}], ",", " ", 
               RowBox[{"l", "<", "7"}], ",", " ", 
               RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{"For", "[", 
                RowBox[{
                 RowBox[{"m", "=", 
                  RowBox[{"l", "+", "1"}]}], ",", " ", 
                 RowBox[{"m", "<", "7"}], ",", " ", 
                 RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                 RowBox[{"For", "[", 
                  RowBox[{
                   RowBox[{"n", "=", 
                    RowBox[{"m", "+", "1"}]}], ",", " ", 
                   RowBox[{"n", "<", "7"}], ",", " ", 
                   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF1", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF1", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF1", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}]}], "]"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF1", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF5", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF5", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF5", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}]}], "]"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF5", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}],
                   "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
          "]"}]}], "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"4", "d", " ", "Ricci", " ", "scalar"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"R4", " ", "=", " ", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"type", "[", "n", "]"}], "+", "1"}], ")"}]}], "*", 
            RowBox[{"T10", "[", "n", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1", ",", "NDP"}], "}"}]}], "]"}], "-", " ", 
         RowBox[{"(", 
          RowBox[{"F1n", "+", "F3n", "+", "F5n"}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"6", "d", " ", "Ricci", " ", "tensor"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Ricci2", " ", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"F1c2", "[", 
             RowBox[{"[", "a", "]"}], "]"}], "*", 
            RowBox[{"F1c2", "[", 
             RowBox[{"[", "b", "]"}], "]"}]}], "\[IndentingNewLine]", "-", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"Coefficient", "[", 
             RowBox[{"hF5", ",", " ", 
              RowBox[{"e", "[", "a", "]"}]}], "]"}], "*", 
            RowBox[{"Coefficient", "[", 
             RowBox[{"hF5", ",", " ", 
              RowBox[{"e", "[", "b", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
           "+", 
           RowBox[{
            RowBox[{"1", "/", "4"}], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Hc2", "[", 
                 RowBox[{"[", 
                  RowBox[{"a", ",", "c", ",", "d"}], "]"}], "]"}], "*", 
                RowBox[{"Hc2", "[", 
                 RowBox[{"[", 
                  RowBox[{"b", ",", "c", ",", "d"}], "]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"F3c2", "[", 
                 RowBox[{"[", 
                  RowBox[{"a", ",", "c", ",", "d"}], "]"}], "]"}], "*", 
                RowBox[{"F3c2", "[", 
                 RowBox[{"[", 
                  RowBox[{"b", ",", "c", ",", "d"}], "]"}], "]"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"c", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"d", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"4", "*", 
               RowBox[{"4", "!"}]}], ")"}]}], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"F5c2", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "c", ",", "d", ",", "e", ",", "f"}], "]"}],
                 "]"}], "*", 
               RowBox[{"F5c2", "[", 
                RowBox[{"[", 
                 RowBox[{"b", ",", "c", ",", "d", ",", "e", ",", "f"}], "]"}],
                 "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"c", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"d", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"e", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"f", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"T", "[", 
             RowBox[{"[", 
              RowBox[{"a", ",", "b"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
           "-", 
           RowBox[{
            RowBox[{"1", "/", "16"}], "*", 
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"a", ",", "b"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{"T10", "[", "i", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "NDP"}], "}"}]}], "]"}], "+", 
              RowBox[{"2", "Hn"}], "+", 
              RowBox[{"2", "F3n"}]}], ")"}]}]}], "\[IndentingNewLine]", ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]"}]}]], "Input",\

 CellChangeTimes->{
  3.779183732949072*^9, {3.7791864790817413`*^9, 3.7791865022058296`*^9}, {
   3.7791869207429757`*^9, 3.779186930217657*^9}, {3.7791870032462873`*^9, 
   3.7791874716391506`*^9}, {3.779187534681538*^9, 3.7791876378605633`*^9}, {
   3.779187684392062*^9, 3.7791877005059533`*^9}, {3.779187889325646*^9, 
   3.779187892254777*^9}, {3.7791881812906685`*^9, 3.7791881995388565`*^9}, {
   3.7791882409820156`*^9, 3.779188303450864*^9}, {3.7791894244899797`*^9, 
   3.7791894573739996`*^9}, {3.7791895471837797`*^9, 3.779189560889118*^9}, {
   3.779189907849818*^9, 3.77918991811137*^9}, {3.780031501840629*^9, 
   3.780031505518429*^9}, {3.7801191633161507`*^9, 3.780119164001479*^9}, {
   3.780300637326457*^9, 3.780300642076078*^9}, {3.780920227560625*^9, 
   3.780920228326273*^9}, {3.785578105600111*^9, 3.7855781237094183`*^9}, {
   3.7888656803996754`*^9, 3.7888656904391427`*^9}, 3.8094153077678165`*^9, 
   3.8094158161019197`*^9, 3.8094160018159566`*^9, 3.8094162595134115`*^9, 
   3.8141605949649935`*^9, {3.8141607347547474`*^9, 3.81416073544433*^9}, 
   3.816079724725376*^9, {3.8187530938083167`*^9, 3.8187531614051332`*^9}, {
   3.818753201094391*^9, 3.8187532826370196`*^9}, {3.8187533160136776`*^9, 
   3.8187535088526726`*^9}, {3.8187535406367283`*^9, 
   3.8187536193645816`*^9}, {3.8188421256807995`*^9, 3.81884213541401*^9}, {
   3.82023142063443*^9, 3.8202314540617733`*^9}, {3.82023183036534*^9, 
   3.8202318445022774`*^9}, 3.8328231829106345`*^9, {3.848137907197094*^9, 
   3.8481380501451025`*^9}, 3.8481381993772984`*^9, {3.8481382324789095`*^9, 
   3.848138247244672*^9}, {3.8481382853128333`*^9, 3.8481383669809666`*^9}, {
   3.848139202718562*^9, 3.848139254948107*^9}, {3.8481410958253*^9, 
   3.848141096965663*^9}, {3.84814129639862*^9, 3.848141297210896*^9}, {
   3.848141347167889*^9, 3.84814136299229*^9}, {3.8481414045089397`*^9, 
   3.8481414200064297`*^9}, {3.848141487366878*^9, 3.848141490584875*^9}, {
   3.848141587422597*^9, 3.848141588219285*^9}, {3.8508319273909683`*^9, 
   3.8508321738808823`*^9}, 3.850832230826713*^9, {3.8508759300426946`*^9, 
   3.850875943809305*^9}, {3.850893892440802*^9, 3.8508938951152086`*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"5c6087ac-65d9-44d7-b60e-ac3580108c56"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"6", "d", " ", "Ricci", " ", "scalar"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"R6", " ", "=", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"f2", "[", 
          RowBox[{"[", 
           RowBox[{"b", ",", "a", ",", "c"}], "]"}], "]"}], "*", 
         RowBox[{"f2", "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"f2", "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], "*", 
         RowBox[{"f2", "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}]}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"a", ",", " ", "1", ",", " ", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", " ", "1", ",", " ", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", " ", "1", ",", " ", "6"}], "}"}]}], "]"}]}], " ", 
    ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.779448764861373*^9, 3.779448996470251*^9}, {
   3.779449096591013*^9, 3.779449096957018*^9}, {3.7794491800330524`*^9, 
   3.779449191066268*^9}, {3.779449227743168*^9, 3.7794492805047164`*^9}, {
   3.779449347273905*^9, 3.779449386729559*^9}, {3.7794494168643055`*^9, 
   3.7794494484335546`*^9}, {3.7794494814716706`*^9, 
   3.7794494930977926`*^9}, {3.779449545367668*^9, 3.7794496132944603`*^9}, 
   3.77944979708786*^9, {3.7794498819448442`*^9, 3.7794498834897118`*^9}, {
   3.779510340729191*^9, 3.779510343861828*^9}, 3.7796226011214933`*^9, {
   3.7797840386358557`*^9, 3.7797840402440434`*^9}, {3.780046854042783*^9, 
   3.780046866526711*^9}, {3.780057429604046*^9, 3.780057443506782*^9}, {
   3.780119403825177*^9, 3.7801194236333733`*^9}, {3.780119920386424*^9, 
   3.780119936721305*^9}, 3.7830615636179934`*^9, 3.783061751153924*^9, {
   3.848138393081148*^9, 3.848138403359987*^9}, 3.8508322622006397`*^9},
 CellLabel->
  "In[114]:=",ExpressionUUID->"07260b51-1d02-4ee0-bff0-d9369f42ff3e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"6", "d", " ", "Ricci", " ", 
    RowBox[{"tensor", ":", " ", "definition"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Ricci1", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "4"}], 
           RowBox[{"f2", "[", 
            RowBox[{"[", 
             RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], "*", 
           RowBox[{"f2", "[", 
            RowBox[{"[", 
             RowBox[{"d", ",", "b", ",", "c"}], "]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"1", "/", "2"}], 
           RowBox[{"f2", "[", 
            RowBox[{"[", 
             RowBox[{"b", ",", "a", ",", "c"}], "]"}], "]"}], "*", 
           RowBox[{"f2", "[", 
            RowBox[{"[", 
             RowBox[{"b", ",", "d", ",", "c"}], "]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"1", "/", "2"}], 
           RowBox[{"f2", "[", 
            RowBox[{"[", 
             RowBox[{"c", ",", "a", ",", "b"}], "]"}], "]"}], "*", 
           RowBox[{"f2", "[", 
            RowBox[{"[", 
             RowBox[{"b", ",", "d", ",", "c"}], "]"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "1", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"c", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7800474292622347`*^9, 3.780047442350099*^9}, {
   3.780049673328905*^9, 3.780049689918332*^9}, {3.780049720094502*^9, 
   3.780049747630434*^9}, {3.780049783534603*^9, 3.780049963775269*^9}, {
   3.780050131057391*^9, 3.780050136158783*^9}, 3.780050223328876*^9, {
   3.8481384360172043`*^9, 3.848138436548971*^9}, {3.8481393058420296`*^9, 
   3.8481393062012863`*^9}, {3.850832276121758*^9, 3.8508322897606883`*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"4f2a6d4a-63d1-41b1-b10e-a72b21ae3141"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Einstein", " ", "equations"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"EinsteinEq", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "<", "7"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "i"}], ",", 
        RowBox[{"j", "<", "7"}], ",", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"EinsteinEq", ",", 
           RowBox[{
            RowBox[{"Ricci1", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}], "==", 
            RowBox[{"Ricci2", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"check", ",", 
           RowBox[{
            RowBox[{"Ricci1", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}], "-", 
            RowBox[{"Ricci2", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"square", "=", 
          RowBox[{"square", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Ricci1", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], "-", 
              RowBox[{"Ricci2", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ")"}], "^", 
            "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EinsteinEq", " ", "=", " ", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{"EinsteinEq", ",", "True"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.780054872401379*^9, 3.7800550960983*^9}, {
  3.78005526374564*^9, 3.7800552680816936`*^9}, {3.780055618017893*^9, 
  3.780055621794499*^9}, {3.780119543362446*^9, 3.780119611648706*^9}, {
  3.7801205690098333`*^9, 3.7801206293767223`*^9}, {3.7802936845510674`*^9, 
  3.78029370499723*^9}, {3.780300909996578*^9, 3.780300914109016*^9}, {
  3.7803009569088697`*^9, 3.780300957420587*^9}, {3.780743039543625*^9, 
  3.780743045621997*^9}, {3.782735532698264*^9, 3.7827355337521152`*^9}, {
  3.8481393279774165`*^9, 3.8481393328825383`*^9}, {3.850832296300774*^9, 
  3.8508323315629716`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"363f2a6e-ef9b-42ad-8219-0233b5048a39"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Dilaton", " ", "equation"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dilaton", "=", 
     RowBox[{
      RowBox[{"2", "R4"}], "+", 
      RowBox[{"2", "R6"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"type", "[", "n", "]"}], "+", "1"}], ")"}]}], "*", 
         RowBox[{"T10", "[", "n", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", "NDP"}], "}"}]}], "]"}], "-", "Hn"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"check", ",", "dilaton"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"square", "=", 
     RowBox[{"square", "+", 
      RowBox[{"dilaton", "^", "2"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.780055654610208*^9, 3.780055770944765*^9}, {
   3.780057344401699*^9, 3.780057345649498*^9}, {3.780057481569915*^9, 
   3.7800574947538233`*^9}, {3.780119500609853*^9, 3.780119525888514*^9}, {
   3.780120631457831*^9, 3.780120637424714*^9}, {3.780120705939096*^9, 
   3.780120713906106*^9}, {3.780300950429165*^9, 3.780300974923815*^9}, {
   3.780315913705228*^9, 3.780315914674637*^9}, {3.780316004068639*^9, 
   3.780316004719844*^9}, {3.780379127951377*^9, 3.78037912843324*^9}, {
   3.780985083494137*^9, 3.7809851081322203`*^9}, {3.780985161780279*^9, 
   3.780985186548917*^9}, {3.7812516889131002`*^9, 3.781251690001132*^9}, {
   3.782735526009836*^9, 3.782735526503771*^9}, 3.7840376863521223`*^9, 
   3.78557822542596*^9, {3.788617988820593*^9, 3.7886179926114483`*^9}, {
   3.7888550877953396`*^9, 3.78885509759309*^9}, {3.8093391731311016`*^9, 
   3.809339175391079*^9}, 3.8093392173104477`*^9, {3.809417360178012*^9, 
   3.8094173994874735`*^9}, {3.8094177079590826`*^9, 
   3.8094177119046707`*^9}, {3.814255068904685*^9, 3.8142550739960413`*^9}, {
   3.8171262116175056`*^9, 3.8171262136853075`*^9}, {3.817208617339731*^9, 
   3.817208646501229*^9}, {3.8187544260335116`*^9, 3.8187545229957285`*^9}, {
   3.8187546926438465`*^9, 3.8187547337643304`*^9}, {3.8201342440091796`*^9, 
   3.8201342554446435`*^9}, {3.820134605904836*^9, 3.820134606396673*^9}, {
   3.8201352263933325`*^9, 3.8201352266037436`*^9}, {3.848138479641343*^9, 
   3.848138480078717*^9}, {3.8481393372089825`*^9, 3.848139356767518*^9}, {
   3.8508323355664244`*^9, 3.8508323422140856`*^9}, {3.8508328530940533`*^9, 
   3.850832856761942*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"5457d322-482d-4b89-9579-d551c572c23a"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9, {3.8508329265664034`*^9, 3.850832928548539*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"df430a67-162c-4470-b3a6-441fc85a1647"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Equations", " ", "and", " ", "variables"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"CompleteSet", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"JacobiSet", ",", "eqSet", ",", "EinsteinEq", ",", 
       RowBox[{"{", 
        RowBox[{"dilaton", "\[Equal]", "0"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "variables", "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "variables", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.850833010658798*^9, 3.850833021235358*^9}, 
   3.850833288751479*^9, 3.8508335936392975`*^9},
 CellLabel->
  "In[123]:=",ExpressionUUID->"01e43520-1160-4690-b738-262e0b81773a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"T10", "[", "1", "]"}], ",", 
   RowBox[{"T10", "[", "2", "]"}], ",", 
   RowBox[{"T10", "[", "3", "]"}], ",", 
   RowBox[{"F1", "[", "5", "]"}], ",", 
   RowBox[{"F1", "[", "6", "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"1", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"1", ",", "3", ",", "6"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"1", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"1", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"2", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"2", ",", "3", ",", "6"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"2", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"2", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"F5", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"F5", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"H", "[", 
    RowBox[{"1", ",", "2", ",", "5"}], "]"}], ",", 
   RowBox[{"H", "[", 
    RowBox[{"1", ",", "2", ",", "6"}], "]"}], ",", 
   RowBox[{"H", "[", 
    RowBox[{"3", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"H", "[", 
    RowBox[{"3", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "3", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "3", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "1", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "1", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "2", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "2", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"4", ",", "1", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"4", ",", "1", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"4", ",", "2", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"4", ",", "2", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "1", ",", "3"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "1", ",", "4"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "2", ",", "3"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "2", ",", "4"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"6", ",", "1", ",", "3"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"6", ",", "1", ",", "4"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"6", ",", "2", ",", "3"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"6", ",", "2", ",", "4"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8508336761077275`*^9, 3.850834397595838*^9, 
  3.850895105292385*^9, 3.8602188312553654`*^9, 3.8602264858886013`*^9, 
  3.8602300602626495`*^9, 3.860308220782072*^9, 3.8604693391344275`*^9, 
  3.860555326934185*^9, 3.860558184290745*^9, 3.860565423997794*^9, 
  3.8606771062687187`*^9, 3.8606774149109707`*^9, 3.860678885985937*^9, 
  3.8606789960011363`*^9, 3.860681406778664*^9, 3.861095169364854*^9, 
  3.8610982306477833`*^9, 3.861098522161294*^9, 3.8611002520058584`*^9, 
  3.8611003020239215`*^9, 3.8611060334037733`*^9, 3.9067167193441935`*^9, 
  3.9067187689526577`*^9, 3.906719491281225*^9, 3.9067267811762495`*^9, 
  3.9067751544518523`*^9, 3.906786501400925*^9, 3.9067928204726753`*^9, 
  3.9067946276462574`*^9, 3.9067955749335747`*^9, 3.9067969108203506`*^9, 
  3.9067981899182615`*^9, 3.906805339162121*^9, 3.906806796177122*^9, 
  3.90680687507057*^9, 3.9068662217654495`*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"7a337dff-2772-463e-9c1d-8733e620e776"],

Cell[BoxData["43"], "Output",
 CellChangeTimes->{3.8508336761077275`*^9, 3.850834397595838*^9, 
  3.850895105292385*^9, 3.8602188312553654`*^9, 3.8602264858886013`*^9, 
  3.8602300602626495`*^9, 3.860308220782072*^9, 3.8604693391344275`*^9, 
  3.860555326934185*^9, 3.860558184290745*^9, 3.860565423997794*^9, 
  3.8606771062687187`*^9, 3.8606774149109707`*^9, 3.860678885985937*^9, 
  3.8606789960011363`*^9, 3.860681406778664*^9, 3.861095169364854*^9, 
  3.8610982306477833`*^9, 3.861098522161294*^9, 3.8611002520058584`*^9, 
  3.8611003020239215`*^9, 3.8611060334037733`*^9, 3.9067167193441935`*^9, 
  3.9067187689526577`*^9, 3.906719491281225*^9, 3.9067267811762495`*^9, 
  3.9067751544518523`*^9, 3.906786501400925*^9, 3.9067928204726753`*^9, 
  3.9067946276462574`*^9, 3.9067955749335747`*^9, 3.9067969108203506`*^9, 
  3.9067981899182615`*^9, 3.906805339162121*^9, 3.906806796177122*^9, 
  3.90680687507057*^9, 3.9068662217654495`*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"20c10edc-4acb-434e-ac43-a5dfd1a7ba49"]
}, Open  ]],

Cell[TextData[StyleBox["The above provides the list \
\[OpenCurlyDoubleQuote]variables\[CloseCurlyDoubleQuote] of allowed variables \
as well as its length. It is made of the list of structure constants \
\[OpenCurlyDoubleQuote]fSet\[CloseCurlyDoubleQuote], flux components \
\[OpenCurlyDoubleQuote]fluxSet\[CloseCurlyDoubleQuote], and the source set \
contributions T10[I]. The list of equations to solve is \
\[OpenCurlyDoubleQuote]CompleteSet\[CloseCurlyDoubleQuote], and it can be \
printed if needed. The list of left-handsides of these equations, meaning the \
quantities that should vanish, is \[OpenCurlyDoubleQuote]check\
\[CloseCurlyDoubleQuote]. The quantity to be minimized to zero, the sum of \
squares of equations, is \
\[OpenCurlyDoubleQuote]square\[CloseCurlyDoubleQuote]. The 4d Ricci scalar, \
whose sign matters for our solutions, is \[OpenCurlyDoubleQuote]R4\
\[CloseCurlyDoubleQuote], and the 6d one is \[OpenCurlyDoubleQuote]R6\
\[CloseCurlyDoubleQuote].",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.850387410518633*^9, 
   3.850387417609215*^9}, {3.850821911603533*^9, 3.850821913718794*^9}, {
   3.8508220835149403`*^9, 3.850822322282565*^9}, {3.850822356700102*^9, 
   3.8508225473048706`*^9}, {3.850822603307913*^9, 3.850822637253462*^9}, {
   3.850822674507358*^9, 3.8508226756218705`*^9}, {3.850822715099459*^9, 
   3.8508228219471445`*^9}, {3.850833128420691*^9, 3.850833318894847*^9}, {
   3.8508333942355175`*^9, 3.850833488492015*^9}, {3.8508336033267*^9, 
   3.850833650623561*^9}, {3.8508940533263707`*^9, 
   3.850894068500083*^9}},ExpressionUUID->"2ac6a1ed-f009-424e-b725-\
e6bd60a86594"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850833054210663*^9},
 CellLabel->
  "In[126]:=",ExpressionUUID->"01b8e347-a2a9-4715-8a27-a3337dd26c70"],

Cell[TextData[StyleBox["In the following, one has the possibility to assign \
values to some of the variables, for instance setting some of them to 0. This \
allows more specific searches in a given solution class. This is done by \
indicating the values in the replacement \[OpenCurlyDoubleQuote]rep\
\[CloseCurlyDoubleQuote]. Be careful: the order of indices in the variables \
has to be respected. The list \[OpenCurlyDoubleQuote]variables\
\[CloseCurlyDoubleQuote] is then redefined into \[OpenCurlyDoubleQuote]var1\
\[CloseCurlyDoubleQuote] for the example of interest.",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.850387410518633*^9, 
   3.850387417609215*^9}, {3.850821911603533*^9, 3.850821913718794*^9}, {
   3.8508220835149403`*^9, 3.850822322282565*^9}, {3.850822356700102*^9, 
   3.8508225473048706`*^9}, {3.850822603307913*^9, 3.850822637253462*^9}, {
   3.850822674507358*^9, 3.8508226756218705`*^9}, {3.850822715099459*^9, 
   3.8508228219471445`*^9}, {3.850833128420691*^9, 3.850833318894847*^9}, {
   3.8508333942355175`*^9, 3.850833488492015*^9}, {3.8508336033267*^9, 
   3.850833650623561*^9}, {3.850833867292613*^9, 3.8508339004017057`*^9}, {
   3.850833934207117*^9, 3.8508340053843365`*^9}, {3.8508340412921224`*^9, 
   3.850834094621045*^9}, {3.850834164090765*^9, 3.8508342120593596`*^9}, {
   3.8508342974011383`*^9, 3.850834372658555*^9}, {3.8508763829017105`*^9, 
   3.850876388650364*^9}, {3.8508778732583623`*^9, 3.850877873884939*^9}, {
   3.8508940741934457`*^9, 3.8508941031916423`*^9}, {3.8580632305478177`*^9, 
   3.858063250220669*^9}, {3.906788229001094*^9, 3.9067882308746057`*^9}, {
   3.9067883171697226`*^9, 
   3.9067883277780323`*^9}},ExpressionUUID->"e50d25fc-663c-4d48-a672-\
917bd0773857"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "INPUT", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rep", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", " ", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", " ", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}]}], 
      "}"}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "Assign", " ", "specific", " ", "values", " ", "to", " ", "some", " ", 
     "variables", " ", "here"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"variables2", " ", "=", " ", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"variables", " ", "/.", "rep"}], ",", " ", "_Real"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"var1", " ", "=", " ", 
    RowBox[{"DeleteCases", "[", 
     RowBox[{"variables2", " ", ",", " ", "_Integer"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"check", "=", 
     RowBox[{"check", "/.", "rep"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"square", "=", 
     RowBox[{"square", "/.", "rep"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", 
     RowBox[{"R4", "/.", "rep"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "var1", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.780120130626096*^9, 3.780120145792351*^9}, 
   3.7801202209782667`*^9, 3.780120266833502*^9, {3.780120337857682*^9, 
   3.780120342496636*^9}, {3.780121834950247*^9, 3.780121868480694*^9}, {
   3.780121965474103*^9, 3.780121966066497*^9}, {3.780122054899378*^9, 
   3.780122076752699*^9}, {3.780122284802476*^9, 3.7801222995860367`*^9}, {
   3.7801223753630943`*^9, 3.7801223764810677`*^9}, {3.7801360639609947`*^9, 
   3.780136065015136*^9}, {3.7801361856569433`*^9, 3.7801361958631697`*^9}, {
   3.780137376909082*^9, 3.780137424471322*^9}, {3.780137792362238*^9, 
   3.780137798503586*^9}, {3.7801379085710278`*^9, 3.7801379095755873`*^9}, {
   3.780137970043387*^9, 3.780137970151619*^9}, {3.780138068427099*^9, 
   3.780138070711514*^9}, {3.780138130875386*^9, 3.780138135031913*^9}, {
   3.780138214317121*^9, 3.780138219751935*^9}, {3.7801385597566357`*^9, 
   3.780138565831768*^9}, {3.7801386519073267`*^9, 3.7801386791768303`*^9}, 
   3.780138845563901*^9, 3.7802048921964684`*^9, {3.780205041818508*^9, 
   3.780205048011368*^9}, {3.7802183570179243`*^9, 3.780218357543932*^9}, {
   3.7802184032092447`*^9, 3.7802184034634933`*^9}, {3.780226447741231*^9, 
   3.7802264791641912`*^9}, {3.780226591821295*^9, 3.780226629756373*^9}, {
   3.7802266840922832`*^9, 3.780226750940415*^9}, {3.780226820604587*^9, 
   3.7802268494686747`*^9}, {3.7802268962235003`*^9, 3.780226899829465*^9}, {
   3.780227008157343*^9, 3.780227028956511*^9}, {3.780227363853519*^9, 
   3.780227400396896*^9}, {3.7802274409895573`*^9, 3.7802274442523947`*^9}, {
   3.78022756675*^9, 3.780227593038233*^9}, {3.780227642605917*^9, 
   3.780227656462954*^9}, {3.7802280876780653`*^9, 3.780228098300915*^9}, 
   3.7802281672542*^9, {3.780303615281309*^9, 3.780303634307447*^9}, {
   3.780314509921469*^9, 3.7803145415229225`*^9}, {3.780314578944851*^9, 
   3.7803145810013514`*^9}, {3.780314628318818*^9, 3.780314660318289*^9}, {
   3.7803146904317584`*^9, 3.7803146905494432`*^9}, {3.7803147517138433`*^9, 
   3.78031476788599*^9}, {3.7803148242722073`*^9, 3.7803148536775637`*^9}, 
   3.780315006838996*^9, {3.7803150410365405`*^9, 3.7803150487598567`*^9}, {
   3.7803150830571804`*^9, 3.780315096811359*^9}, {3.7803151753782945`*^9, 
   3.780315178850012*^9}, {3.7803158998048897`*^9, 3.780315909846547*^9}, {
   3.780315982036501*^9, 3.7803159840172043`*^9}, 3.780316103339176*^9, {
   3.780317050342106*^9, 3.7803170519129014`*^9}, {3.7803792651084146`*^9, 
   3.780379268383369*^9}, {3.780398685166683*^9, 3.780398692548244*^9}, {
   3.780398900009235*^9, 3.7803989263956127`*^9}, {3.7806360866918783`*^9, 
   3.780636104689204*^9}, {3.780655182337411*^9, 3.780655183326357*^9}, {
   3.780663720115828*^9, 3.78066372194374*^9}, {3.78066377283245*^9, 
   3.780663810193129*^9}, {3.780724361230797*^9, 3.780724375885573*^9}, {
   3.7807244101886683`*^9, 3.7807244226720657`*^9}, {3.78072455354954*^9, 
   3.7807245686852007`*^9}, {3.7807246474697866`*^9, 3.780724666510996*^9}, {
   3.780724720941691*^9, 3.7807247385091543`*^9}, {3.780724785437327*^9, 
   3.780724797100849*^9}, {3.780724833681519*^9, 3.7807248385746202`*^9}, {
   3.780724904030305*^9, 3.7807249269251547`*^9}, {3.780725011279355*^9, 
   3.780725023165166*^9}, {3.780725239808174*^9, 3.7807252453576117`*^9}, {
   3.780725398064246*^9, 3.780725398941162*^9}, 3.780735327043364*^9, {
   3.780736828245926*^9, 3.780736898931484*^9}, {3.780736979956345*^9, 
   3.780736996260491*^9}, {3.7807370737474403`*^9, 3.780737081125073*^9}, {
   3.780737118052636*^9, 3.780737126581122*^9}, {3.780737334661021*^9, 
   3.780737339316181*^9}, {3.7807429980427837`*^9, 3.780743026918737*^9}, {
   3.7807434849831543`*^9, 3.780743544262929*^9}, 3.780743588502861*^9, {
   3.780747201708248*^9, 3.780747213225233*^9}, {3.780747265838099*^9, 
   3.780747326218149*^9}, {3.780747358298465*^9, 3.7807473675452147`*^9}, 
   3.780755654546958*^9, {3.7807557514119673`*^9, 3.780755756942903*^9}, {
   3.780919832138605*^9, 3.7809199681663857`*^9}, {3.780919998502059*^9, 
   3.780920023173407*^9}, {3.780920468444528*^9, 3.780920489974799*^9}, {
   3.780920533797529*^9, 3.780920559736418*^9}, {3.7809207875275583`*^9, 
   3.7809208572554626`*^9}, 3.7809209857510843`*^9, {3.780921031398923*^9, 
   3.7809210909350433`*^9}, {3.7809211332710743`*^9, 3.780921204792581*^9}, {
   3.780921308950617*^9, 3.7809213128244247`*^9}, {3.780921348520091*^9, 
   3.7809214177995567`*^9}, {3.780921458071075*^9, 3.7809215424398746`*^9}, {
   3.7809216084712*^9, 3.7809216805699368`*^9}, {3.780921839656802*^9, 
   3.780921860167791*^9}, {3.7809849907598057`*^9, 3.7809849959390306`*^9}, {
   3.781251652403977*^9, 3.781251658577799*^9}, {3.78125170107364*^9, 
   3.781251739809607*^9}, {3.78125180230591*^9, 3.781251817169775*^9}, {
   3.781252308483913*^9, 3.781252449509194*^9}, {3.781252484085538*^9, 
   3.781252501017914*^9}, {3.781252563635051*^9, 3.781252596210527*^9}, {
   3.781255162903257*^9, 3.7812551778294487`*^9}, {3.781255648692253*^9, 
   3.781255708627307*^9}, {3.781255748105262*^9, 3.781255816371347*^9}, {
   3.78125833674111*^9, 3.7812583369485188`*^9}, {3.7812584223728657`*^9, 
   3.7812584278620443`*^9}, {3.7812624414160643`*^9, 3.781262602311288*^9}, {
   3.781262873483033*^9, 3.781262874040098*^9}, {3.781263439310231*^9, 
   3.781263466585116*^9}, 3.781263556808648*^9, {3.7812636092123137`*^9, 
   3.781263610649921*^9}, {3.7812660804114227`*^9, 3.781266097385289*^9}, {
   3.7812662067955027`*^9, 3.7812662510173264`*^9}, {3.7812675191014547`*^9, 
   3.781267527242135*^9}, 3.781267696074367*^9, {3.781268192796194*^9, 
   3.781268223227601*^9}, {3.7812683080808573`*^9, 3.7812683149069023`*^9}, {
   3.7813315541015472`*^9, 3.7813315559017553`*^9}, {3.7813329621607428`*^9, 
   3.78133299820292*^9}, {3.781333060256269*^9, 3.7813331666025047`*^9}, {
   3.781333283690423*^9, 3.7813334524098387`*^9}, {3.7813335211000347`*^9, 
   3.781333551965632*^9}, {3.7813339773231087`*^9, 3.781334026749153*^9}, {
   3.781340561198535*^9, 3.781340608700205*^9}, {3.781340806498466*^9, 
   3.781340809580317*^9}, {3.781343640832899*^9, 3.781343686535448*^9}, {
   3.7813437190210943`*^9, 3.781343732925016*^9}, {3.781344397201025*^9, 
   3.7813444096789093`*^9}, {3.781344461008494*^9, 3.781344461389543*^9}, {
   3.781344694867526*^9, 3.781344704622951*^9}, {3.78134490163523*^9, 
   3.781344927567513*^9}, {3.781345305424019*^9, 3.7813453452149553`*^9}, 
   3.781345690290146*^9, {3.781346019920661*^9, 3.781346020223859*^9}, 
   3.781346345072879*^9, 3.781347023897668*^9, 3.7813473678095903`*^9, 
   3.781347669986142*^9, {3.781349151059226*^9, 3.781349175780521*^9}, {
   3.7813502842158213`*^9, 3.78135029049828*^9}, {3.7813503221816072`*^9, 
   3.781350322532011*^9}, {3.781350388436048*^9, 3.781350420322507*^9}, {
   3.781350497672031*^9, 3.781350512369504*^9}, {3.781350668133675*^9, 
   3.7813506692681093`*^9}, {3.781350702181913*^9, 3.781350724258905*^9}, {
   3.781504382960513*^9, 3.781504446751878*^9}, {3.7815044905756283`*^9, 
   3.7815048334610853`*^9}, {3.7815049724186697`*^9, 3.781504987823574*^9}, {
   3.7815057381622257`*^9, 3.781505763470862*^9}, {3.7815064466405973`*^9, 
   3.7815064887379007`*^9}, {3.781506577395196*^9, 3.781506585535117*^9}, {
   3.7815066588832407`*^9, 3.781506689635563*^9}, {3.781507602464427*^9, 
   3.781507623537259*^9}, {3.7815077721782703`*^9, 3.781507776353271*^9}, {
   3.7815078922250547`*^9, 3.7815079049910593`*^9}, 3.781508145935677*^9, {
   3.78151573384324*^9, 3.781515756850273*^9}, {3.781515820964923*^9, 
   3.78151582233847*^9}, {3.781515854740102*^9, 3.7815159105788183`*^9}, {
   3.781517104996873*^9, 3.781517108531349*^9}, 3.781517335541675*^9, {
   3.781517455375022*^9, 3.781517487954731*^9}, {3.781517519938682*^9, 
   3.781517648305934*^9}, {3.781517984869389*^9, 3.781518027827161*^9}, 
   3.781518165922056*^9, 3.7815182270367107`*^9, {3.7815182798786*^9, 
   3.7815183052825327`*^9}, {3.7815184211576977`*^9, 3.7815184251087847`*^9}, 
   3.781518468536438*^9, 3.78151850240702*^9, {3.781518613172966*^9, 
   3.7815186223088617`*^9}, {3.781518978618742*^9, 3.781519061763308*^9}, {
   3.7815194521027927`*^9, 3.781519460206744*^9}, {3.781519589348857*^9, 
   3.7815196410465603`*^9}, {3.781519757094648*^9, 3.781519767987773*^9}, {
   3.781519943460746*^9, 3.781519951299378*^9}, {3.781520005102045*^9, 
   3.781520013958869*^9}, {3.78152010570085*^9, 3.7815202104513187`*^9}, 
   3.7815203369975863`*^9, {3.7818506204570704`*^9, 3.781850720021448*^9}, {
   3.781850771078165*^9, 3.7818507886932793`*^9}, {3.781850832038726*^9, 
   3.781850836279624*^9}, {3.7818514113034163`*^9, 3.7818514304063663`*^9}, {
   3.78185159928893*^9, 3.7818516004221497`*^9}, {3.781851703687187*^9, 
   3.78185171210247*^9}, {3.781852626137487*^9, 3.781852626502563*^9}, {
   3.781852662794278*^9, 3.781852664181869*^9}, {3.781854324647791*^9, 
   3.781854383046999*^9}, {3.781862552282795*^9, 3.78186263873004*^9}, {
   3.781862729609952*^9, 3.7818627416409073`*^9}, {3.78186330805969*^9, 
   3.781863329050497*^9}, {3.781863368605502*^9, 3.781863392170706*^9}, 
   3.7818636948714037`*^9, {3.7818637360422688`*^9, 3.7818637406189003`*^9}, 
   3.7818678896870327`*^9, {3.781868077135523*^9, 3.781868087081848*^9}, {
   3.781869527611513*^9, 3.781869566602285*^9}, {3.7818703688105707`*^9, 
   3.7818704676433897`*^9}, {3.7818706231675587`*^9, 
   3.7818706299969673`*^9}, {3.781870660203411*^9, 3.781870860811254*^9}, 
   3.7818710215958138`*^9, {3.781871063550151*^9, 3.781871073788177*^9}, {
   3.7818733247509403`*^9, 3.781873385821883*^9}, {3.781873562447061*^9, 
   3.781873570605954*^9}, {3.7819351931842327`*^9, 3.781935203837141*^9}, {
   3.781935547279311*^9, 3.781935552157308*^9}, {3.781935770431561*^9, 
   3.7819357714851294`*^9}, {3.7819362549429293`*^9, 
   3.7819363064672537`*^9}, {3.781936560816513*^9, 3.781936567660733*^9}, {
   3.781937979102579*^9, 3.7819380569413967`*^9}, {3.7819381911925983`*^9, 
   3.781938226413103*^9}, {3.7819384410793*^9, 3.7819384684932337`*^9}, {
   3.781938670230958*^9, 3.7819386803719378`*^9}, {3.781944559810403*^9, 
   3.7819445839177227`*^9}, {3.7819446252628098`*^9, 3.781944634221629*^9}, {
   3.7819520377243967`*^9, 3.781952264482184*^9}, {3.781952981957507*^9, 
   3.781953076574439*^9}, {3.7820230422280684`*^9, 3.7820231558753138`*^9}, {
   3.782024289236576*^9, 3.782024290290842*^9}, {3.782024343654887*^9, 
   3.782024360674745*^9}, {3.782024399748801*^9, 3.7820244198917*^9}, 
   3.782024514789754*^9, {3.782024653237462*^9, 3.782024654486732*^9}, {
   3.782025557552149*^9, 3.7820255944031973`*^9}, {3.782044968149392*^9, 
   3.782044968597557*^9}, {3.782451598153105*^9, 3.7824516829641657`*^9}, {
   3.782454731809368*^9, 3.782454781936081*^9}, {3.7824550476040583`*^9, 
   3.782455056863421*^9}, {3.782457393511477*^9, 3.782457402484833*^9}, {
   3.782458282818939*^9, 3.782458301714995*^9}, {3.782458482703322*^9, 
   3.7824585084957848`*^9}, {3.7824734523435173`*^9, 
   3.7824734643574553`*^9}, {3.7824752839947987`*^9, 
   3.7824752954476223`*^9}, {3.7824753448533983`*^9, 
   3.7824754123534937`*^9}, {3.782476061427412*^9, 3.782476117522197*^9}, {
   3.782476162179514*^9, 3.7824761881320066`*^9}, {3.7824763629605494`*^9, 
   3.782476458645713*^9}, 3.7824769778744783`*^9, {3.782481636579982*^9, 
   3.7824816392252903`*^9}, {3.782539649704586*^9, 3.782539653316557*^9}, {
   3.7825396843460083`*^9, 3.782539755394442*^9}, {3.782539793513411*^9, 
   3.782539804292664*^9}, {3.782540551813972*^9, 3.7825406226603947`*^9}, {
   3.782540666825448*^9, 3.7825406679252853`*^9}, {3.78254083016506*^9, 
   3.782540870036973*^9}, {3.78254155136436*^9, 3.782541555242132*^9}, {
   3.7825424466919518`*^9, 3.782542456105324*^9}, {3.7825436401678457`*^9, 
   3.782543641495294*^9}, {3.7825445707267027`*^9, 3.782544663605441*^9}, {
   3.782544845453123*^9, 3.782544934188038*^9}, {3.782557536053726*^9, 
   3.782557539844822*^9}, {3.782557614186605*^9, 3.7825576775331717`*^9}, {
   3.7825577311753798`*^9, 3.7825577335568123`*^9}, {3.78255866206915*^9, 
   3.78255868082227*^9}, {3.782559794410534*^9, 3.7825598010159397`*^9}, {
   3.782564722874673*^9, 3.782564822566935*^9}, {3.782625473463767*^9, 
   3.782625523077004*^9}, {3.782626527480789*^9, 3.782626555221066*^9}, {
   3.782628313381473*^9, 3.7826283573795424`*^9}, {3.782628393944696*^9, 
   3.782628412586809*^9}, {3.782628506219174*^9, 3.782628506581091*^9}, {
   3.782629223624888*^9, 3.782629245957477*^9}, {3.782647267855591*^9, 
   3.782647295321938*^9}, {3.7826481398687696`*^9, 3.782648143173006*^9}, {
   3.782648824049296*^9, 3.7826488334789047`*^9}, {3.7826507768124123`*^9, 
   3.782650784742762*^9}, 3.7827105602999496`*^9, {3.782710617681542*^9, 
   3.7827106862586*^9}, {3.782711816340158*^9, 3.782711821538828*^9}, {
   3.782712835092155*^9, 3.7827128408588943`*^9}, {3.78271355618027*^9, 
   3.782713578722574*^9}, {3.7827158065004683`*^9, 3.78271587005095*^9}, {
   3.782716116580687*^9, 3.782716201363636*^9}, {3.782716360212743*^9, 
   3.782716508179335*^9}, {3.7827166131547527`*^9, 3.7827167219411287`*^9}, {
   3.7827167817828083`*^9, 3.782716821377851*^9}, {3.7827170854019117`*^9, 
   3.782717166515605*^9}, {3.78271911170367*^9, 3.782719153252634*^9}, {
   3.782720796121977*^9, 3.782720911715502*^9}, {3.782723116119348*^9, 
   3.782723206405855*^9}, {3.782723276647914*^9, 3.782723284550604*^9}, {
   3.782723444232065*^9, 3.78272351189535*^9}, {3.782723595769779*^9, 
   3.782723614758135*^9}, {3.782724494975464*^9, 3.7827245012705603`*^9}, {
   3.7827255997843237`*^9, 3.782725760948786*^9}, {3.7827258611287394`*^9, 
   3.782725890237013*^9}, {3.782726354266576*^9, 3.782726381751547*^9}, {
   3.78273551348203*^9, 3.782735519194113*^9}, {3.782822739656438*^9, 
   3.7828227680541763`*^9}, {3.782822817722217*^9, 3.782822818965835*^9}, {
   3.7830604729160852`*^9, 3.783060483041485*^9}, 3.7836810792413473`*^9, {
   3.783858970627803*^9, 3.783858977232963*^9}, {3.784628802303034*^9, 
   3.784628822093359*^9}, {3.784628855472868*^9, 3.78462885560226*^9}, {
   3.784632296016717*^9, 3.78463233785854*^9}, {3.785156874595542*^9, 
   3.785156878882983*^9}, {3.7854937962655907`*^9, 3.785493796584367*^9}, {
   3.7854938434484797`*^9, 3.785493851992375*^9}, {3.788617905654035*^9, 
   3.788617918707632*^9}, {3.788618105238886*^9, 3.788618208522005*^9}, {
   3.7886184952531643`*^9, 3.7886185746456327`*^9}, {3.7886186372712097`*^9, 
   3.788618686789544*^9}, {3.788690633649912*^9, 3.7886906987370453`*^9}, {
   3.78869087526782*^9, 3.788690875711285*^9}, {3.788691048912538*^9, 
   3.7886910497110577`*^9}, {3.7886921023703012`*^9, 3.788692129569334*^9}, {
   3.788692174288838*^9, 3.788692196159107*^9}, {3.788693057490974*^9, 
   3.7886930576968527`*^9}, {3.788693130337926*^9, 3.788693132768833*^9}, {
   3.7886939771866827`*^9, 3.788693984049259*^9}, {3.788694452848711*^9, 
   3.788694519856097*^9}, {3.788696717746602*^9, 3.788696749299996*^9}, {
   3.7886967838113194`*^9, 3.788696818130364*^9}, {3.788855105611684*^9, 
   3.788855115897151*^9}, {3.8093257578410835`*^9, 3.8093257689225245`*^9}, 
   3.809339169505373*^9, {3.809339220178842*^9, 3.8093392218148327`*^9}, {
   3.8093393387264132`*^9, 3.809339389215488*^9}, 3.809339425112774*^9, {
   3.8093395463763433`*^9, 3.809339547768543*^9}, {3.8093396478949823`*^9, 
   3.809339657187423*^9}, {3.809348840027397*^9, 3.8093488789043818`*^9}, {
   3.809416286000101*^9, 3.809416286413066*^9}, {3.8094163650788283`*^9, 
   3.8094163785830965`*^9}, {3.809417347571501*^9, 3.809417358830572*^9}, {
   3.8096868334293733`*^9, 3.8096868535659485`*^9}, {3.80968688421953*^9, 
   3.809686937795331*^9}, {3.809692586052579*^9, 3.8096925866615543`*^9}, 
   3.8140020014599447`*^9, {3.8142551666074915`*^9, 3.8142551776034856`*^9}, {
   3.816426508131044*^9, 3.81642652694652*^9}, {3.8164265830208535`*^9, 
   3.8164265937858205`*^9}, {3.8164266945499105`*^9, 3.816426699250165*^9}, 
   3.816427078031349*^9, {3.816427351508273*^9, 3.8164273554520717`*^9}, {
   3.8164275256860895`*^9, 3.816427593720165*^9}, {3.81642766860291*^9, 
   3.8164276752081804`*^9}, 3.816427737600688*^9, {3.81642804759515*^9, 
   3.816428081527974*^9}, {3.8164293614923215`*^9, 3.816429373742219*^9}, {
   3.8164298047803717`*^9, 3.8164298328747945`*^9}, {3.8164298901499915`*^9, 
   3.8164298931777315`*^9}, {3.8169533454052315`*^9, 
   3.8169533588353243`*^9}, {3.816954116743822*^9, 3.8169541191294556`*^9}, {
   3.8170433891053357`*^9, 3.8170434029117346`*^9}, {3.8170434469711046`*^9, 
   3.8170435286943283`*^9}, 3.81704362180372*^9, {3.8170436552816553`*^9, 
   3.8170436638618817`*^9}, {3.8171021990866995`*^9, 3.817102357636374*^9}, {
   3.8171261786960087`*^9, 3.817126205667425*^9}, {3.8187644892954025`*^9, 
   3.8187645158713865`*^9}, {3.8188313489310665`*^9, 
   3.8188314828627396`*^9}, {3.818832001671663*^9, 3.8188320235662994`*^9}, {
   3.8188322371706004`*^9, 3.818832238909611*^9}, 3.818832437903616*^9, {
   3.8188445794390783`*^9, 3.8188445999863796`*^9}, {3.8188527429567556`*^9, 
   3.8188527714089127`*^9}, 3.8189238704843073`*^9, {3.8189339528759995`*^9, 
   3.8189339739548507`*^9}, 3.818937744562377*^9, {3.8190130431165514`*^9, 
   3.8190130552298307`*^9}, {3.8193658825917835`*^9, 3.819365890023948*^9}, {
   3.819365942524087*^9, 3.8193660774183383`*^9}, {3.819372225166254*^9, 
   3.8193722677028356`*^9}, 3.8194195187557564`*^9, {3.819421008655896*^9, 
   3.819421009378614*^9}, {3.819524010297634*^9, 3.819524016357782*^9}, {
   3.81952544191868*^9, 3.8195254439716578`*^9}, {3.8195269529970922`*^9, 
   3.819526957410363*^9}, {3.8195282195959377`*^9, 3.819528250152198*^9}, {
   3.819530080473262*^9, 3.819530153473873*^9}, {3.8195301914083304`*^9, 
   3.819530192301826*^9}, {3.8195388991083703`*^9, 3.8195390105877295`*^9}, {
   3.819539559270877*^9, 3.8195395608120813`*^9}, {3.8195400044717636`*^9, 
   3.8195400056756496`*^9}, {3.8195404123752193`*^9, 
   3.8195404137312126`*^9}, {3.819541315765624*^9, 3.819541316946864*^9}, {
   3.8195416696407633`*^9, 3.819541670953285*^9}, {3.819541943251955*^9, 
   3.8195419445134315`*^9}, {3.8195419947214627`*^9, 
   3.8195419958723135`*^9}, {3.819542231419731*^9, 3.8195422477451134`*^9}, 
   3.819543093045414*^9, {3.8195512825938835`*^9, 3.819551290548165*^9}, {
   3.8196075282588577`*^9, 3.8196075374478245`*^9}, {3.819608740073312*^9, 
   3.8196088430782433`*^9}, {3.8196099271203213`*^9, 3.819610030813107*^9}, {
   3.819610308296899*^9, 3.819610345988778*^9}, {3.8196107114635916`*^9, 
   3.8196109002948484`*^9}, {3.8196110997620797`*^9, 
   3.8196111293217707`*^9}, {3.819611234816989*^9, 3.819611245754455*^9}, {
   3.8196208236093874`*^9, 3.8196208269984894`*^9}, {3.819620948517706*^9, 
   3.8196209517785015`*^9}, {3.819620983467642*^9, 3.819621005909875*^9}, {
   3.81962683054431*^9, 3.8196268408999767`*^9}, {3.8199692520426164`*^9, 
   3.8199692527967277`*^9}, {3.8201342322746525`*^9, 
   3.8201342390927563`*^9}, {3.820232131817359*^9, 3.8202321610604672`*^9}, 
   3.832820972219041*^9, 3.832821210219068*^9, {3.832823376812335*^9, 
   3.8328233782051535`*^9}, {3.8328240662165565`*^9, 
   3.8328240731517286`*^9}, {3.832833492693057*^9, 3.832833493817151*^9}, {
   3.8328390607186747`*^9, 3.8328390925250325`*^9}, 3.833343912385878*^9, {
   3.8465630615073996`*^9, 3.846563149758067*^9}, 3.846564551280908*^9, {
   3.8473334964030514`*^9, 3.8473335000462112`*^9}, {3.847333534709756*^9, 
   3.8473335826793213`*^9}, 3.847334588424261*^9, {3.8473388184478855`*^9, 
   3.847338841332634*^9}, {3.8473397868934574`*^9, 3.847339787389104*^9}, {
   3.847340760924274*^9, 3.8473408205454454`*^9}, {3.847341270731394*^9, 
   3.8473412744962234`*^9}, {3.8474231637571125`*^9, 
   3.8474231739920197`*^9}, {3.8474232427742333`*^9, 
   3.8474233283662496`*^9}, {3.847424052552133*^9, 3.8474240529156113`*^9}, {
   3.84744867872357*^9, 3.847448701558173*^9}, {3.847448736165986*^9, 
   3.847448736733077*^9}, {3.847448858388784*^9, 3.8474488969505143`*^9}, {
   3.847449960725917*^9, 3.8474499642837505`*^9}, {3.8474509284715066`*^9, 
   3.8474509672980595`*^9}, {3.8475154001731195`*^9, 3.847515501872913*^9}, 
   3.848138485467434*^9, {3.8481400028356047`*^9, 3.8481400610654697`*^9}, {
   3.8508338414477167`*^9, 3.8508338470450153`*^9}, {3.8508341034086504`*^9, 
   3.850834147915099*^9}, {3.8508342779624186`*^9, 3.850834281606491*^9}, 
   3.850834326719946*^9, {3.850834385642392*^9, 3.850834386414631*^9}, {
   3.85087621013154*^9, 3.8508762259305806`*^9}, {3.850877855012145*^9, 
   3.8508778635225286`*^9}, {3.8602187988209476`*^9, 3.860218801222992*^9}, 
   3.8602189002025523`*^9, {3.9067168388643303`*^9, 3.906716840624652*^9}, {
   3.906716919674676*^9, 3.9067169427443514`*^9}, {3.906788352745006*^9, 
   3.9067883534324164`*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"f2e80695-b028-4f2e-9d99-3f821a702f2b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"T10", "[", "1", "]"}], ",", 
   RowBox[{"T10", "[", "2", "]"}], ",", 
   RowBox[{"T10", "[", "3", "]"}], ",", 
   RowBox[{"F1", "[", "5", "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"1", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"1", ",", "3", ",", "6"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"1", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"2", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"2", ",", "3", ",", "6"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"2", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"H", "[", 
    RowBox[{"1", ",", "2", ",", "5"}], "]"}], ",", 
   RowBox[{"H", "[", 
    RowBox[{"3", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "1", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "2", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"6", ",", "1", ",", "4"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwVzEsowwEcwPEtRe3AweNiGSEjhtJanvtTi5VaDpsLLUwp/kueq1FrbbWM
dlmtycgWY21NsRohsyKPAzWv6b/NQR5/QuMgbX6/w7fP7VvQo+xQMBkMBh9y
fuWs7rlogkcaNlCWTLCD+h8yg6iqeO4KLcy2/KGbcW/GPmhiqtmo78RQgr5c
/olRrWJbgn6YJzpRpftagSbmu7Rox4VpFiW/dLGYlyaeQlt1D6A0UhZNgqLk
s+o4QBP9jQ4tWr+1yz8D5SHD9zlYW23lxEHqXHHafEgTxkfqaBDMa2dVkCBP
x/QNg7Z4W6MTFBupPvSeG2CvgS6hpgytIe9k62A4p1I+GqSJm2CIGgNvS0Up
4+CAQBNGF1oCMTTK4XlUoO/3VTeZ+0aUF1Uto9KmfL0K5HYPRdEf+4pyCsxK
k6SbwcS722IFRzgmzwJ44Rkz2cBQhEpdxI8w7EZJ9V77Esiq6j+1g60uvcYB
2j57Z9CGab/uAPwHTtnxaw==
  "],
 CellLabel->
  "Out[129]=",ExpressionUUID->"6c6f0efe-2440-4810-8258-3e5cc838738c"],

Cell[BoxData["20"], "Output",
 CellChangeTimes->CompressedData["
1:eJwVzEsowwEcwPEtRe3AweNiGSEjhtJanvtTi5VaDpsLLUwp/kueq1FrbbWM
dlmtycgWY21NsRohsyKPAzWv6b/NQR5/QuMgbX6/w7fP7VvQo+xQMBkMBh9y
fuWs7rlogkcaNlCWTLCD+h8yg6iqeO4KLcy2/KGbcW/GPmhiqtmo78RQgr5c
/olRrWJbgn6YJzpRpftagSbmu7Rox4VpFiW/dLGYlyaeQlt1D6A0UhZNgqLk
s+o4QBP9jQ4tWr+1yz8D5SHD9zlYW23lxEHqXHHafEgTxkfqaBDMa2dVkCBP
x/QNg7Z4W6MTFBupPvSeG2CvgS6hpgytIe9k62A4p1I+GqSJm2CIGgNvS0Up
4+CAQBNGF1oCMTTK4XlUoO/3VTeZ+0aUF1Uto9KmfL0K5HYPRdEf+4pyCsxK
k6SbwcS722IFRzgmzwJ44Rkz2cBQhEpdxI8w7EZJ9V77Esiq6j+1g60uvcYB
2j57Z9CGab/uAPwHTtnxaw==
  "],
 CellLabel->
  "Out[133]=",ExpressionUUID->"a569c952-2dec-40ee-b88b-f180436f8359"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850833054210663*^9},
 CellLabel->
  "In[134]:=",ExpressionUUID->"60851256-92fc-4b17-ac8e-196b6e99b362"],

Cell[TextData[StyleBox["In the following, we use solution 14 of \
arXiv:2005.12930, \[OpenCurlyDoubleQuote]solvar1\[CloseCurlyDoubleQuote] here \
below, expressed in terms of variables var1, to test the vanishing of \
equations as well as the changes of variables. With a two-step procedure, we \
found a version of it denoted \[OpenCurlyDoubleQuote]solvar3\
\[CloseCurlyDoubleQuote] expressed in terms of variables var3, satisfying all \
desired constraints up to a low value of rmin; we also use it to test \
equations.",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.850387410518633*^9, 
   3.850387417609215*^9}, {3.850821911603533*^9, 3.850821913718794*^9}, {
   3.8508220835149403`*^9, 3.850822322282565*^9}, {3.850822356700102*^9, 
   3.8508225473048706`*^9}, {3.850822603307913*^9, 3.850822637253462*^9}, {
   3.850822674507358*^9, 3.8508226756218705`*^9}, {3.850822715099459*^9, 
   3.8508228219471445`*^9}, {3.850833128420691*^9, 3.850833318894847*^9}, {
   3.8508333942355175`*^9, 3.850833488492015*^9}, {3.8508336033267*^9, 
   3.850833650623561*^9}, {3.850833867292613*^9, 3.8508339004017057`*^9}, {
   3.850833934207117*^9, 3.8508340053843365`*^9}, {3.8508340412921224`*^9, 
   3.850834094621045*^9}, {3.850834164090765*^9, 3.8508342120593596`*^9}, {
   3.8508342974011383`*^9, 3.850834372658555*^9}, {3.8508763829017105`*^9, 
   3.850876388650364*^9}, {3.8508778732583623`*^9, 3.850877873884939*^9}, {
   3.8508940741934457`*^9, 3.8508941031916423`*^9}, {3.8580632305478177`*^9, 
   3.858063250220669*^9}, {3.906788229001094*^9, 3.9067882308746057`*^9}, {
   3.9067883171697226`*^9, 3.9067883277780323`*^9}, {3.906788407402219*^9, 
   3.9067884305297413`*^9}, {3.906791946169147*^9, 3.906792132417925*^9}, {
   3.906792162563197*^9, 3.9067922280647464`*^9}, {3.9067923515332985`*^9, 
   3.9067923616553335`*^9}, {3.906792402649889*^9, 3.9067924230362015`*^9}, {
   3.9067924561221657`*^9, 3.9067924880521097`*^9}, {3.906793248542534*^9, 
   3.9067932553633137`*^9}, 3.906806720112943*^9, 
   3.906806761495667*^9},ExpressionUUID->"72d2d743-0a5a-45b2-9f03-\
9d59e8844ecc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Test", " ", "solution", " ", "14"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"solvar1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "0.08850693180662438`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.7765198126057072`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.2739820106484752`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.5612239678297053`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7199875113561189`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.052796942477189635`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6773312203822072`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.3132864455247597`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.17805413072573048`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.004578544062578097`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.22888186229361615`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.8435712996340918`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.6715419200224235`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2892985071257778`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.061420318691709434`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.8104719938914239`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.016212650921011457`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.01343349901071087`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.41310427123917665`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"R4", "/.", "solvar1"}], "\[IndentingNewLine]", 
   RowBox[{"Max", "[", 
    RowBox[{"Abs", "[", 
     RowBox[{"check", "/.", " ", "solvar1"}], "]"}], "]"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{"square", "/.", " ", "solvar1"}]}]}]], "Input",
 CellChangeTimes->{{3.860218956632343*^9, 3.860218967422492*^9}, {
   3.8602190050250564`*^9, 3.8602190082626343`*^9}, {3.8602190456250234`*^9, 
   3.860219133423279*^9}, {3.860219173613534*^9, 3.8602191740433054`*^9}, {
   3.9067169681656237`*^9, 3.906717000905713*^9}, {3.9067925355281296`*^9, 
   3.906792536202059*^9}, {3.9067928390848575`*^9, 3.906792855168005*^9}, 
   3.906793198266495*^9, {3.9068067703150434`*^9, 3.9068067748642707`*^9}, {
   3.906806856926344*^9, 3.9068068584174185`*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"e0c12046-fe10-42eb-93aa-1e65096a5b36"],

Cell[BoxData["0.0226582722062445`"], "Output",
 CellChangeTimes->{{3.860219152055215*^9, 3.860219176773429*^9}, 
   3.860226485968427*^9, 3.8602300603540926`*^9, 3.860308220846267*^9, 
   3.860469339197276*^9, 3.8605553270136533`*^9, 3.8605581843380933`*^9, 
   3.860565424096868*^9, 3.860677106334326*^9, 3.8606774149860954`*^9, 
   3.8606788861126585`*^9, 3.860678996094722*^9, 3.8606814068735948`*^9, 
   3.8610951695035458`*^9, 3.8610982307278852`*^9, 3.8610985222402906`*^9, 
   3.8611002520873213`*^9, 3.8611003021352663`*^9, 3.8611060334738193`*^9, 
   3.906716719414472*^9, 3.9067170018453274`*^9, 3.9067187690423985`*^9, 
   3.9067194914777913`*^9, 3.9067267812390428`*^9, 3.9067751545303617`*^9, 
   3.9067865014666715`*^9, {3.906792820557047*^9, 3.906792857451992*^9}, 
   3.9067932016113324`*^9, 3.9067946277311783`*^9, 3.9067955749959993`*^9, 
   3.9067969108835616`*^9, 3.906798190000524*^9, 3.9068053392090683`*^9, 
   3.906806796245903*^9, 3.9068068751805625`*^9, 3.906866221828273*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"e470ca95-1028-4f79-bbe7-c3e6b80ab3fb"],

Cell[BoxData["6.106226635438361`*^-16"], "Output",
 CellChangeTimes->{{3.860219152055215*^9, 3.860219176773429*^9}, 
   3.860226485968427*^9, 3.8602300603540926`*^9, 3.860308220846267*^9, 
   3.860469339197276*^9, 3.8605553270136533`*^9, 3.8605581843380933`*^9, 
   3.860565424096868*^9, 3.860677106334326*^9, 3.8606774149860954`*^9, 
   3.8606788861126585`*^9, 3.860678996094722*^9, 3.8606814068735948`*^9, 
   3.8610951695035458`*^9, 3.8610982307278852`*^9, 3.8610985222402906`*^9, 
   3.8611002520873213`*^9, 3.8611003021352663`*^9, 3.8611060334738193`*^9, 
   3.906716719414472*^9, 3.9067170018453274`*^9, 3.9067187690423985`*^9, 
   3.9067194914777913`*^9, 3.9067267812390428`*^9, 3.9067751545303617`*^9, 
   3.9067865014666715`*^9, {3.906792820557047*^9, 3.906792857451992*^9}, 
   3.9067932016113324`*^9, 3.9067946277311783`*^9, 3.9067955749959993`*^9, 
   3.9067969108835616`*^9, 3.906798190000524*^9, 3.9068053392090683`*^9, 
   3.906806796245903*^9, 3.9068068751805625`*^9, 3.906866221828273*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"fee5b264-d8a3-44dd-ba42-1f916fbe2306"],

Cell[BoxData["1.6331309570462504`*^-30"], "Output",
 CellChangeTimes->{{3.860219152055215*^9, 3.860219176773429*^9}, 
   3.860226485968427*^9, 3.8602300603540926`*^9, 3.860308220846267*^9, 
   3.860469339197276*^9, 3.8605553270136533`*^9, 3.8605581843380933`*^9, 
   3.860565424096868*^9, 3.860677106334326*^9, 3.8606774149860954`*^9, 
   3.8606788861126585`*^9, 3.860678996094722*^9, 3.8606814068735948`*^9, 
   3.8610951695035458`*^9, 3.8610982307278852`*^9, 3.8610985222402906`*^9, 
   3.8611002520873213`*^9, 3.8611003021352663`*^9, 3.8611060334738193`*^9, 
   3.906716719414472*^9, 3.9067170018453274`*^9, 3.9067187690423985`*^9, 
   3.9067194914777913`*^9, 3.9067267812390428`*^9, 3.9067751545303617`*^9, 
   3.9067865014666715`*^9, {3.906792820557047*^9, 3.906792857451992*^9}, 
   3.9067932016113324`*^9, 3.9067946277311783`*^9, 3.9067955749959993`*^9, 
   3.9067969108835616`*^9, 3.906798190000524*^9, 3.9068053392090683`*^9, 
   3.906806796245903*^9, 3.9068068751805625`*^9, 3.906866221828273*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"707afc52-22f4-4cc1-9394-4115d61091c5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"First", " ", "change", " ", "of", " ", "variables"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"repvar1var2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"g56", " ", "*", 
         RowBox[{"f", "[", 
          RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "g12"}], " ", "*", "g56", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], "+", 
         RowBox[{"g34", " ", "*", 
          RowBox[{"f", "[", 
           RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", "g12"}], " ", "*", 
         RowBox[{"f", "[", 
          RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"g12", "*", " ", 
         RowBox[{"f", "[", 
          RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "->", " ", 
        RowBox[{"B", "*", 
         RowBox[{"f", "[", 
          RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "->", " ", 
        RowBox[{
         RowBox[{"-", " ", "B"}], "*", 
         RowBox[{"f", "[", 
          RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "->", 
        RowBox[{
         RowBox[{"Fo1", "*", 
          RowBox[{"g12", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f", "[", 
                 RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], 
              " ", "*", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"g12", "^", "2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"f", "[", 
                RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", "2"}]}],
             ")"}]}], " ", "*", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
          RowBox[{"f", "[", 
           RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "+", 
         RowBox[{"Fo2", "*", 
          RowBox[{"g12", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f", "[", 
                 RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], 
              " ", "*", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"g12", "^", "2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"f", "[", 
                RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", "2"}]}],
             ")"}]}], "  ", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"f", "[", 
             RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], " ",
           "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"g12", "^", "2"}]}], ")"}]}], "-", 
         RowBox[{"a12", " ", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "->", 
        RowBox[{
         RowBox[{"a12", "*", "g56", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], "-", 
         RowBox[{"a34", " ", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "->", 
        RowBox[{
         RowBox[{"Fo1", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"f", "[", 
                RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], 
             " ", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"f", "[", 
                RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", "2"}]}],
             " ", ")"}], " ", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f", "[", 
                 RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], 
              " ", "*", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"g12", "^", "2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"f", "[", 
                RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", "2"}]}],
             ")"}]}]}], "+", 
         RowBox[{"Fo2", " ", "*", " ", 
          RowBox[{"g12", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f", "[", 
                 RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], 
              " ", "*", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"g12", "^", "2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"f", "[", 
                RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", "2"}]}],
             ")"}]}], " ", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
          RowBox[{"f", "[", 
           RowBox[{"2", ",", "3", ",", "5"}], "]"}], " ", "*", " ", 
          "g12"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "->", 
        RowBox[{"Fo2", " ", "+", " ", 
         RowBox[{"a12", " ", "*", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", "g12"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "->", 
        RowBox[{
         RowBox[{"a12", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "g12"}], " ", "*", "g56", "*", " ", 
             RowBox[{"f", "[", 
              RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], "+", 
            RowBox[{"g34", " ", "*", 
             RowBox[{"f", "[", 
              RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}], ")"}]}], " ", "+",
          " ", 
         RowBox[{"a34", "*", "g12", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], "+", 
         RowBox[{"a56", "*", 
          RowBox[{"f", "[", 
           RowBox[{"6", ",", "1", ",", "4"}], "]"}]}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "->", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "Fo1"}], " ", "*", " ", 
          RowBox[{"g12", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f", "[", 
                 RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], 
              " ", "*", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"g12", "^", "2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"f", "[", 
                RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", "2"}]}],
             ")"}]}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"f", "[", 
             RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}]}], 
         "+", 
         RowBox[{"Fo2", "*", " ", 
          RowBox[{"g12", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f", "[", 
                 RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], 
              " ", "*", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"g12", "^", "2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"f", "[", 
                RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", "2"}]}],
             ")"}]}], " ", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
          RowBox[{"f", "[", 
           RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "  ", "-", " ", 
         RowBox[{"a12", "*", 
          RowBox[{"f", "[", 
           RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"var2", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"T10", "[", "1", "]"}], ",", 
      RowBox[{"T10", "[", "2", "]"}], ",", 
      RowBox[{"T10", "[", "3", "]"}], ",", 
      RowBox[{"F1", "[", "5", "]"}], ",", "Fo1", ",", "Fo2", ",", "a12", ",", 
      "a34", ",", "a56", ",", "B", ",", 
      RowBox[{"f", "[", 
       RowBox[{"1", ",", "4", ",", "6"}], "]"}], ",", 
      RowBox[{"f", "[", 
       RowBox[{"2", ",", "3", ",", "5"}], "]"}], ",", 
      RowBox[{"f", "[", 
       RowBox[{"3", ",", "2", ",", "5"}], "]"}], ",", 
      RowBox[{"f", "[", 
       RowBox[{"6", ",", "1", ",", "4"}], "]"}], ",", "g12", ",", "g34", ",", 
      "g56"}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "var2", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8602193177536235`*^9, 3.8602193954135156`*^9}, {
   3.8602194652929707`*^9, 3.8602195560534687`*^9}, {3.8602206990215178`*^9, 
   3.8602208560822115`*^9}, 3.860220963188456*^9, {3.860221020163208*^9, 
   3.860221021463603*^9}, {3.8602210560531583`*^9, 3.860221119044897*^9}, {
   3.9067170289957857`*^9, 3.906717067255727*^9}, {3.906717102797123*^9, 
   3.9067171250973887`*^9}, {3.9067174810766745`*^9, 3.906717483836445*^9}, {
   3.9067926111960564`*^9, 3.906792613704083*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"b190477b-b2fe-48b6-899d-1c5796ce115b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"T10", "[", "1", "]"}], ",", 
   RowBox[{"T10", "[", "2", "]"}], ",", 
   RowBox[{"T10", "[", "3", "]"}], ",", 
   RowBox[{"F1", "[", "5", "]"}], ",", "Fo1", ",", "Fo2", ",", "a12", ",", 
   "a34", ",", "a56", ",", "B", ",", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "2", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"6", ",", "1", ",", "4"}], "]"}], ",", "g12", ",", "g34", ",", 
   "g56"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8602207037833486`*^9, {3.860220824923293*^9, 3.860220856811824*^9}, 
   3.860220964333316*^9, {3.8602211039033794`*^9, 3.860221120032799*^9}, 
   3.860226486038673*^9, 3.8602300604235973`*^9, 3.860308220935837*^9, 
   3.860469339263178*^9, 3.860555327072343*^9, 3.8605581844083214`*^9, 
   3.860565424263975*^9, 3.860677106394391*^9, 3.8606774150530944`*^9, 
   3.860678886223089*^9, 3.8606789961672497`*^9, 3.8606814069209847`*^9, 
   3.861095169582301*^9, 3.8610982307602386`*^9, 3.8610985222715836`*^9, 
   3.861100252131274*^9, 3.8611003021781225`*^9, 3.861106033506816*^9, 
   3.9067167194450912`*^9, 3.906717132365388*^9, 3.9067174896467648`*^9, 
   3.906718769082719*^9, 3.906719491542725*^9, 3.9067267812756157`*^9, 
   3.906775154565646*^9, 3.9067865015008554`*^9, 3.906792820588895*^9, 
   3.906793210558218*^9, 3.906794627746801*^9, 3.906795575027326*^9, 
   3.90679691091474*^9, 3.9067981900323215`*^9, 3.9068053392308025`*^9, 
   3.9068067962772255`*^9, 3.9068068752118907`*^9, 3.906866221859592*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"85046849-ac28-4de5-987d-2d61228b78dd"],

Cell[BoxData["17"], "Output",
 CellChangeTimes->{
  3.8602207037833486`*^9, {3.860220824923293*^9, 3.860220856811824*^9}, 
   3.860220964333316*^9, {3.8602211039033794`*^9, 3.860221120032799*^9}, 
   3.860226486038673*^9, 3.8602300604235973`*^9, 3.860308220935837*^9, 
   3.860469339263178*^9, 3.860555327072343*^9, 3.8605581844083214`*^9, 
   3.860565424263975*^9, 3.860677106394391*^9, 3.8606774150530944`*^9, 
   3.860678886223089*^9, 3.8606789961672497`*^9, 3.8606814069209847`*^9, 
   3.861095169582301*^9, 3.8610982307602386`*^9, 3.8610985222715836`*^9, 
   3.861100252131274*^9, 3.8611003021781225`*^9, 3.861106033506816*^9, 
   3.9067167194450912`*^9, 3.906717132365388*^9, 3.9067174896467648`*^9, 
   3.906718769082719*^9, 3.906719491542725*^9, 3.9067267812756157`*^9, 
   3.906775154565646*^9, 3.9067865015008554`*^9, 3.906792820588895*^9, 
   3.906793210558218*^9, 3.906794627746801*^9, 3.906795575027326*^9, 
   3.90679691091474*^9, 3.9067981900323215`*^9, 3.9068053392308025`*^9, 
   3.9068067962772255`*^9, 3.9068068752118907`*^9, 3.906866221859592*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"cd0a2efd-4a0d-4a3a-a99a-1e984cfb694d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Second", " ", "change", " ", "of", " ", "variables"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"repvar2var3", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "->", 
        RowBox[{"6", "gs", "*", "Ns1", "*", 
         RowBox[{
          RowBox[{"LL", "^", "2"}], "/", 
          RowBox[{"(", 
           RowBox[{"r3", " ", "*", "r4", " ", "*", "r5", "*", "r6"}], 
           ")"}]}]}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "->", 
        RowBox[{"6", "gs", "*", "Ns2", "*", 
         RowBox[{
          RowBox[{"LL", "^", "2"}], "/", 
          RowBox[{"(", 
           RowBox[{"r1", " ", "*", "r2", " ", "*", "r5", "*", "r6"}], 
           ")"}]}]}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "->", 
        RowBox[{"6", "gs", "*", "Ns3", "*", 
         RowBox[{
          RowBox[{"LL", "^", "2"}], "/", 
          RowBox[{"(", 
           RowBox[{"r3", " ", "*", "r4", " ", "*", "r1", "*", "r2"}], 
           ")"}]}]}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "->", 
        RowBox[{"gs", "*", "N15", "*", 
         RowBox[{"LL", "/", "r5"}]}]}], ",", 
       RowBox[{"Fo1", "->", 
        RowBox[{"gs", " ", "*", "No1", "*", 
         RowBox[{"LL", "/", 
          RowBox[{"(", 
           RowBox[{"r1", "*", "r4", "*", "r6"}], ")"}]}]}]}], ",", 
       RowBox[{"Fo2", "->", 
        RowBox[{"gs", " ", "*", "No2", "*", 
         RowBox[{"LL", "/", 
          RowBox[{"(", 
           RowBox[{"r2", "*", "r3", "*", "r5"}], ")"}]}]}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "->", 
        RowBox[{
         RowBox[{"-", "N1"}], "*", "r1", "*", "LL", "*", "2", "*", 
         RowBox[{"Pi", "/", 
          RowBox[{"(", 
           RowBox[{"r4", "*", "r6"}], ")"}]}]}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "->", 
        RowBox[{"N2", "*", "r2", "*", "LL", "*", "2", "*", 
         RowBox[{"Pi", "/", 
          RowBox[{"(", 
           RowBox[{"r3", "*", "r5"}], ")"}]}]}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "->", 
        RowBox[{"N3", "*", "r3", "*", "LL", "*", "2", "*", 
         RowBox[{"Pi", "/", 
          RowBox[{"(", 
           RowBox[{"r2", "*", "r5"}], ")"}]}]}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "->", 
        RowBox[{"N6", "*", "r6", "*", "LL", "*", "2", "*", 
         RowBox[{"Pi", "/", 
          RowBox[{"(", 
           RowBox[{"r1", "*", "r4"}], ")"}]}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"var3", "=", 
    RowBox[{"{", 
     RowBox[{
     "gs", ",", "r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6", 
      ",", "Ns1", ",", "Ns2", ",", "Ns3", ",", "N15", ",", "No1", ",", "No2", 
      ",", "N1", ",", "N2", ",", "N3", ",", "N6", ",", "a12", ",", "a34", ",",
       "a56", ",", "B", ",", "g12", ",", "g34", ",", "g56", ",", "LL"}], 
     "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "var3", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"checkvar3", "=", 
     RowBox[{
      RowBox[{"check", "/.", "repvar1var2"}], "/.", "repvar2var3"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"squarevar3", "=", 
     RowBox[{
      RowBox[{"square", "/.", "repvar1var2"}], "/.", "repvar2var3"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4var3", "=", 
     RowBox[{
      RowBox[{"R4", "/.", "repvar1var2"}], "/.", "repvar2var3"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.860221152764325*^9, 3.860221163761346*^9}, {
   3.860221206960943*^9, 3.8602213373204384`*^9}, {3.8602215011255445`*^9, 
   3.8602216492530923`*^9}, {3.8602217911931963`*^9, 
   3.8602218623284826`*^9}, {3.860221968271817*^9, 3.8602220103521585`*^9}, {
   3.8602225216115904`*^9, 3.8602225294836655`*^9}, 3.8606683180322547`*^9, 
   3.860668395424903*^9, 3.860668479368121*^9, {3.86066859506798*^9, 
   3.860668605098448*^9}, {3.8606686451540236`*^9, 3.860668661043964*^9}, 
   3.860671156640167*^9, {3.8606773010705786`*^9, 3.860677303990284*^9}, {
   3.906717106718671*^9, 3.9067171205478277`*^9}, {3.906717566867186*^9, 
   3.9067175880662136`*^9}, {3.9067176456946664`*^9, 
   3.9067177008747015`*^9}, {3.9067178251363297`*^9, 3.9067178462648544`*^9}, 
   3.906717920321005*^9, {3.9067179719182177`*^9, 3.906717999306837*^9}, {
   3.9067186042973957`*^9, 3.906718615622552*^9}, {3.906792629765436*^9, 
   3.906792634559519*^9}, {3.9067979547703466`*^9, 3.9067979644378204`*^9}, {
   3.9068050949612827`*^9, 3.906805099978525*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"52fe3448-ff5b-4bf5-9749-dd4f5331c44b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "gs", ",", "r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6", ",",
    "Ns1", ",", "Ns2", ",", "Ns3", ",", "N15", ",", "No1", ",", "No2", ",", 
   "N1", ",", "N2", ",", "N3", ",", "N6", ",", "a12", ",", "a34", ",", "a56", 
   ",", "B", ",", "g12", ",", "g34", ",", "g56", ",", "LL"}], "}"}]], "Output",\

 CellChangeTimes->{3.8606771064444*^9, 3.8606774150853405`*^9, 
  3.8606788862795525`*^9, 3.8606789961990643`*^9, 3.860681406968577*^9, 
  3.8610951696136637`*^9, 3.8610982308083925`*^9, 3.861098522318455*^9, 
  3.8611002521729827`*^9, 3.8611003021948366`*^9, 3.8611060335230722`*^9, 
  3.9067167194699154`*^9, 3.9067171396635246`*^9, 3.9067180020024385`*^9, 
  3.906718619202819*^9, 3.9067187691124115`*^9, 3.906719491597508*^9, 
  3.906726781307462*^9, 3.9067751545979204`*^9, 3.9067865015008554`*^9, 
  3.9067928206256227`*^9, 3.9067932135824027`*^9, 3.906794627778058*^9, 
  3.9067955750429463`*^9, 3.906796910939889*^9, 3.906798190048024*^9, 
  3.9068053392464323`*^9, 3.906806796292783*^9, 3.9068068752438965`*^9, 
  3.906866221859592*^9},
 CellLabel->
  "Out[143]=",ExpressionUUID->"3b1b6ae4-51cb-4bf1-9f32-492076ea744b"],

Cell[BoxData["25"], "Output",
 CellChangeTimes->{3.8606771064444*^9, 3.8606774150853405`*^9, 
  3.8606788862795525`*^9, 3.8606789961990643`*^9, 3.860681406968577*^9, 
  3.8610951696136637`*^9, 3.8610982308083925`*^9, 3.861098522318455*^9, 
  3.8611002521729827`*^9, 3.8611003021948366`*^9, 3.8611060335230722`*^9, 
  3.9067167194699154`*^9, 3.9067171396635246`*^9, 3.9067180020024385`*^9, 
  3.906718619202819*^9, 3.9067187691124115`*^9, 3.906719491597508*^9, 
  3.906726781307462*^9, 3.9067751545979204`*^9, 3.9067865015008554`*^9, 
  3.9067928206256227`*^9, 3.9067932135824027`*^9, 3.906794627778058*^9, 
  3.9067955750429463`*^9, 3.906796910939889*^9, 3.906798190048024*^9, 
  3.9068053392464323`*^9, 3.906806796292783*^9, 3.9068068752438965`*^9, 
  3.9068662218752174`*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"4c6b1516-48d0-40ae-aabb-f97a3c38b9a3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Test", " ", "solution", " ", "14", " ", "expressed", " ", "in", " ", 
   "var3"}], "*)"}]], "Input",
 CellChangeTimes->{{3.861099849395545*^9, 3.861099867479042*^9}, {
  3.9067293013936586`*^9, 3.906729306585625*^9}, {3.906792686926783*^9, 
  3.906792691520034*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"f42e0238-add7-445e-b4ba-2be3f18f9b68"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"solvar3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"gs", "\[Rule]", "0.6421933308622769`"}], ",", 
     RowBox[{"r1", "\[Rule]", "4.69230455756056`"}], ",", 
     RowBox[{"r2", "\[Rule]", "9.14728474158709`"}], ",", 
     RowBox[{"r3", "\[Rule]", "0.05555298906538094`"}], ",", 
     RowBox[{"r4", "\[Rule]", "6.8383015035322146`"}], ",", 
     RowBox[{"r5", "\[Rule]", "57.77593489308536`"}], ",", 
     RowBox[{"r6", "\[Rule]", "0.09230047432822694`"}], ",", 
     RowBox[{"N1", "\[Rule]", 
      RowBox[{"-", "0.0250798226818761`"}]}], ",", 
     RowBox[{"N2", "\[Rule]", 
      RowBox[{"-", "0.028183424081089172`"}]}], ",", 
     RowBox[{"N3", "\[Rule]", 
      RowBox[{"1", "/", "0.028183424081089172`"}]}], ",", 
     RowBox[{"N6", "\[Rule]", 
      RowBox[{"1", "/", "0.0250798226818761`"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"LL", "\[Rule]", "0.5732377509783891`"}], ",", 
     RowBox[{"Ns1", "->", "16"}], ",", " ", 
     RowBox[{"Ns2", "->", 
      RowBox[{"-", "16"}]}], ",", " ", 
     RowBox[{"Ns3", "->", 
      RowBox[{"-", "10"}]}], ",", 
     RowBox[{"N15", "->", "43"}], ",", 
     RowBox[{"No1", "->", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"No2", "->", 
      RowBox[{"-", "1"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"g56", "\[Rule]", "1.2561707236473398`"}], ",", 
     RowBox[{"g12", "\[Rule]", "1.2068822060495703`"}], ",", 
     RowBox[{"g34", "\[Rule]", 
      RowBox[{"-", "3.3068641863224557`"}]}], ",", 
     RowBox[{"B", "\[Rule]", 
      RowBox[{"-", "0.3408303420372836`"}]}], ",", 
     RowBox[{"a12", "\[Rule]", 
      RowBox[{"-", "0.8202534862181474`"}]}], ",", 
     RowBox[{"a34", "\[Rule]", "2.08770715174956`"}], ",", 
     RowBox[{"a56", "\[Rule]", "0.5544821578085828`"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"R4var3", "/.", "solvar3"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Max", "[", 
   RowBox[{"Abs", "[", 
    RowBox[{"checkvar3", "/.", " ", "solvar3"}], "]"}], "]"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"squarevar3", "/.", " ", "solvar3"}]}], "Input",
 CellChangeTimes->{{3.86109588073201*^9, 3.8610958953431764`*^9}, {
   3.861096141200994*^9, 3.861096147607216*^9}, {3.8610962528367796`*^9, 
   3.861096269981227*^9}, {3.8610963076590977`*^9, 3.861096335006346*^9}, 
   3.861099895246835*^9, {3.906718203982337*^9, 3.906718205142239*^9}, {
   3.9067182520119123`*^9, 3.906718295672561*^9}, {3.906718332092839*^9, 
   3.906718353740184*^9}, {3.906718399405448*^9, 3.9067184752549467`*^9}, {
   3.9067185069455795`*^9, 3.9067185709024906`*^9}, {3.9067186360424833`*^9, 
   3.9067187066427946`*^9}, {3.906718993340197*^9, 3.906718995589647*^9}, {
   3.9067928781821747`*^9, 3.9067928784827404`*^9}, {3.906793696380828*^9, 
   3.906793697098449*^9}, 3.9067979715894084`*^9, {3.90679802402954*^9, 
   3.9067980638781505`*^9}, {3.9067980965531273`*^9, 3.9067981164057894`*^9}, 
   3.906805106274429*^9, {3.9068067219711213`*^9, 3.906806724897497*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"aa22ef8f-bcc6-462b-a58b-2371e704eda8"],

Cell[BoxData["0.022658272206242502`"], "Output",
 CellChangeTimes->{
  3.8610961485269766`*^9, {3.861096262953439*^9, 3.861096270867617*^9}, {
   3.8610963157826777`*^9, 3.8610963354658346`*^9}, 3.861098230999894*^9, 
   3.861098522476386*^9, 3.8611002522039876`*^9, 3.861100302241717*^9, 
   3.861106033555025*^9, 3.906716719494261*^9, 3.9067187077343035`*^9, 
   3.9067187691525154`*^9, 3.9067190040995207`*^9, 3.9067194916726823`*^9, 
   3.9067267813387113`*^9, 3.906775154630579*^9, 3.906786501547764*^9, 
   3.9067928206569543`*^9, 3.906792879452349*^9, 3.9067936978289275`*^9, 
   3.906794627800134*^9, 3.90679557507419*^9, 3.906796910971363*^9, 
   3.9067981900976152`*^9, 3.9068053392766542`*^9, 3.906806796321988*^9, 
   3.9068068752807484`*^9, 3.9068662218908386`*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"257860c3-01fd-4f94-9ea5-4dd5985329be"],

Cell[BoxData["8.992806499463768`*^-15"], "Output",
 CellChangeTimes->{
  3.8610961485269766`*^9, {3.861096262953439*^9, 3.861096270867617*^9}, {
   3.8610963157826777`*^9, 3.8610963354658346`*^9}, 3.861098230999894*^9, 
   3.861098522476386*^9, 3.8611002522039876`*^9, 3.861100302241717*^9, 
   3.861106033555025*^9, 3.906716719494261*^9, 3.9067187077343035`*^9, 
   3.9067187691525154`*^9, 3.9067190040995207`*^9, 3.9067194916726823`*^9, 
   3.9067267813387113`*^9, 3.906775154630579*^9, 3.906786501547764*^9, 
   3.9067928206569543`*^9, 3.906792879452349*^9, 3.9067936978289275`*^9, 
   3.906794627800134*^9, 3.90679557507419*^9, 3.906796910971363*^9, 
   3.9067981900976152`*^9, 3.9068053392766542`*^9, 3.906806796321988*^9, 
   3.9068068752807484`*^9, 3.906866221906466*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"4a1ce10b-f8b2-4621-af01-4c82173b02a9"],

Cell[BoxData["1.0185416696875637`*^-28"], "Output",
 CellChangeTimes->{
  3.8610961485269766`*^9, {3.861096262953439*^9, 3.861096270867617*^9}, {
   3.8610963157826777`*^9, 3.8610963354658346`*^9}, 3.861098230999894*^9, 
   3.861098522476386*^9, 3.8611002522039876`*^9, 3.861100302241717*^9, 
   3.861106033555025*^9, 3.906716719494261*^9, 3.9067187077343035`*^9, 
   3.9067187691525154`*^9, 3.9067190040995207`*^9, 3.9067194916726823`*^9, 
   3.9067267813387113`*^9, 3.906775154630579*^9, 3.906786501547764*^9, 
   3.9067928206569543`*^9, 3.906792879452349*^9, 3.9067936978289275`*^9, 
   3.906794627800134*^9, 3.90679557507419*^9, 3.906796910971363*^9, 
   3.9067981900976152`*^9, 3.9068053392766542`*^9, 3.906806796321988*^9, 
   3.9068068752807484`*^9, 3.9068662219220862`*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"161b3bc6-3029-471b-8fa1-87bd75ad56b3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Verification", " ", "of", " ", "the", " ", "matching", " ", "of", " ", 
   "solvar1", " ", "and", " ", "solvar3"}], "*)"}]], "Input",
 CellChangeTimes->{{3.861099849395545*^9, 3.861099867479042*^9}, {
   3.9067293013936586`*^9, 3.906729306585625*^9}, {3.906792686926783*^9, 
   3.906792691520034*^9}, {3.9067937163012643`*^9, 3.9067937383205366`*^9}, 
   3.906806725953741*^9, 3.906806776051793*^9},
 CellLabel->
  "In[153]:=",ExpressionUUID->"f21cd5ea-940c-4384-a52b-42353dc01147"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"(", 
   RowBox[{"R4var3", "/.", "solvar3"}], ")"}], "-", 
  RowBox[{"(", " ", 
   RowBox[{"R4", "/.", "solvar1"}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{"Max", "[", 
  RowBox[{"Abs", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"var1", "/.", 
       RowBox[{"(", 
        RowBox[{"repvar2var3", "/.", "solvar3"}], ")"}]}], "/.", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"repvar1var2", "/.", "repvar2var3"}], "/.", "solvar3"}], 
       ")"}]}], ")"}], " ", "-", " ", 
    RowBox[{"(", 
     RowBox[{"var1", "/.", "solvar1"}], ")"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9067929130832124`*^9, 3.9067929175129128`*^9}, {
  3.906792957533648*^9, 3.906792958155114*^9}, {3.9067933762429724`*^9, 
  3.906793381158824*^9}, {3.906793527973298*^9, 3.906793635853368*^9}, {
  3.9067937038872213`*^9, 3.9067937050920725`*^9}, {3.9068067280227685`*^9, 
  3.906806729828949*^9}, {3.906806777525106*^9, 3.9068067784973755`*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"f5f8b2e3-3e29-4f9d-9251-4278d154c074"],

Cell[BoxData[
 RowBox[{"-", "1.9984014443252818`*^-15"}]], "Output",
 CellChangeTimes->{{3.9067935610465574`*^9, 3.9067936372751904`*^9}, 
   3.906793740759221*^9, 3.906794627831684*^9, 3.906795575121029*^9, 
   3.9067969110185404`*^9, 3.9067981901287823`*^9, 3.9068053393078985`*^9, 
   3.906806796362013*^9, 3.906806875318228*^9, 3.906866221937709*^9},
 CellLabel->
  "Out[154]=",ExpressionUUID->"786a0e27-c827-4018-bf8b-b7a85093c119"],

Cell[BoxData["2.6645352591003757`*^-15"], "Output",
 CellChangeTimes->{{3.9067935610465574`*^9, 3.9067936372751904`*^9}, 
   3.906793740759221*^9, 3.906794627831684*^9, 3.906795575121029*^9, 
   3.9067969110185404`*^9, 3.9067981901287823`*^9, 3.9068053393078985`*^9, 
   3.906806796362013*^9, 3.906806875318228*^9, 3.906866221937709*^9},
 CellLabel->
  "Out[155]=",ExpressionUUID->"a8adc1c1-20f5-46da-8875-0ec7999d51f0"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850833054210663*^9},
 CellLabel->
  "In[156]:=",ExpressionUUID->"765e64e6-3f4b-4530-848d-7d9dedafb360"],

Cell[TextData[StyleBox["The third step below is the search for solutions. As \
described in the paper, it amounts to minimize, to 0 if possible, the \
quantity square, in the following \[OpenCurlyDoubleQuote]squarevar3\
\[CloseCurlyDoubleQuote], given some constraints. These constraints are the \
input to specify here. After that, some features of the solution are \
evaluated, namely the 4d Ricci scalar and the maximal error on the equations.\
\nHere we want to find a solution directly in terms of the variables var3, \
satisfying a set of constraints on var3. As an example, we tailor the \
constraints to reproduce the above solution solvar3, or find a neighboring \
solution. As we will see, the numerics are not robust enough to find any such \
solution, while we know one example exists.",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.850387410518633*^9, 
   3.850387417609215*^9}, {3.850821911603533*^9, 3.850821913718794*^9}, {
   3.8508220835149403`*^9, 3.850822322282565*^9}, {3.850822356700102*^9, 
   3.8508225473048706`*^9}, {3.850822603307913*^9, 3.850822637253462*^9}, {
   3.850822674507358*^9, 3.8508226756218705`*^9}, {3.850822715099459*^9, 
   3.8508228219471445`*^9}, {3.850833128420691*^9, 3.850833318894847*^9}, {
   3.8508333942355175`*^9, 3.850833488492015*^9}, {3.8508336033267*^9, 
   3.850833650623561*^9}, {3.850833867292613*^9, 3.8508339004017057`*^9}, {
   3.850833934207117*^9, 3.8508340053843365`*^9}, {3.8508340412921224`*^9, 
   3.850834094621045*^9}, {3.850834164090765*^9, 3.8508342120593596`*^9}, {
   3.8508342974011383`*^9, 3.850834372658555*^9}, {3.850835526136017*^9, 
   3.850835800673914*^9}, {3.8508362617383347`*^9, 3.8508362948048773`*^9}, {
   3.850836400738926*^9, 3.850836589623899*^9}, {3.8508767140363836`*^9, 
   3.8508768137328844`*^9}, {3.8508941745039206`*^9, 3.850894231934566*^9}, {
   3.906793893905992*^9, 3.9067939024504323`*^9}, {3.9067939334702373`*^9, 
   3.906794102460205*^9}, {3.906794218879445*^9, 3.906794219055165*^9}, 
   3.9068067313704023`*^9},ExpressionUUID->"cbec878a-b54b-42a9-8a66-\
ca03c8f8ce74"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850833054210663*^9, {3.8508354688257704`*^9, 3.850835478674426*^9}, 
   3.8610971724227085`*^9, 3.861097285636263*^9, 3.8648909149514112`*^9, 
   3.9067947595522623`*^9, 3.906795019231087*^9},
 CellLabel->
  "In[157]:=",ExpressionUUID->"bb81607f-5c33-46ac-bae2-580461991c66"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"constraintsaugmented", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R4var3", " ", ">", " ", "0.01"}], " ", "&&", " ", 
     RowBox[{"Ns3", "<=", " ", 
      RowBox[{"-", "9"}]}], " ", "&&", " ", 
     RowBox[{"gs", " ", ">", "0.1"}], " ", "&&", " ", 
     RowBox[{"gs", "<=", " ", "0.8"}], " ", "&&", 
     RowBox[{"r1", ">=", "rmin"}], " ", "&&", " ", 
     RowBox[{"r2", ">=", "rmin"}], " ", "&&", " ", 
     RowBox[{"r3", ">=", "rmin"}], " ", "&&", " ", 
     RowBox[{"r4", ">=", "rmin"}], " ", "&&", " ", 
     RowBox[{"r5", ">=", "rmin"}], " ", "&&", " ", 
     RowBox[{"r6", ">=", "rmin"}], " ", "&&", " ", 
     RowBox[{"Ns1", "<=", "16"}], " ", "&&", " ", 
     RowBox[{"Ns2", "<=", 
      RowBox[{"-", "14"}]}], " ", "&&", " ", 
     RowBox[{"N15", ">=", "42"}], "&&", " ", 
     RowBox[{"No1", "<=", 
      RowBox[{"-", "1"}]}], "&&", " ", 
     RowBox[{"No2", "<=", 
      RowBox[{"-", "1"}]}], " ", "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "N2"}], "*", "N3"}], ">=", "0.99999999"}], " ", "&&", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "N1"}], "*", "N6"}], ">=", "0.99999999"}], "&&", " ", 
     RowBox[{"LL", ">", "0.5"}], " ", "&&", "\[IndentingNewLine]", 
     RowBox[{"g56", ">=", "1"}], "&&", 
     RowBox[{"g12", ">=", "1"}], "&&", 
     RowBox[{"g34", "<=", 
      RowBox[{"-", "1"}]}], "&&", 
     RowBox[{"B", "<=", 
      RowBox[{"-", "0.1"}]}], "&&", " ", 
     RowBox[{"a12", "<=", 
      RowBox[{"-", "0.1"}]}], "&&", 
     RowBox[{"a34", ">=", "1"}], "&&", 
     RowBox[{"a56", ">=", "0.1"}]}], " ", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"constraintsaugmented", "/.", 
   RowBox[{"{", 
    RowBox[{"rmin", "->", "0.01"}], "}"}]}], "/.", "solvar3"}]}], "Input",
 CellChangeTimes->{{3.8610982831319284`*^9, 3.861098345475503*^9}, {
   3.861100171022921*^9, 3.861100175649622*^9}, {3.8611002745713243`*^9, 
   3.8611002777167053`*^9}, {3.861105941424975*^9, 3.8611059418873963`*^9}, 
   3.861105988154724*^9, {3.906719112923442*^9, 3.9067192091127415`*^9}, {
   3.906719265685213*^9, 3.9067192722930064`*^9}, {3.906719335397748*^9, 
   3.906719376687997*^9}, {3.9067216441289425`*^9, 3.9067216446928153`*^9}, {
   3.9067237694246373`*^9, 3.906723770417384*^9}, {3.9067267196723995`*^9, 
   3.906726736328003*^9}, {3.9067293987562585`*^9, 3.9067294103554173`*^9}, {
   3.9067946057895904`*^9, 3.906794608081239*^9}, {3.9067948274010334`*^9, 
   3.9067949148856926`*^9}, {3.906796901053812*^9, 3.906796905645257*^9}, {
   3.9067976226763325`*^9, 3.9067976318388042`*^9}, 3.9067979797204447`*^9, 
   3.9068051079746027`*^9, 3.906806732689495*^9},
 CellLabel->
  "In[158]:=",ExpressionUUID->"9c256e92-f963-4d1e-855c-3aab5583db36"],

Cell[BoxData[
 RowBox[{"{", "True", "}"}]], "Output",
 CellChangeTimes->{
  3.8610983496114187`*^9, 3.8610985226549015`*^9, 3.86110025237677*^9, 
   3.861100302439472*^9, 3.861106033684766*^9, 3.9067167196239367`*^9, 
   3.9067187702824726`*^9, 3.9067192730575075`*^9, {3.9067193727574883`*^9, 
   3.9067193772180014`*^9}, 3.906719491816448*^9, 3.9067216612089396`*^9, 
   3.906723773168206*^9, 3.906726781385581*^9, 3.906733641718148*^9, 
   3.9067751546974487`*^9, 3.9067865015853076`*^9, 3.906792820703853*^9, 
   3.9067946278629217`*^9, 3.9067955751366835`*^9, 3.9067969110505323`*^9, 
   3.9067981901601048`*^9, 3.9068053393235188`*^9, 3.906806796393256*^9, 
   3.906806875365267*^9, 3.9068662219689565`*^9},
 CellLabel->
  "Out[159]=",ExpressionUUID->"09832c35-3ab4-4a00-a9e8-8bd9d68a6625"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "INPUT", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Search", " ", "for", " ", "solutions"}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"AbsoluteTiming", "[", 
   RowBox[{"solution", "=", "\[IndentingNewLine]", 
    RowBox[{"NMinimize", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"squarevar3", ",", " ", 
        RowBox[{"constraintsaugmented", "/.", 
         RowBox[{"{", 
          RowBox[{"rmin", "->", "0.01"}], "}"}]}]}], "}"}], ",", "var3", ",", 
      
      RowBox[{"Method", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<RandomSearch\>\"", ",", 
         RowBox[{"\"\<SearchPoints\>\"", "->", "50"}], ",", 
         RowBox[{"\"\<Tolerance\>\"", "\[Rule]", "0"}]}], "}"}]}]}], "]"}]}], 
   "]"}], " "}]], "Input",
 CellChangeTimes->{
  3.850833054210663*^9, 3.8508344512496166`*^9, {3.850835480479905*^9, 
   3.850835513992734*^9}, {3.85083659300943*^9, 3.850836610362791*^9}, {
   3.8508368117805915`*^9, 3.850836811983575*^9}, {3.8508767493947573`*^9, 
   3.850876753990204*^9}, {3.8508768536211805`*^9, 3.8508768552869525`*^9}, {
   3.860222748741699*^9, 3.860222785474053*^9}, {3.8602228830372114`*^9, 
   3.8602229026636515`*^9}, {3.8602229539830623`*^9, 3.860223054587052*^9}, {
   3.860223097642167*^9, 3.860223179227601*^9}, {3.8602232252160454`*^9, 
   3.8602232430012054`*^9}, {3.8602235154018345`*^9, 
   3.8602235825989046`*^9}, {3.8602261266256065`*^9, 3.860226148020854*^9}, {
   3.8602262585619783`*^9, 3.860226326519518*^9}, {3.860226381708799*^9, 
   3.8602264551485386`*^9}, 3.8602276548758507`*^9, {3.8602277037276955`*^9, 
   3.860227715358886*^9}, {3.860227770576129*^9, 3.8602277737199316`*^9}, {
   3.8602301248178797`*^9, 3.8602301413775115`*^9}, {3.8604687804699497`*^9, 
   3.8604688063460054`*^9}, {3.8604688737286787`*^9, 
   3.8604688855551023`*^9}, {3.8604689239681063`*^9, 
   3.8604689470713696`*^9}, {3.8604691801935563`*^9, 
   3.8604692518689775`*^9}, {3.8605552743633795`*^9, 
   3.8605552798402867`*^9}, {3.8605580394891663`*^9, 3.8605580587297*^9}, {
   3.860565148634494*^9, 3.8605651592395754`*^9}, {3.860645810605503*^9, 
   3.8606458112679386`*^9}, {3.860667761115428*^9, 3.860667762950744*^9}, {
   3.861097839743089*^9, 3.861097867175538*^9}, {3.861097915850741*^9, 
   3.8610980272584143`*^9}, {3.8610981148016787`*^9, 3.861098129485383*^9}, {
   3.86110001006537*^9, 3.861100151886115*^9}, {3.861105951541983*^9, 
   3.8611059730774193`*^9}, 3.864890907636321*^9, {3.906719403997752*^9, 
   3.906719424871046*^9}, {3.906786481501648*^9, 3.906786482434024*^9}, {
   3.906794306253088*^9, 3.906794311957142*^9}, 3.9067946273146954`*^9, {
   3.9067955633653665`*^9, 3.906795564222234*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"497257b2-fb43-411b-a8ed-1d670ed6919c"],

Cell[BoxData[
 TemplateBox[{
  "NMinimize", "incst", 
   "\"\\!\\(\\*RowBox[{\\\"NMinimize\\\"}]\\) was unable to generate any \
initial points satisfying the inequality constraints \\!\\(\\*RowBox[{\\\"{\\\
\", RowBox[{RowBox[{RowBox[{RowBox[{\\\"0.99999999`\\\", \\\"\[VeryThinSpace]\
\\\"}], \\\"+\\\", RowBox[{\\\"N2\\\", \\\" \\\", \\\"N3\\\"}]}], \\\"\
\[LessEqual]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{RowBox[{RowBox[{\\\"0.99999999`\\\", \\\"\[VeryThinSpace]\\\"}], \
\\\"+\\\", RowBox[{\\\"N1\\\", \\\" \\\", \\\"N6\\\"}]}], \
\\\"\[LessEqual]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{RowBox[{RowBox[{\\\"0.01`\\\", \\\"\[VeryThinSpace]\\\"}], \\\"+\\\", \
FractionBox[RowBox[{\\\"8\\\", \\\" \\\", \\\"a12\\\", \\\" \\\", \
\\\"a56\\\", \\\" \\\", \\\"g12\\\", \\\" \\\", \\\"g56\\\", \\\" \\\", \
SuperscriptBox[\\\"LL\\\", \\\"2\\\"], \\\" \\\", \\\"N1\\\", \\\" \\\", \
\\\"N6\\\", \\\" \\\", SuperscriptBox[\\\"\[Pi]\\\", \\\"2\\\"]}], \
SuperscriptBox[\\\"r4\\\", \\\"2\\\"]], \\\"-\\\", FractionBox[RowBox[{\\\"gs\
\\\", \\\" \\\", SuperscriptBox[\\\"LL\\\", \\\"2\\\"], \\\" \\\", \
\\\"Ns3\\\"}], RowBox[{\\\"r1\\\", \\\" \\\", \\\"r2\\\", \\\" \\\", \\\"r3\\\
\", \\\" \\\", \\\"r4\\\"}]], \\\"+\\\", \
FractionBox[RowBox[{SuperscriptBox[\\\"gs\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"LL\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"N15\\\", \
\\\"2\\\"]}], SuperscriptBox[\\\"r5\\\", \\\"2\\\"]], \\\"+\\\", \
FractionBox[RowBox[{\\\"8\\\", \\\" \\\", \\\"a12\\\", \\\" \\\", \
\\\"a34\\\", \\\" \\\", \\\"g12\\\", \\\" \\\", \\\"g34\\\", \\\" \\\", \
SuperscriptBox[\\\"LL\\\", \\\"2\\\"], \\\" \\\", \\\"N2\\\", \\\" \\\", \
\\\"N3\\\", \\\" \\\", SuperscriptBox[\\\"\[Pi]\\\", \\\"2\\\"]}], \
SuperscriptBox[\\\"r5\\\", \\\"2\\\"]], \\\"+\\\", \
FractionBox[RowBox[{SuperscriptBox[\\\"gs\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"LL\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"No2\\\", \
\\\"2\\\"]}], RowBox[{SuperscriptBox[\\\"r2\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"r3\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"r5\\\", \
\\\"2\\\"]}]], \\\"+\\\", FractionBox[RowBox[{\\\"4\\\", \\\" \\\", \
SuperscriptBox[\\\"a12\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"LL\\\", \
\\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"N2\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"\[Pi]\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"r2\\\", \\\"2\\\"]}], RowBox[{SuperscriptBox[\\\"r3\\\", \
\\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"r5\\\", \\\"2\\\"]}]], \\\"+\\\", \
FractionBox[RowBox[{\\\"4\\\", \\\" \\\", SuperscriptBox[\\\"a12\\\", \\\"2\\\
\"], \\\" \\\", SuperscriptBox[\\\"g34\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"LL\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"N2\\\", \
\\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"\[Pi]\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"r2\\\", \\\"2\\\"]}], RowBox[{SuperscriptBox[\\\"r3\\\", \
\\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"r5\\\", \\\"2\\\"]}]], \\\"+\\\", \
FractionBox[RowBox[{\\\"4\\\", \\\" \\\", SuperscriptBox[\\\"a34\\\", \\\"2\\\
\"], \\\" \\\", SuperscriptBox[\\\"LL\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"N3\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"\[Pi]\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"r3\\\", \\\"2\\\"]}], RowBox[{SuperscriptBox[\\\"r2\\\", \
\\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"r5\\\", \\\"2\\\"]}]], \\\"+\\\", \
FractionBox[RowBox[{\\\"4\\\", \\\" \\\", SuperscriptBox[\\\"a34\\\", \\\"2\\\
\"], \\\" \\\", SuperscriptBox[\\\"g12\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"LL\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"N3\\\", \
\\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"\[Pi]\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"r3\\\", \\\"2\\\"]}], RowBox[{SuperscriptBox[\\\"r2\\\", \
\\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"r5\\\", \\\"2\\\"]}]], \\\"+\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"29\\\", \\\"\[RightSkeleton]\\\"}]}], \\\
\"\[LessEqual]\\\", \\\"0\\\"}]}], \\\"}\\\"}]\\). The initial region \
specified may not contain any feasible points. Changing the initial region or \
specifying explicit initial points may provide a better solution.\"", 2, 160, 
   1, 27501352892501517585, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.906798191314616*^9, 3.9068053399539475`*^9, 
  3.906806796846589*^9, 3.9068068765128393`*^9, 3.906866222553942*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[160]:=",ExpressionUUID->"e0ef97a7-7c5b-4d0b-bed5-afb8c2e87421"],

Cell[BoxData[
 TemplateBox[{
  "NMinimize", "nosat", 
   "\"Obtained solution does not satisfy the following constraints within \
Tolerance -> \\!\\(\\*RowBox[{\\\"0\\\"}]\\): \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{RowBox[{\\\"0.01`\\\", \\\"\[VeryThinSpace]\\\"}], \\\
\"-\\\", FractionBox[RowBox[{\\\"gs\\\", \\\" \\\", \
SuperscriptBox[\\\"LL\\\", \\\"2\\\"], \\\" \\\", \\\"Ns3\\\"}], \
RowBox[{\\\"r1\\\", \\\" \\\", \\\"r2\\\", \\\" \\\", \\\"r3\\\", \\\" \\\", \
\\\"r4\\\"}]], \\\"+\\\", FractionBox[RowBox[{SuperscriptBox[\\\"gs\\\", \
\\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"LL\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"N15\\\", \\\"2\\\"]}], SuperscriptBox[\\\"r5\\\", \
\\\"2\\\"]], \\\"+\\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{FractionBox[RowBox[{\\\"4\\\", \\\" \\\", \\\"g12\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", RowBox[{\\\"Power\\\", \\\"[\
\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"gs\\\", \\\" \\\", SuperscriptBox[\
\\\"LL\\\", \\\"3\\\"], \\\" \\\", SuperscriptBox[\\\"N1\\\", \\\"2\\\"], \
\\\" \\\", \\\"No2\\\", \\\" \\\", SuperscriptBox[\\\"\[Pi]\\\", \\\"2\\\"], \
\\\" \\\", SuperscriptBox[\\\"r1\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"5\\\", \\\"\[RightSkeleton]\\\"}]}], \\\"r2\\\"], \\\
\"-\\\", FractionBox[RowBox[{\\\"4\\\", \\\" \\\", \\\"g12\\\", \\\" \\\", \\\
\"gs\\\", \\\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"4\\\", \\\"\
\[RightSkeleton]\\\"}], \\\" \\\", SuperscriptBox[\\\"\[Pi]\\\", \\\"2\\\"], \
\\\" \\\", \\\"r2\\\", \\\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"4\\\", \
\\\"\[RightSkeleton]\\\"}]}], \\\"r3\\\"], \\\"+\\\", \
FractionBox[RowBox[{\\\"2\\\", \\\" \\\", \\\"a12\\\", \\\" \\\", \\\"LL\\\", \
\\\" \\\", \\\"N1\\\", \\\" \\\", \\\"\[Pi]\\\", \\\" \\\", \\\"r1\\\"}], \
RowBox[{\\\"r4\\\", \\\" \\\", \\\"r6\\\"}]]}], \\\")\\\"}], \\\"2\\\"], \
\\\"+\\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{FractionBox[RowBox[{\\\"gs\\\", \\\" \\\", \\\"LL\\\", \\\" \\\", \
\\\"No2\\\"}], RowBox[{\\\"r2\\\", \\\" \\\", \\\"r3\\\", \\\" \\\", \\\"r5\\\
\"}]], \\\"-\\\", FractionBox[RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"5\\\", \\\"\[RightSkeleton]\\\"}], \\\" \\\", \\\"r1\
\\\"}], RowBox[{\\\"r4\\\", \\\" \\\", \\\"r6\\\"}]]}], \\\")\\\"}], \
\\\"2\\\"], \\\"+\\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", FractionBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\
\\\", \\\"\[RightSkeleton]\\\"}], RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}]]}], \\\"-\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\
\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \\\")\\\"}], \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
FractionBox[RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\
\"5\\\", \\\"\[RightSkeleton]\\\"}]}], RowBox[{\\\"r3\\\", \\\" \\\", \
\\\"r5\\\"}]]}], \\\"-\\\", FractionBox[RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}], RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\
\\\", \\\"\[RightSkeleton]\\\"}]], \\\"-\\\", FractionBox[RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]]}], \\\")\\\"}], \
\\\"2\\\"], \\\"+\\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", FractionBox[RowBox[{\\\"4\\\", \\\" \\\", \
SuperscriptBox[\\\"g12\\\", \\\"2\\\"], \\\" \\\", \\\"gs\\\", \\\" \\\", \
SuperscriptBox[\\\"LL\\\", \\\"3\\\"], \\\" \\\", \\\"N1\\\", \\\" \\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\" \
\\\", \\\"No2\\\", \\\" \\\", SuperscriptBox[\\\"\[Pi]\\\", \\\"2\\\"], \\\" \
\\\", \\\"r1\\\", \\\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"4\\\", \\\"\
\[RightSkeleton]\\\"}]}], SuperscriptBox[\\\"r3\\\", \\\"2\\\"]]}], \
\\\"+\\\", FractionBox[RowBox[{\\\"gs\\\", \\\" \\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \\\")\\\"}]}], RowBox[{\\\"r1\\\", \
\\\" \\\", \\\"r4\\\", \\\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}], \\\" \\\", \\\"r6\\\"}]]}], \\\")\\\"}], \
\\\"2\\\"], \\\"-\\\", FractionBox[RowBox[{\\\"gs\\\", \\\" \\\", \
SuperscriptBox[\\\"LL\\\", \\\"2\\\"], \\\" \\\", \\\"Ns2\\\"}], \
RowBox[{\\\"r1\\\", \\\" \\\", \\\"r2\\\", \\\" \\\", \\\"r5\\\", \\\" \\\", \
\\\"r6\\\"}]], \\\"-\\\", FractionBox[RowBox[{\\\"gs\\\", \\\" \\\", \
SuperscriptBox[\\\"LL\\\", \\\"2\\\"], \\\" \\\", \\\"Ns1\\\"}], \
RowBox[{\\\"r3\\\", \\\" \\\", \\\"r4\\\", \\\" \\\", \\\"r5\\\", \\\" \\\", \
\\\"r6\\\"}]], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}]}], \\\"\[LessEqual]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"\[LessEqual]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{RowBox[{RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\", \\\"11\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"\[VeryThinSpace]\\\"}], \\\"+\\\", RowBox[{\\\"N1\
\\\", \\\" \\\", \\\"N6\\\"}]}], \\\"\[LessEqual]\\\", \\\"0\\\"}]}], \\\"}\\\
\"}]\\).\"", 2, 160, 2, 27501352892501517585, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.906798191314616*^9, 3.9068053399539475`*^9, 
  3.906806796846589*^9, 3.9068068765128393`*^9, 3.906876091952413*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[160]:=",ExpressionUUID->"3fbc530d-114e-4c42-aaab-f6463e3afa20"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9870.0381369`", ",", 
   RowBox[{"{", 
    RowBox[{"2.6894612076114095`", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gs", "\[Rule]", "0.1`"}], ",", 
       RowBox[{"r1", "\[Rule]", "74.62598912327644`"}], ",", 
       RowBox[{"r2", "\[Rule]", "76.73513278088843`"}], ",", 
       RowBox[{"r3", "\[Rule]", "63.382066260652635`"}], ",", 
       RowBox[{"r4", "\[Rule]", "210.61182963279782`"}], ",", 
       RowBox[{"r5", "\[Rule]", "500.2423418948465`"}], ",", 
       RowBox[{"r6", "\[Rule]", "36.118122350334616`"}], ",", 
       RowBox[{"Ns1", "\[Rule]", "6.1940628748305855`"}], ",", 
       RowBox[{"Ns2", "\[Rule]", 
        RowBox[{"-", "35.8203747903812`"}]}], ",", 
       RowBox[{"Ns3", "\[Rule]", 
        RowBox[{"-", "11.184135685776317`"}]}], ",", 
       RowBox[{"N15", "\[Rule]", "43.47570973015403`"}], ",", 
       RowBox[{"No1", "\[Rule]", 
        RowBox[{"-", "2.358164063654608`"}]}], ",", 
       RowBox[{"No2", "\[Rule]", 
        RowBox[{"-", "1.795563439835648`"}]}], ",", 
       RowBox[{"N1", "\[Rule]", "0.07404462073959535`"}], ",", 
       RowBox[{"N2", "\[Rule]", 
        RowBox[{"-", "0.9284866586259033`"}]}], ",", 
       RowBox[{"N3", "\[Rule]", "1.077021379873025`"}], ",", 
       RowBox[{"N6", "\[Rule]", 
        RowBox[{"-", "13.50536882617251`"}]}], ",", 
       RowBox[{"a12", "\[Rule]", 
        RowBox[{"-", "0.1`"}]}], ",", 
       RowBox[{"a34", "\[Rule]", "2.4367373678823365`"}], ",", 
       RowBox[{"a56", "\[Rule]", "0.1`"}], ",", 
       RowBox[{"B", "\[Rule]", 
        RowBox[{"-", "0.1530224702304617`"}]}], ",", 
       RowBox[{"g12", "\[Rule]", "8.808930227541026`"}], ",", 
       RowBox[{"g34", "\[Rule]", 
        RowBox[{"-", "1.0010583321605955`"}]}], ",", 
       RowBox[{"g56", "\[Rule]", "54.518826247778804`"}], ",", 
       RowBox[{"LL", "\[Rule]", "0.5`"}]}], "}"}]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.906803081250873*^9, 3.906805578768388*^9, 
  3.906806834326257*^9, 3.9068069224602504`*^9, 3.906876091964116*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"34bc304e-96e3-48c5-91b8-5c7260b9120e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Features", " ", "of", " ", "the", " ", "solution"}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"R4var3", "/.", 
    RowBox[{"solution", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], " ", "\[IndentingNewLine]", 
   RowBox[{"Max", "[", 
    RowBox[{"Abs", "[", 
     RowBox[{"checkvar3", "/.", " ", 
      RowBox[{"solution", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}], " "}]}]], "Input",
 CellChangeTimes->{
  3.850833054210663*^9, 3.8508344756874313`*^9, {3.850836308504205*^9, 
   3.8508363142904468`*^9}, {3.850836490890444*^9, 3.850836496999298*^9}, {
   3.850836602416095*^9, 3.850836606502276*^9}, {3.8508368073637533`*^9, 
   3.850836807579976*^9}, {3.850876243273104*^9, 3.8508762889960594`*^9}, {
   3.850894323968584*^9, 3.850894329963095*^9}, {3.8602228019607706`*^9, 
   3.860222821893135*^9}, {3.9067194830594873`*^9, 3.9067195061798086`*^9}, {
   3.906794322290104*^9, 3.90679435707965*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"96ef5672-bff5-42a2-a5c3-ff59b10ed4c5"],

Cell[BoxData[
 RowBox[{"-", "0.00002487745791772595`"}]], "Output",
 CellChangeTimes->{3.906876092019231*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"a2d6c6b0-8034-48f9-b242-727ae50bf8da"],

Cell[BoxData["1.2440959714184128`"], "Output",
 CellChangeTimes->{3.906876092036481*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"78d2a327-7d81-45c0-9dce-3fe9e43e95f0"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850833054210663*^9, {3.8508354688257704`*^9, 3.850835478674426*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"01eb42cd-69e0-4c6f-8077-87b4249ea5ae"],

Cell[TextData[StyleBox["The last step consists in refining the candidate \
solution found with the previous NMinimize, as described in the paper, using \
the tools below. Two methods are proposed in the paper, we only give one here \
below. One should enter as input the previous constraints. Features of the \
solution are again computed afterwards.\nWe leave here this refining step, \
although we found above no solution to refine. Removing e.g. the constraint \
on R4var3 and on LL, one can verify that the code works though.",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.850387410518633*^9, 
   3.850387417609215*^9}, {3.850821911603533*^9, 3.850821913718794*^9}, {
   3.8508220835149403`*^9, 3.850822322282565*^9}, {3.850822356700102*^9, 
   3.8508225473048706`*^9}, {3.850822603307913*^9, 3.850822637253462*^9}, {
   3.850822674507358*^9, 3.8508226756218705`*^9}, {3.850822715099459*^9, 
   3.8508228219471445`*^9}, {3.850833128420691*^9, 3.850833318894847*^9}, {
   3.8508333942355175`*^9, 3.850833488492015*^9}, {3.8508336033267*^9, 
   3.850833650623561*^9}, {3.850833867292613*^9, 3.8508339004017057`*^9}, {
   3.850833934207117*^9, 3.8508340053843365`*^9}, {3.8508340412921224`*^9, 
   3.850834094621045*^9}, {3.850834164090765*^9, 3.8508342120593596`*^9}, {
   3.8508342974011383`*^9, 3.850834372658555*^9}, {3.850835526136017*^9, 
   3.850835800673914*^9}, {3.8508362617383347`*^9, 3.8508362948048773`*^9}, {
   3.850836400738926*^9, 3.850836589623899*^9}, {3.850836683794097*^9, 
   3.850836685242553*^9}, {3.850836866720173*^9, 3.850836887436284*^9}, {
   3.850877078686373*^9, 3.850877128665965*^9}, {3.850894385255988*^9, 
   3.850894480753674*^9}, {3.850894521735069*^9, 3.850894638392685*^9}, {
   3.850894779836747*^9, 3.850894834513233*^9}, {3.90679436865265*^9, 
   3.9067944727447777`*^9}, {3.9067945684895425`*^9, 3.906794596660042*^9}, {
   3.906797231396327*^9, 3.9067972601599884`*^9}, {3.906797305672659*^9, 
   3.9067973096119957`*^9}, 
   3.906797981946845*^9},ExpressionUUID->"bf3c824b-6c60-47b3-9064-\
b4f81a294384"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "INPUT", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Refine", " ", "the", " ", "solution"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Method", " ", "1"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"point", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "var3", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"point", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"var3", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"var3", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "/.", 
            RowBox[{"solution", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"newsolution", "=", 
    RowBox[{"FindMinimum", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"squarevar3", ",", 
        RowBox[{"constraintsaugmented", "/.", 
         RowBox[{"{", 
          RowBox[{"rmin", "->", "0.01"}], "}"}]}]}], "}"}], ",", "point", ",",
       " ", 
      RowBox[{"AccuracyGoal", "\[Rule]", "30"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "30"}], ",", 
      RowBox[{"MaxIterations", "\[Rule]", "100000000"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.780120350322089*^9, 3.780120363920542*^9}, {
   3.78012040230744*^9, 3.7801204310724707`*^9}, {3.780120719840967*^9, 
   3.780120733074333*^9}, {3.780120797649081*^9, 3.7801208388826303`*^9}, 
   3.780121932846726*^9, {3.780136012858782*^9, 3.780136014055015*^9}, 
   3.780137381316949*^9, {3.78013751082542*^9, 3.780137512295288*^9}, 
   3.780138656338909*^9, {3.780138785403494*^9, 3.7801387864238167`*^9}, 
   3.780204897162896*^9, {3.780216062106546*^9, 3.780216063157915*^9}, 
   3.780228000520133*^9, {3.78028734821491*^9, 3.780287381219624*^9}, {
   3.780301011886312*^9, 3.780301024139555*^9}, {3.780301093708583*^9, 
   3.780301097483618*^9}, {3.7803012832943296`*^9, 3.780301346411975*^9}, {
   3.780301377310481*^9, 3.780301382909305*^9}, 3.7803034612472115`*^9, {
   3.7803157251233015`*^9, 3.7803157266053705`*^9}, {3.780379178064247*^9, 
   3.780379178397176*^9}, 3.780379219103128*^9, {3.780379801202888*^9, 
   3.780379802414921*^9}, 3.780386932808236*^9, {3.780395271467556*^9, 
   3.7803952734159393`*^9}, 3.780395406426684*^9, {3.780398489071949*^9, 
   3.780398579996163*^9}, {3.780398714047646*^9, 3.7803987148905687`*^9}, {
   3.7806353177486553`*^9, 3.780635318912066*^9}, 3.7806551970242033`*^9, {
   3.780663331332075*^9, 3.780663332431539*^9}, {3.780735376821398*^9, 
   3.780735397860078*^9}, 3.780755703410725*^9, {3.780808429803994*^9, 
   3.780808455340377*^9}, {3.780808581308833*^9, 3.780808585080418*^9}, {
   3.7808086164609423`*^9, 3.780808634377743*^9}, {3.780825337664639*^9, 
   3.780825360655328*^9}, {3.780825392688487*^9, 3.780825478335948*^9}, {
   3.780826925456189*^9, 3.780827080272212*^9}, {3.780827152130026*^9, 
   3.7808272448963327`*^9}, {3.780828054867549*^9, 3.7808280652967873`*^9}, {
   3.780828100416885*^9, 3.7808281186726637`*^9}, 3.7808281940353603`*^9, 
   3.7808937435791893`*^9, 3.780894153047654*^9, {3.7808944485863132`*^9, 
   3.7808944489037848`*^9}, {3.780894479319703*^9, 3.780894488551169*^9}, 
   3.780919502372939*^9, {3.7812674206505613`*^9, 3.7812674250173063`*^9}, {
   3.781269310940724*^9, 3.781269312186528*^9}, 3.781269354587075*^9, {
   3.781333656602216*^9, 3.781333656808711*^9}, {3.781333693169767*^9, 
   3.781333742505673*^9}, {3.781333782666133*^9, 3.781333841790943*^9}, 
   3.781333887467968*^9, {3.781334464458311*^9, 3.781334499449388*^9}, {
   3.781334596522737*^9, 3.781334640009787*^9}, {3.781334705642991*^9, 
   3.781334709001562*^9}, {3.781334778121655*^9, 3.7813347797375174`*^9}, {
   3.7813348839989967`*^9, 3.781334904414824*^9}, 3.781334936060701*^9, 
   3.781334969117052*^9, 3.781344229695956*^9, {3.781344297840741*^9, 
   3.781344312796966*^9}, {3.781344344768168*^9, 3.781344377376511*^9}, {
   3.781345849711639*^9, 3.7813458597567472`*^9}, 3.781347797518203*^9, {
   3.781348202898848*^9, 3.7813482194869633`*^9}, {3.7813483045136433`*^9, 
   3.781348308703072*^9}, 3.781348374131654*^9, {3.781348479652405*^9, 
   3.781348489152688*^9}, {3.7813487459686747`*^9, 3.7813487590644484`*^9}, {
   3.78134888638729*^9, 3.781348962895318*^9}, {3.781349009809947*^9, 
   3.781349025859602*^9}, 3.78134907561906*^9, {3.781350312966714*^9, 
   3.781350338128744*^9}, {3.7813504608851547`*^9, 3.781350481344963*^9}, 
   3.781350519844067*^9, {3.781350684148748*^9, 3.7813506843210793`*^9}, {
   3.781350714547204*^9, 3.781350750836062*^9}, {3.781350784579471*^9, 
   3.7813508185770082`*^9}, {3.78135087480274*^9, 3.78135091899562*^9}, 
   3.781504884550749*^9, {3.781505320594617*^9, 3.781505367454921*^9}, {
   3.781505491378631*^9, 3.781505563070876*^9}, {3.7815056253299713`*^9, 
   3.781505677058169*^9}, {3.78150592945767*^9, 3.781505939086748*^9}, {
   3.781506125743937*^9, 3.7815061328001633`*^9}, {3.781506316868395*^9, 
   3.781506413310123*^9}, {3.781506506194405*^9, 3.781506545488172*^9}, {
   3.781506617951951*^9, 3.7815066250882607`*^9}, 3.7815067099699183`*^9, {
   3.7815067888328*^9, 3.7815068115987663`*^9}, {3.78150690292784*^9, 
   3.7815070237587442`*^9}, {3.781507399409564*^9, 3.7815075568981867`*^9}, {
   3.7815076449147463`*^9, 3.7815077553922367`*^9}, {3.7815078235066223`*^9, 
   3.781507870830667*^9}, {3.781508075810067*^9, 3.78150811662394*^9}, {
   3.781515660916781*^9, 3.781515680853281*^9}, {3.7815157806607943`*^9, 
   3.781515786209531*^9}, {3.781515937909074*^9, 3.7815159621958723`*^9}, {
   3.7815171196203833`*^9, 3.781517132690308*^9}, {3.781517313923087*^9, 
   3.78151734528584*^9}, {3.7815179248047657`*^9, 3.7815179358124657`*^9}, {
   3.781518247686191*^9, 3.781518254098802*^9}, {3.781518484373559*^9, 
   3.781518554659182*^9}, {3.781519748487246*^9, 3.781519748819377*^9}, {
   3.781519847927166*^9, 3.7815198571714993`*^9}, 3.7815203171680717`*^9, {
   3.781849552038794*^9, 3.78184956075702*^9}, {3.781850170438295*^9, 
   3.781850257447016*^9}, {3.781850293159772*^9, 3.781850299768989*^9}, {
   3.781850749351507*^9, 3.781850756359009*^9}, 3.781850807241519*^9, {
   3.78185086290557*^9, 3.7818508629601994`*^9}, {3.781851148649828*^9, 
   3.781851168361156*^9}, 3.7818514635614147`*^9, {3.7818516339757833`*^9, 
   3.781851646201812*^9}, {3.7818525944326353`*^9, 3.781852611546301*^9}, {
   3.78185424916247*^9, 3.781854282762384*^9}, {3.781854402842462*^9, 
   3.781854407194335*^9}, {3.7818626768289747`*^9, 3.7818626927293167`*^9}, {
   3.7818633509246387`*^9, 3.78186338228168*^9}, {3.781867474798134*^9, 
   3.781867487757965*^9}, {3.7818675340296383`*^9, 3.781867539053617*^9}, {
   3.78186765292761*^9, 3.781867712012002*^9}, 3.781867905768526*^9, {
   3.781867950571759*^9, 3.781867953372293*^9}, {3.78186812847987*^9, 
   3.781868132428793*^9}, {3.781868192254013*^9, 3.781868203914234*^9}, {
   3.781868261810122*^9, 3.781868330510037*^9}, 3.781868938875617*^9, {
   3.7818690709577093`*^9, 3.781869101723816*^9}, {3.781873224198977*^9, 
   3.7818732352476673`*^9}, {3.781873585151628*^9, 3.781873606252261*^9}, {
   3.781935050560832*^9, 3.7819350633097563`*^9}, {3.781935164688815*^9, 
   3.781935170829465*^9}, {3.7819352286708612`*^9, 3.781935235149562*^9}, {
   3.781935275297214*^9, 3.781935362689221*^9}, {3.781935572539813*^9, 
   3.781935610977518*^9}, {3.78193576173582*^9, 3.781935814289352*^9}, {
   3.781935992027052*^9, 3.781936050161615*^9}, {3.7819363245071583`*^9, 
   3.781936352048493*^9}, {3.781936551273963*^9, 3.781936615169129*^9}, {
   3.781936758634494*^9, 3.7819367969292393`*^9}, {3.781937282381568*^9, 
   3.781937309693088*^9}, {3.7819374630003767`*^9, 3.7819374919179697`*^9}, {
   3.7819380723933973`*^9, 3.781938124253244*^9}, {3.781938250746497*^9, 
   3.7819382971169643`*^9}, {3.7819384972286043`*^9, 3.78193856524863*^9}, {
   3.7819386960715103`*^9, 3.781938725377042*^9}, {3.7819388157923937`*^9, 
   3.781938827933071*^9}, 3.781951878892646*^9, {3.781951914420496*^9, 
   3.7819519428659143`*^9}, {3.781952968356758*^9, 3.781952971940237*^9}, {
   3.7820231723387823`*^9, 3.7820232119598513`*^9}, {3.7820254780855503`*^9, 
   3.782025499425293*^9}, {3.782044272679963*^9, 3.782044298534195*^9}, {
   3.7820449798139353`*^9, 3.782044993731504*^9}, {3.782454847376129*^9, 
   3.7824548615199003`*^9}, 3.78245654444872*^9, {3.782456583872877*^9, 
   3.782456589969314*^9}, {3.782458155022449*^9, 3.782458155213353*^9}, 
   3.782474319427784*^9, 3.782475942132154*^9, {3.782476205331409*^9, 
   3.7824762393163567`*^9}, {3.782476882244157*^9, 3.782476893712316*^9}, {
   3.7825404445818787`*^9, 3.782540482614098*^9}, {3.782540679509656*^9, 
   3.7825407097821712`*^9}, {3.7825414659900303`*^9, 3.782541510518062*^9}, {
   3.78254238770264*^9, 3.7825424253980083`*^9}, {3.782543564918474*^9, 
   3.78254359347717*^9}, {3.782544482518856*^9, 3.782544531686863*^9}, {
   3.782557405206582*^9, 3.782557419878478*^9}, {3.782558619095314*^9, 
   3.782558638308275*^9}, {3.782559475831304*^9, 3.7825594995115843`*^9}, {
   3.782560564119822*^9, 3.7825606045811787`*^9}, {3.78262648061453*^9, 
   3.782626488374959*^9}, {3.7826271599741907`*^9, 3.782627179474965*^9}, {
   3.782628224662245*^9, 3.782628236694408*^9}, {3.782629119094523*^9, 
   3.782629156467287*^9}, {3.7826298823408537`*^9, 3.782629903331464*^9}, {
   3.782648065046234*^9, 3.782648090741797*^9}, {3.782648761635594*^9, 
   3.782648771090591*^9}, {3.782649919846043*^9, 3.7826499335260143`*^9}, {
   3.7826512466932*^9, 3.7826512570587473`*^9}, {3.782711749379889*^9, 
   3.782711763203794*^9}, {3.7827127923076057`*^9, 3.7827128030723257`*^9}, {
   3.782713514628169*^9, 3.7827135278918123`*^9}, {3.78271559558808*^9, 
   3.782715613971024*^9}, {3.78271591187589*^9, 3.782715925634924*^9}, {
   3.782716048963917*^9, 3.7827160561164627`*^9}, {3.7827165243063374`*^9, 
   3.7827165417623587`*^9}, {3.7827230404867487`*^9, 3.782723057511216*^9}, {
   3.782723229927437*^9, 3.78272325551149*^9}, {3.7827233631915903`*^9, 
   3.7827234100539427`*^9}, {3.782723554917755*^9, 3.782723555363688*^9}, {
   3.7827243922634087`*^9, 3.782724422483585*^9}, {3.7827254507729588`*^9, 
   3.782725453320052*^9}, {3.7827255522002373`*^9, 3.782725555366647*^9}, {
   3.782725772295979*^9, 3.7827258052525473`*^9}, {3.782725941544052*^9, 
   3.7827259492559347`*^9}, {3.782727160392169*^9, 3.782727185400693*^9}, 
   3.7827354921085873`*^9, {3.783060160708776*^9, 3.78306018094779*^9}, 
   3.78306045800345*^9, {3.7830887406676197`*^9, 3.78308874746531*^9}, 
   3.7830888004558773`*^9, {3.783143811819497*^9, 3.783143855995914*^9}, 
   3.783770732212778*^9, {3.784632138659309*^9, 3.784632140702835*^9}, {
   3.784632189729701*^9, 3.784632209633748*^9}, {3.784639088179892*^9, 
   3.7846391455240088`*^9}, 3.78463923518769*^9, 3.7851568963017406`*^9, {
   3.785493962297718*^9, 3.785493971768622*^9}, 3.78549406405667*^9, {
   3.7855783834702787`*^9, 3.785578393837841*^9}, {3.785578440896639*^9, 
   3.785578447996912*^9}, {3.7855785535333*^9, 3.785578657039809*^9}, {
   3.7855789948306093`*^9, 3.785579021806035*^9}, {3.785579057792048*^9, 
   3.78557905817404*^9}, {3.785579150207885*^9, 3.78557916270266*^9}, {
   3.785583304692659*^9, 3.785583379425226*^9}, {3.785583423298332*^9, 
   3.7855834600339613`*^9}, {3.78558514298085*^9, 3.7855851471568623`*^9}, {
   3.7856763731712723`*^9, 3.78567639613431*^9}, {3.785676530901513*^9, 
   3.7856765871548223`*^9}, {3.788689420208438*^9, 3.7886894874863377`*^9}, 
   3.788689873023951*^9, 3.788691931328479*^9, {3.788692839120882*^9, 
   3.788692880850451*^9}, {3.788693437536483*^9, 3.788693448032502*^9}, {
   3.788696388228183*^9, 3.788696400531473*^9}, {3.7886964331882353`*^9, 
   3.788696454208426*^9}, {3.788696512755537*^9, 3.788696532768642*^9}, {
   3.7886966401320343`*^9, 3.788696665200526*^9}, 3.7886974501790943`*^9, 
   3.7887733636246805`*^9, {3.809330916657322*^9, 3.8093309199315557`*^9}, {
   3.809330973996245*^9, 3.809331017077314*^9}, 3.8093391587632084`*^9, {
   3.816426904919158*^9, 3.816426924450824*^9}, {3.816427288876193*^9, 
   3.816427291796776*^9}, {3.8169540440681725`*^9, 3.816954055920016*^9}, {
   3.8169598678977003`*^9, 3.8169598773584585`*^9}, {3.8170652337887383`*^9, 
   3.817065254273367*^9}, 3.817065479639168*^9, {3.817104282077447*^9, 
   3.817104302574171*^9}, {3.817114261056501*^9, 3.817114265538416*^9}, 
   3.817126132343788*^9, {3.8188332648867507`*^9, 3.818833273967883*^9}, {
   3.818937727898674*^9, 3.8189377322119064`*^9}, {3.818942656068986*^9, 
   3.818942664217625*^9}, {3.819024850923196*^9, 3.819024885375928*^9}, {
   3.8193900848153114`*^9, 3.819390095273116*^9}, {3.8194207217669764`*^9, 
   3.819420725503989*^9}, {3.8194271978467045`*^9, 3.8194271982516985`*^9}, {
   3.819525171455999*^9, 3.8195251754605923`*^9}, {3.819539302605856*^9, 
   3.81953931746707*^9}, {3.8195393731412907`*^9, 3.819539412858282*^9}, {
   3.8196232798179846`*^9, 3.819623280666724*^9}, {3.8199778330904713`*^9, 
   3.819977833654484*^9}, 3.8201341974750404`*^9, {3.820234561253681*^9, 
   3.820234569371483*^9}, {3.820235214859537*^9, 3.82023521540808*^9}, {
   3.820236459808942*^9, 3.820236460925584*^9}, 3.832821491780785*^9, {
   3.832823901032675*^9, 3.8328240453068047`*^9}, {3.83282410958132*^9, 
   3.8328241164153795`*^9}, {3.832830274576984*^9, 3.8328303202736044`*^9}, {
   3.832832942855707*^9, 3.832832945562522*^9}, {3.832833210763112*^9, 
   3.8328332470317993`*^9}, {3.832833305105397*^9, 3.8328333221304026`*^9}, 
   3.8328333966212893`*^9, {3.832838959170751*^9, 3.8328389960648003`*^9}, {
   3.832842635336168*^9, 3.832842670797757*^9}, 3.8333439230097604`*^9, {
   3.8465636343468537`*^9, 3.8465636751407547`*^9}, {3.846563760992219*^9, 
   3.8465637667530746`*^9}, {3.846564525846652*^9, 3.8465645309071426`*^9}, 
   3.8469111042466106`*^9, {3.847334550475896*^9, 3.847334552492509*^9}, {
   3.8473384367290397`*^9, 3.847338498152093*^9}, {3.8473395747189035`*^9, 
   3.8473396462300606`*^9}, {3.8473404575353518`*^9, 3.847340474618497*^9}, {
   3.8473416285202093`*^9, 3.8473416495747857`*^9}, {3.847424018600747*^9, 
   3.847424032916505*^9}, {3.847425521998248*^9, 3.8474255353424206`*^9}, {
   3.847450570734826*^9, 3.8474505708995123`*^9}, {3.8475161892500343`*^9, 
   3.8475161933624816`*^9}, 3.847945504354744*^9, {3.848142253281871*^9, 
   3.848142286112417*^9}, {3.8508366671822557`*^9, 3.850836722767372*^9}, {
   3.8508367757097516`*^9, 3.8508368004892826`*^9}, {3.8508772210123587`*^9, 
   3.8508772324336934`*^9}, {3.8508772675280204`*^9, 
   3.8508772717248898`*^9}, {3.8508946538291297`*^9, 3.850894704160666*^9}, {
   3.8602254179475975`*^9, 3.8602255275699196`*^9}, 3.86022669048143*^9, {
   3.860227789149931*^9, 3.860227789713549*^9}, 3.8602301510343666`*^9, 
   3.8604692939810233`*^9, {3.860470636391461*^9, 3.8604706379566298`*^9}, {
   3.860558129632472*^9, 3.8605581332833886`*^9}, {3.8606677775959234`*^9, 
   3.860667780533579*^9}, 3.8606712212189164`*^9, 3.861098181931149*^9, 
   3.861100199770218*^9, 3.8611060010948887`*^9, {3.906719515489596*^9, 
   3.906719553317523*^9}, {3.9067944915680056`*^9, 3.906794497019866*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"68961132-1583-4d3e-adb4-bcf4a7c36d21"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum", "infeas", 
   "\"Possible infeasibility detected. Returning the best solution found. \
Setting a different initial point or Method -> InteriorPoint may lead to a \
better solution.\"", 2, 166, 3, 27501352892501517585, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9068761136156054`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[164]:=",ExpressionUUID->"5be664d7-9bfe-4dbd-8a6b-9d33bfee40bc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0003465815776419951`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"gs", "\[Rule]", "0.1`"}], ",", 
     RowBox[{"r1", "\[Rule]", "179.8768606654479`"}], ",", 
     RowBox[{"r2", "\[Rule]", "149.72804625721508`"}], ",", 
     RowBox[{"r3", "\[Rule]", "119.33204387188533`"}], ",", 
     RowBox[{"r4", "\[Rule]", "4495.997871014655`"}], ",", 
     RowBox[{"r5", "\[Rule]", "11857.54662446996`"}], ",", 
     RowBox[{"r6", "\[Rule]", "47.65882351383614`"}], ",", 
     RowBox[{"Ns1", "\[Rule]", "7.888647775462013`"}], ",", 
     RowBox[{"Ns2", "\[Rule]", 
      RowBox[{"-", "14.`"}]}], ",", 
     RowBox[{"Ns3", "\[Rule]", 
      RowBox[{"-", "9.`"}]}], ",", 
     RowBox[{"N15", "\[Rule]", "42.`"}], ",", 
     RowBox[{"No1", "\[Rule]", 
      RowBox[{"-", "2.5977527462848324`"}]}], ",", 
     RowBox[{"No2", "\[Rule]", 
      RowBox[{"-", "2.0597294959393384`"}]}], ",", 
     RowBox[{"N1", "\[Rule]", "0.04302685812932132`"}], ",", 
     RowBox[{"N2", "\[Rule]", 
      RowBox[{"-", "0.10659849040556736`"}]}], ",", 
     RowBox[{"N3", "\[Rule]", "9.380994489267417`"}], ",", 
     RowBox[{"N6", "\[Rule]", 
      RowBox[{"-", "23.241296782901955`"}]}], ",", 
     RowBox[{"a12", "\[Rule]", 
      RowBox[{"-", "0.1`"}]}], ",", 
     RowBox[{"a34", "\[Rule]", "1.`"}], ",", 
     RowBox[{"a56", "\[Rule]", "0.1`"}], ",", 
     RowBox[{"B", "\[Rule]", 
      RowBox[{"-", "0.5288357475119134`"}]}], ",", 
     RowBox[{"g12", "\[Rule]", "6.10136654140736`"}], ",", 
     RowBox[{"g34", "\[Rule]", 
      RowBox[{"-", "1.`"}]}], ",", 
     RowBox[{"g56", "\[Rule]", "168.46499978624294`"}], ",", 
     RowBox[{"LL", "\[Rule]", "0.5`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.906876113709838*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"391e77fb-c32d-401e-a8aa-50ae09ea2083"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Features", " ", "of", " ", "the", " ", "refined", " ", "solution"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"R4var3", "/.", 
    RowBox[{"newsolution", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], " ", "\[IndentingNewLine]", 
   RowBox[{"Max", "[", 
    RowBox[{"Abs", "[", 
     RowBox[{"checkvar3", "/.", " ", 
      RowBox[{"newsolution", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], " ", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7813483250231857`*^9, 3.7813483488949423`*^9}, {
   3.781348555328793*^9, 3.781348602433214*^9}, {3.7813486476483393`*^9, 
   3.7813486601591873`*^9}, {3.7813496744810266`*^9, 3.78134973080016*^9}, {
   3.781349767521803*^9, 3.781349792390061*^9}, {3.7813498422906027`*^9, 
   3.781349915008209*^9}, {3.7813499965960703`*^9, 3.781350128130692*^9}, {
   3.7813502373666553`*^9, 3.7813502525329523`*^9}, {3.781350607874344*^9, 
   3.7813506096966667`*^9}, {3.781351228194831*^9, 3.781351247862115*^9}, 
   3.781504888764138*^9, {3.78150542081913*^9, 3.781505422158535*^9}, 
   3.78152032817619*^9, {3.781849620520508*^9, 3.7818496214767838`*^9}, {
   3.7818677447618017`*^9, 3.781867748457546*^9}, 3.7818678479598637`*^9, {
   3.7818679456447573`*^9, 3.781867945977663*^9}, {3.7818679910196037`*^9, 
   3.781867992603104*^9}, {3.781868143997143*^9, 3.781868153081593*^9}, {
   3.781868386253229*^9, 3.781868395401763*^9}, {3.781868490330612*^9, 
   3.781868500045184*^9}, 3.7820450045645113`*^9, 3.782650138500824*^9, 
   3.782725975334025*^9, 3.782735479724762*^9, {3.7830601898740387`*^9, 
   3.783060191552356*^9}, {3.783064373874442*^9, 3.783064375088882*^9}, {
   3.783073962966914*^9, 3.7830740832547703`*^9}, 3.7830888062479763`*^9, {
   3.783156459062039*^9, 3.78315646271621*^9}, {3.783770738472629*^9, 
   3.783770744182205*^9}, {3.7846321497123404`*^9, 3.784632169902855*^9}, 
   3.785156902862441*^9, {3.785493950473569*^9, 3.785493954809249*^9}, {
   3.7854940946646442`*^9, 3.785494100760667*^9}, {3.7855785198219357`*^9, 
   3.7855785205570917`*^9}, 3.7855835515694313`*^9, {3.78868994926435*^9, 
   3.7886899511183653`*^9}, {3.788690616047521*^9, 3.7886906168304853`*^9}, {
   3.7886908921425533`*^9, 3.788690910627771*^9}, 3.788773368129657*^9, {
   3.809330945105981*^9, 3.80933094746039*^9}, 3.809339155406354*^9, {
   3.8164278998058424`*^9, 3.8164279350709696`*^9}, {3.816427993340019*^9, 
   3.8164279972952886`*^9}, 3.8171261210449553`*^9, {3.8188426301102695`*^9, 
   3.818842632196726*^9}, {3.818842999876151*^9, 3.818843001260311*^9}, {
   3.8193720041333117`*^9, 3.81937200559844*^9}, 3.820134201836746*^9, {
   3.8328241009881225`*^9, 3.83282410181343*^9}, 3.833343927180815*^9, {
   3.84656377302411*^9, 3.846563774204955*^9}, 3.846911098837986*^9, {
   3.8473385051834774`*^9, 3.847338506332404*^9}, 3.847945499412557*^9, {
   3.8481422918825345`*^9, 3.848142301992164*^9}, {3.85083673129767*^9, 
   3.850836753303887*^9}, {3.8508367902640524`*^9, 3.8508367905320063`*^9}, {
   3.8508774727273383`*^9, 3.8508774749743543`*^9}, {3.850877542969395*^9, 
   3.8508775441572976`*^9}, {3.8508778927778096`*^9, 3.85087789641057*^9}, {
   3.850894749104744*^9, 3.8508947551168604`*^9}, {3.860225570536761*^9, 
   3.8602256036124535`*^9}, {3.9067195658054028`*^9, 
   3.9067195992520704`*^9}, {3.906794499527749*^9, 3.906794527177473*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"a0cb03c8-24f7-4495-9bec-a39763e386cd"],

Cell[BoxData[
 RowBox[{"-", "4.126127684526247`*^-8"}]], "Output",
 CellChangeTimes->{3.9068761137254515`*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"20d07e29-8c61-4618-ace2-c095d396c088"],

Cell[BoxData["0.014146703776888954`"], "Output",
 CellChangeTimes->{3.906876113741149*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"17756344-fde4-42db-90f7-25bcde702e73"]
}, Open  ]]
},
CellGrouping->Manual,
WindowSize->{1141.2, 574.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
TaggingRules->Association["TryRealOnly" -> False],
Magnification:>1.2 Inherited,
FrontEndVersion->"12.3 pour Microsoft Windows (64-bit) (June 19, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"795e6a5e-8943-4ced-b385-96ea8581e06e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 342, 7, 65, "Text",ExpressionUUID->"bc655876-a869-411f-bfe1-6ec705783e5d"],
Cell[903, 29, 2311, 41, 168, "Text",ExpressionUUID->"5b548cd2-eea8-4cc1-9056-a2e745337c14"],
Cell[3217, 72, 165, 2, 57, "Input",ExpressionUUID->"18065e7f-4fc8-437f-84b3-db809d536838"],
Cell[CellGroupData[{
Cell[3407, 78, 603, 12, 36, "Text",ExpressionUUID->"dc51d566-59f1-418e-97c0-e6bf8da76928"],
Cell[CellGroupData[{
Cell[4035, 94, 277, 6, 43, "Text",ExpressionUUID->"f3f867b9-2b45-4cb6-bdd2-1f21e8a2129f"],
Cell[4315, 102, 370, 8, 52, "Input",ExpressionUUID->"9477e262-d707-4b8e-9b23-2baa7aa01a9c"],
Cell[4688, 112, 640, 14, 391, "Input",ExpressionUUID->"211e934a-a3b0-4103-a450-48019ca3b2c9"],
Cell[5331, 128, 812, 24, 238, "Input",ExpressionUUID->"07041a63-2637-4cf5-8a27-f1a8aab24649"],
Cell[6146, 154, 743, 21, 180, "Input",ExpressionUUID->"62231df3-c1ce-4e11-af36-d93050bbcf98"],
Cell[6892, 177, 3227, 96, 463, "Input",ExpressionUUID->"a2586c29-710a-4937-a086-a2a7d25e6873"],
Cell[10122, 275, 2006, 61, 253, "Input",ExpressionUUID->"df77bd77-136f-48dc-b8d2-b2e5a42381b4"],
Cell[12131, 338, 4607, 121, 712, "Input",ExpressionUUID->"7953c09d-d8b1-4ec7-9419-8175a43f48fd"],
Cell[16741, 461, 374, 10, 52, "Input",ExpressionUUID->"2420ac78-0115-4e69-9702-81a9caf1313b"],
Cell[17118, 473, 427, 11, 52, "Input",ExpressionUUID->"205d9bef-b994-40b0-ab89-ff121e342bfc"],
Cell[17548, 486, 592, 16, 121, "Input",ExpressionUUID->"5b144fe7-cd08-4bf1-af30-e397aed00184"],
Cell[18143, 504, 4209, 130, 441, "Input",ExpressionUUID->"c31ce6af-11be-4320-a823-49076a642f83"],
Cell[22355, 636, 1176, 33, 75, "Input",ExpressionUUID->"ae466633-73c3-4df5-acc2-83ba5ef45091"],
Cell[23534, 671, 460, 14, 52, "Input",ExpressionUUID->"fd0f2c4c-9434-4dfd-853b-047ede78b7d2"],
Cell[23997, 687, 12791, 379, 1144, "Input",ExpressionUUID->"9bb96c83-38b9-4ad1-b35a-6525314143fc"],
Cell[36791, 1068, 626, 18, 156, "Input",ExpressionUUID->"1fcb1f46-6f9a-4d3e-8fe1-a907b0607316"],
Cell[37420, 1088, 318, 9, 156, "Input",ExpressionUUID->"30bba266-f524-4584-802a-3da3f040737f"],
Cell[37741, 1099, 1695, 50, 905, "Input",ExpressionUUID->"377699b7-dbb6-4adb-88d7-2ac2b322b52c"],
Cell[39439, 1151, 390, 12, 156, "Input",ExpressionUUID->"b74df599-d3e7-4ff5-955b-24a7f9c2753b"],
Cell[39832, 1165, 973, 28, 411, "Input",ExpressionUUID->"0dfa9311-fb04-42a0-9239-9a537cad177c"],
Cell[40808, 1195, 2516, 71, 1032, "Input",ExpressionUUID->"671ec197-201e-4f32-b74a-703c4cacd4a9"],
Cell[43327, 1268, 317, 7, 156, "Input",ExpressionUUID->"87e846c4-b851-4c0c-8e13-7ca7e7e1b523"]
}, Closed]]
}, Closed]],
Cell[43671, 1279, 166, 2, 52, "Input",ExpressionUUID->"c1bdda84-e987-4e67-8bc9-f52227d6f708"],
Cell[43840, 1283, 1462, 21, 91, "Text",ExpressionUUID->"710375a6-32c6-4c3e-95a4-5b25154bd7a8"],
Cell[45305, 1306, 8479, 139, 286, "Input",ExpressionUUID->"84d0fec0-7cce-467a-8873-0cc672df5b22"],
Cell[53787, 1447, 166, 2, 57, "Input",ExpressionUUID->"14f21127-19d4-4cee-9237-f735847a9337"],
Cell[53956, 1451, 3429, 83, 579, "Input",ExpressionUUID->"d4f303d0-8dd5-420a-9f0e-186188365663"],
Cell[57388, 1536, 166, 2, 57, "Input",ExpressionUUID->"163f6b7a-219c-42cf-bc6f-0c12b83c9abb"],
Cell[57557, 1540, 10515, 234, 985, "Input",ExpressionUUID->"05135e73-0025-41c4-9ff3-ddcac5989872"],
Cell[68075, 1776, 166, 2, 57, "Input",ExpressionUUID->"1ecc511b-21b4-4638-9130-3a7dca4b7f19"],
Cell[68244, 1780, 58323, 1384, 6325, "Input",ExpressionUUID->"b3e86933-fa29-4820-a9f7-aae9a9d810c3"],
Cell[126570, 3166, 166, 2, 57, "Input",ExpressionUUID->"b0d741e9-1ebe-457b-b300-01a71502ec4e"],
Cell[126739, 3170, 875, 23, 205, "Input",ExpressionUUID->"eb69c09b-8209-4a3f-ac3d-ec87eda63e71"],
Cell[127617, 3195, 166, 2, 57, "Input",ExpressionUUID->"a645b529-7895-43eb-bb80-38d2856b0514"],
Cell[127786, 3199, 10056, 215, 560, "Input",ExpressionUUID->"a24e43a5-4e38-415f-8d60-386e2b37dcce"],
Cell[137845, 3416, 9121, 205, 472, "Input",ExpressionUUID->"c676fbb6-5468-4b7e-9706-6196624e3326"],
Cell[146969, 3623, 25126, 584, 3027, "Input",ExpressionUUID->"0c2823a7-486b-4e7d-b393-a42de33a18d8"],
Cell[172098, 4209, 5148, 126, 396, "Input",ExpressionUUID->"144f04c4-b93e-4da5-a692-7443670a6052"],
Cell[177249, 4337, 7597, 182, 749, "Input",ExpressionUUID->"ff01fd47-09c4-44a0-8b65-39066b7efb02"],
Cell[184849, 4521, 170, 3, 57, "Input",ExpressionUUID->"d98991e9-8c38-420f-9fc5-80616f2089fa"],
Cell[185022, 4526, 8847, 203, 948, "Input",ExpressionUUID->"f15f8e45-82ee-45df-8642-c34114f3e5f0"],
Cell[CellGroupData[{
Cell[193894, 4733, 30911, 663, 3188, "Input",ExpressionUUID->"e69cc54c-df7e-4520-a091-381a52204ee3"],
Cell[224808, 5398, 35003, 743, 3352, "Input",ExpressionUUID->"5c6087ac-65d9-44d7-b60e-ac3580108c56"]
}, Open  ]],
Cell[259826, 6144, 2209, 49, 100, "Input",ExpressionUUID->"07260b51-1d02-4ee0-bff0-d9369f42ff3e"],
Cell[262038, 6195, 2140, 54, 122, "Input",ExpressionUUID->"4f2a6d4a-63d1-41b1-b10e-a72b21ae3141"],
Cell[264181, 6251, 2750, 68, 338, "Input",ExpressionUUID->"363f2a6e-ef9b-42ad-8219-0233b5048a39"],
Cell[266934, 6321, 2616, 52, 142, "Input",ExpressionUUID->"5457d322-482d-4b89-9579-d551c572c23a"],
Cell[269553, 6375, 221, 4, 57, "Input",ExpressionUUID->"df430a67-162c-4470-b3a6-441fc85a1647"],
Cell[CellGroupData[{
Cell[269799, 6383, 695, 17, 140, "Input",ExpressionUUID->"01e43520-1160-4690-b738-262e0b81773a"],
Cell[270497, 6402, 4114, 98, 130, "Output",ExpressionUUID->"7a337dff-2772-463e-9c1d-8733e620e776"],
Cell[274614, 6502, 1025, 15, 38, "Output",ExpressionUUID->"20c10edc-4acb-434e-ac43-a5dfd1a7ba49"]
}, Open  ]],
Cell[275654, 6520, 2113, 31, 116, "Text",ExpressionUUID->"2ac6a1ed-f009-424e-b725-e6bd60a86594"],
Cell[277770, 6553, 170, 3, 57, "Input",ExpressionUUID->"01b8e347-a2a9-4715-8a27-a3337dd26c70"],
Cell[277943, 6558, 2222, 31, 91, "Text",ExpressionUUID->"e50d25fc-663c-4d48-a672-917bd0773857"],
Cell[CellGroupData[{
Cell[280190, 6593, 25205, 402, 662, "Input",ExpressionUUID->"f2e80695-b028-4f2e-9d99-3f821a702f2b"],
Cell[305398, 6997, 2045, 51, 62, "Output",ExpressionUUID->"6c6f0efe-2440-4810-8258-3e5cc838738c"],
Cell[307446, 7050, 668, 13, 38, "Output",ExpressionUUID->"a569c952-2dec-40ee-b88b-f180436f8359"]
}, Open  ]],
Cell[308129, 7066, 170, 3, 57, "Input",ExpressionUUID->"60851256-92fc-4b17-ac8e-196b6e99b362"],
Cell[308302, 7071, 2571, 36, 91, "Text",ExpressionUUID->"72d2d743-0a5a-45b2-9f03-9d59e8844ecc"],
Cell[CellGroupData[{
Cell[310898, 7111, 6716, 169, 351, "Input",ExpressionUUID->"e0c12046-fe10-42eb-93aa-1e65096a5b36"],
Cell[317617, 7282, 1085, 15, 38, "Output",ExpressionUUID->"e470ca95-1028-4f79-bbe7-c3e6b80ab3fb"],
Cell[318705, 7299, 1089, 15, 38, "Output",ExpressionUUID->"fee5b264-d8a3-44dd-ba42-1f916fbe2306"],
Cell[319797, 7316, 1090, 15, 40, "Output",ExpressionUUID->"707afc52-22f4-4cc1-9394-4115d61091c5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[320924, 7336, 10848, 288, 373, "Input",ExpressionUUID->"b190477b-b2fe-48b6-899d-1c5796ce115b"],
Cell[331775, 7626, 1747, 33, 39, "Output",ExpressionUUID->"85046849-ac28-4de5-987d-2d61228b78dd"],
Cell[333525, 7661, 1150, 17, 38, "Output",ExpressionUUID->"cd0a2efd-4a0d-4a3a-a99a-1e984cfb694d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[334712, 7683, 4884, 118, 299, "Input",ExpressionUUID->"52fe3448-ff5b-4bf5-9749-dd4f5331c44b"],
Cell[339599, 7803, 1185, 20, 39, "Output",ExpressionUUID->"3b1b6ae4-51cb-4bf1-9f32-492076ea744b"],
Cell[340787, 7825, 860, 13, 38, "Output",ExpressionUUID->"4c6b1516-48d0-40ae-aabb-f97a3c38b9a3"]
}, Open  ]],
Cell[341662, 7841, 393, 9, 33, "Input",ExpressionUUID->"f42e0238-add7-445e-b4ba-2be3f18f9b68"],
Cell[CellGroupData[{
Cell[342080, 7854, 3082, 62, 237, "Input",ExpressionUUID->"aa22ef8f-bcc6-462b-a58b-2371e704eda8"],
Cell[345165, 7918, 861, 13, 38, "Output",ExpressionUUID->"257860c3-01fd-4f94-9ea5-4dd5985329be"],
Cell[346029, 7933, 861, 13, 38, "Output",ExpressionUUID->"4a1ce10b-f8b2-4621-af01-4c82173b02a9"],
Cell[346893, 7948, 864, 13, 40, "Output",ExpressionUUID->"161b3bc6-3029-471b-8fa1-87bd75ad56b3"]
}, Open  ]],
Cell[347772, 7964, 526, 10, 34, "Input",ExpressionUUID->"f21cd5ea-940c-4384-a52b-42353dc01147"],
Cell[CellGroupData[{
Cell[348323, 7978, 1106, 27, 100, "Input",ExpressionUUID->"f5f8b2e3-3e29-4f9d-9251-4278d154c074"],
Cell[349432, 8007, 437, 7, 38, "Output",ExpressionUUID->"786a0e27-c827-4018-bf8b-b7a85093c119"],
Cell[349872, 8016, 420, 6, 38, "Output",ExpressionUUID->"a8adc1c1-20f5-46da-8875-0ec7999d51f0"]
}, Open  ]],
Cell[350307, 8025, 170, 3, 57, "Input",ExpressionUUID->"765e64e6-3f4b-4530-848d-7d9dedafb360"],
Cell[350480, 8030, 2563, 35, 168, "Text",ExpressionUUID->"cbec878a-b54b-42a9-8a66-ca03c8f8ce74"],
Cell[353046, 8067, 345, 6, 57, "Input",ExpressionUUID->"bb81607f-5c33-46ac-bae2-580461991c66"],
Cell[CellGroupData[{
Cell[353416, 8077, 2743, 59, 149, "Input",ExpressionUUID->"9c256e92-f963-4d1e-855c-3aab5583db36"],
Cell[356162, 8138, 796, 13, 38, "Output",ExpressionUUID->"09832c35-3ab4-4a00-a9e8-8bd9d68a6625"]
}, Open  ]],
Cell[CellGroupData[{
Cell[356995, 8156, 2850, 51, 228, "Input",ExpressionUUID->"497257b2-fb43-411b-a8ed-1d670ed6919c"],
Cell[359848, 8209, 4512, 66, 156, "Message",ExpressionUUID->"e0ef97a7-7c5b-4d0b-bed5-afb8c2e87421"],
Cell[364363, 8277, 5793, 82, 170, "Message",ExpressionUUID->"3fbc530d-114e-4c42-aaab-f6463e3afa20"],
Cell[370159, 8361, 2137, 45, 108, "Output",ExpressionUUID->"34bc304e-96e3-48c5-91b8-5c7260b9120e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[372333, 8411, 1094, 23, 120, "Input",ExpressionUUID->"96ef5672-bff5-42a2-a5c3-ff59b10ed4c5"],
Cell[373430, 8436, 192, 4, 38, "Output",ExpressionUUID->"a2d6c6b0-8034-48f9-b242-727ae50bf8da"],
Cell[373625, 8442, 171, 3, 38, "Output",ExpressionUUID->"78d2a327-7d81-45c0-9dce-3fe9e43e95f0"]
}, Open  ]],
Cell[373811, 8448, 221, 4, 57, "Input",ExpressionUUID->"01eb42cd-69e0-4c6f-8077-87b4249ea5ae"],
Cell[374035, 8454, 2536, 35, 142, "Text",ExpressionUUID->"bf3c824b-6c60-47b3-9064-b4f81a294384"],
Cell[CellGroupData[{
Cell[376596, 8493, 15637, 234, 316, "Input",ExpressionUUID->"68961132-1583-4d3e-adb4-bcf4a7c36d21"],
Cell[392236, 8729, 492, 10, 33, "Message",ExpressionUUID->"5be664d7-9bfe-4dbd-8a6b-9d33bfee40bc"],
Cell[392731, 8741, 1838, 41, 85, "Output",ExpressionUUID->"391e77fb-c32d-401e-a8aa-50ae09ea2083"]
}, Open  ]],
Cell[CellGroupData[{
Cell[394606, 8787, 3461, 55, 97, "Input",ExpressionUUID->"a0cb03c8-24f7-4495-9bec-a39763e386cd"],
Cell[398070, 8844, 193, 4, 40, "Output",ExpressionUUID->"20d07e29-8c61-4618-ace2-c095d396c088"],
Cell[398266, 8850, 173, 3, 38, "Output",ExpressionUUID->"17756344-fde4-42db-90f7-25bcde702e73"]
}, Open  ]]
}
]
*)



==> anc/MSSS_solution_29.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    370630,       8325]
NotebookOptionsPosition[    362295,       8212]
NotebookOutlinePosition[    362878,       8232]
CellTagsIndexPosition[    362835,       8229]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["MaxSymSolSearch (MSSS)", "Text",
 CellChangeTimes->{{3.850879754446453*^9, 3.8508797803441563`*^9}, 
   3.8508798518822737`*^9, {3.8508799786873407`*^9, 3.8508799811443195`*^9}},
 FontSize->18,
 FontWeight->"Bold",
 FontColor->GrayLevel[0],
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"bc655876-a869-411f-bfe1-6ec705783e5d"],

Cell[TextData[{
 StyleBox["This numerical code ",
  FontSize->14],
 StyleBox["MaxSymSolSearch",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[", in short ",
  FontSize->14],
 StyleBox["MSSS",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[", looks for solutions of 10d type IIA/B supergravities with 4d \
maximally symmetric spacetimes, as described in the paper arXiv:2201.04152, \
and within the ansatz presented there. After some pre-code tools to be \
evaluated, the code works in 4 steps, each of which requires an input. We \
specify each of these inputs below, and the result of the corresponding \
evaluations.\nThe last 2 steps are commented out, in such a way that one can \
\[OpenCurlyDoubleQuote]Evaluate Notebook\[CloseCurlyDoubleQuote] after taking \
care of the first input. The second input can be entered if necessary \
afterwards and evaluated again.\nDue to the pre-code tools, one has to \
\[OpenCurlyDoubleQuote]Quit Kernel\[CloseCurlyDoubleQuote] before each new \
notebook evaluation.",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.850387410518633*^9, 
   3.850387417609215*^9}, {3.850821911603533*^9, 3.850821913718794*^9}, {
   3.8508220835149403`*^9, 3.850822322282565*^9}, {3.85082320104809*^9, 
   3.8508232158593674`*^9}, {3.850834236380687*^9, 3.8508342367535467`*^9}, 
   3.85083581581502*^9, {3.8508360987089367`*^9, 3.850836235079442*^9}, {
   3.8508370130927224`*^9, 3.850837014297632*^9}, {3.850876595919586*^9, 
   3.8508765985840406`*^9}, {3.8508799987646265`*^9, 
   3.8508800091649237`*^9}, {3.8508800508738165`*^9, 3.850880080126686*^9}, {
   3.8508803864112973`*^9, 3.850880421494958*^9}, {3.8508935704507017`*^9, 
   3.8508936231125383`*^9}, {3.856853574997894*^9, 3.8568535919361615`*^9}, 
   3.8568537227965794`*^9},ExpressionUUID->"5b548cd2-eea8-4cc1-9056-\
a2e745337c14"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"18065e7f-4fc8-437f-84b3-db809d536838"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Pre-code tools",
 FontSize->12]], "Text",
 ShowGroupOpener->True,
 CellChangeTimes->{{3.7788375709330616`*^9, 3.778837571657117*^9}, {
  3.778841865186289*^9, 3.7788418707608175`*^9}, {3.848139724161372*^9, 
  3.84813972659295*^9}, {3.8508230319289336`*^9, 3.850823040987891*^9}, {
  3.850823072327039*^9, 3.850823103462186*^9}, {3.850823157266162*^9, 
  3.8508231797149334`*^9}, {3.8508748196715755`*^9, 3.850874822211155*^9}},
 FontFamily->"Helvetica",
 FontSize->24,
 FontWeight->"Bold",
 FontColor->RGBColor[
  0, 0, 1],ExpressionUUID->"dc51d566-59f1-418e-97c0-e6bf8da76928"],

Cell[CellGroupData[{

Cell["\tFunctions ", "Text",
 ShowGroupOpener->True,
 CellChangeTimes->{{3.778837574086624*^9, 3.7788375765281367`*^9}, {
  3.7788418074260216`*^9, 3.7788418390307455`*^9}},
 FontSize->16,
 FontColor->RGBColor[
  0, 0, 1],ExpressionUUID->"f3f867b9-2b45-4cb6-bdd2-1f21e8a2129f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}], ",", 
    RowBox[{"Remove", "::", "\"\<rmnsm\>\""}], ",", 
    RowBox[{"UpSet", "::", "\"\<write\>\""}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"9477e262-d707-4b8e-9b23-2baa7aa01a9c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Unprotect", "[", "\"\<Global`*\>\"", "]"}], ";", 
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";", 
  RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], ";", 
  RowBox[{"Unprotect", "[", 
   RowBox[{"In", ",", "Out"}], "]"}], ";", 
  RowBox[{"Clear", "[", 
   RowBox[{"In", ",", "Out"}], "]"}], ";", 
  RowBox[{"Protect", "[", 
   RowBox[{"In", ",", "Out"}], "]"}], ";", 
  RowBox[{"$Line", "=", "0"}], ";", 
  RowBox[{"$RecursionLimit", "=", "256"}], ";", 
  RowBox[{"$IterationLimit", "=", "4096"}], ";"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"211e934a-a3b0-4103-a450-48019ca3b2c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Forms", "[", "i_", "]"}], ":=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"AllScalForms", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"AllDifForms", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"AllSymbols", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"FormVars", "=", 
   RowBox[{"{", 
    RowBox[{"_Wedge", ",", "_d"}], "}"}]}], ";", 
  RowBox[{"HeadList", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"ScalHeadList", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"nodHeads", "=", 
   RowBox[{"{", 
    RowBox[{
    "Bar", ",", "Pattern", ",", "Condition", ",", "RuleDelayed", ",", 
     "SeriesData"}], "}"}]}], ";", 
  RowBox[{"$EDCversion", "=", "360"}], ";"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"07041a63-2637-4cf5-8a27-f1a8aab24649"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"zeroQ", "[", "0", "]"}], "=", "True"}], ";", 
  RowBox[{
   RowBox[{"zeroQ", "[", "x_List", "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{"zeroQ", "/@", 
      RowBox[{"Union", "[", 
       RowBox[{"Flatten", "[", "x", "]"}], "]"}]}], ")"}]}]}], ";", 
  RowBox[{
   RowBox[{"zeroQ", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "===", 
      RowBox[{"{", "}"}]}], ",", "True", ",", "False"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"zeroQ", "[", "x_", "]"}], ":=", "False"}], ";"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"62231df3-c1ce-4e11-af36-d93050bbcf98"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"Bar", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{"Bar", "[", "x_", "]"}], "]"}], "=", "x"}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{"Complex", "[", 
     RowBox[{"u_", ",", "v_"}], "]"}], "]"}], ":=", 
   RowBox[{"Complex", "[", 
    RowBox[{"u", ",", 
     RowBox[{"-", "v"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{
    "x_Plus", "|", "x_Times", "|", "x_Wedge", "|", "x_Power", "|", "x_Rule", 
     "|", "x_Equal"}], "]"}], ":=", 
   RowBox[{"Bar", "/@", "x"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"First", "[", "x", "]"}], "->", 
       RowBox[{"Bar", "[", 
        RowBox[{"First", "[", "x", "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "->", 
       RowBox[{"Bar", "[", 
        RowBox[{"x", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "->", 
       RowBox[{"Bar", "/@", 
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}]}], "}"}]}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{"DirectedInfinity", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"DirectedInfinity", "[", 
    RowBox[{"Bar", "[", "x", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{"d", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"d", "[", 
    RowBox[{"Bar", "[", "x", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Derivative", "[", "x__", "]"}], "[", "y_", "]"}], "[", "z__", 
     "]"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Union", "[", 
       RowBox[{"Bar", "[", 
        RowBox[{"{", "z", "}"}], "]"}], "]"}], "===", 
      RowBox[{"Union", "[", 
       RowBox[{"{", "z", "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"Sequence", "@@", 
         RowBox[{
          RowBox[{"Permutations", "[", 
           RowBox[{"{", "x", "}"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Position", "[", 
             RowBox[{
              RowBox[{"Permutations", "[", 
               RowBox[{"{", "z", "}"}], "]"}], ",", 
              RowBox[{"Bar", "[", 
               RowBox[{"{", "z", "}"}], "]"}]}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}]}], "]"}], 
       "[", 
       RowBox[{"Bar", "[", "y", "]"}], "]"}], "[", "z", "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", "x", "]"}], "[", 
       RowBox[{"Bar", "[", "y", "]"}], "]"}], "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Bar", "[", 
        RowBox[{"{", "z", "}"}], "]"}]}], "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", "x_", "]"}], ":=", 
   RowBox[{"x", "/;", 
    RowBox[{"NumericQ", "[", "x", "]"}]}]}], ";"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"a2586c29-710a-4937-a086-a2a7d25e6873"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", "x_Plus", "]"}], ":=", 
   RowBox[{"FormDegree", "[", 
    RowBox[{"First", "[", "x", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"FormDegree", "[", "x_Times", "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"FormDegree", "/@", 
     RowBox[{"List", "@@", "x"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", "x_Wedge", "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"FormDegree", "/@", 
     RowBox[{"List", "@@", "x"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", 
    RowBox[{"d", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FormDegree", "[", 
     RowBox[{"d", "[", "x", "]"}], "]"}], "=", 
    RowBox[{"1", "+", 
     RowBox[{"FormDegree", "[", "x", "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", "x_List", "]"}], ":=", 
   RowBox[{"FormDegree", "[", 
    RowBox[{"First", "[", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"Union", "[", 
        RowBox[{"Flatten", "[", "x", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"zeroQ", "[", "#", "]"}]}], "&"}]}], "]"}], "]"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", 
    RowBox[{"Bar", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FormDegree", "[", 
     RowBox[{"Bar", "[", "x", "]"}], "]"}], "=", 
    RowBox[{"FormDegree", "[", "x", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"FormDegree", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "===", 
      RowBox[{"{", "}"}]}], ",", "0", ",", 
     RowBox[{"FormDegree", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", "x_", "]"}], ":=", "0"}], ";"}]}], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"df77bd77-136f-48dc-b8d2-b2e5a42381b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DeclareForms", "[", "z__", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h", ",", 
       RowBox[{"x", "=", 
        RowBox[{"{", 
         RowBox[{"{", "z", "}"}], "}"}]}], ",", "xi", ",", "rxi", ",", "k", 
       ",", "oldHeads", ",", "newHeads"}], "}"}], ",", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", 
          RowBox[{"x", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "===", "List"}], 
        ",", 
        RowBox[{"x", "=", 
         RowBox[{"First", "[", "x", "]"}]}]}], "]"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"xi", "=", 
          RowBox[{"x", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ";", 
         RowBox[{"rxi", "=", 
          RowBox[{"Rest", "[", "xi", "]"}]}], ";", 
         RowBox[{
          RowBox[{"Forms", "[", 
           RowBox[{"First", "[", "xi", "]"}], "]"}], "=", 
          RowBox[{"Union", "[", 
           RowBox[{
            RowBox[{"Forms", "[", 
             RowBox[{"First", "[", "xi", "]"}], "]"}], ",", "rxi"}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"AllScalForms", "=", 
          RowBox[{"Union", "[", 
           RowBox[{"AllScalForms", ",", "rxi"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"h", "=", 
             RowBox[{"Head", "[", 
              RowBox[{"rxi", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "]"}]}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"h", "===", "Symbol"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"FormDegree", "[", 
                 RowBox[{"rxi", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "]"}], "=", 
                RowBox[{"First", "[", "xi", "]"}]}], ";", 
               RowBox[{
                RowBox[{
                 RowBox[{"BasicScalFormQ", "[", 
                  RowBox[{"rxi", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "]"}], "=", "True"}], 
                ";"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"FormDegree", "[", "_h", "]"}], "=", 
                RowBox[{"First", "[", "xi", "]"}]}], ";", 
               RowBox[{
                RowBox[{"BasicScalFormQ", "[", "_h", "]"}], "=", "True"}], 
               ";"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{"Length", "[", "rxi", "]"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "x", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AllDifForms", "=", 
       RowBox[{"Union", "[", "AllScalForms", "]"}]}], ";", 
      RowBox[{"oldHeads", "=", "ScalHeadList"}], ";", 
      RowBox[{"ScalHeadList", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{
         RowBox[{"Union", "[", 
          RowBox[{
           RowBox[{"Head", "/@", "AllScalForms"}], ",", "ScalHeadList"}], 
          "]"}], ",", 
         RowBox[{"{", "Symbol", "}"}]}], "]"}]}], ";", 
      RowBox[{"newHeads", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"ScalHeadList", ",", "oldHeads"}], "]"}]}], ";", 
      RowBox[{"AllSymbols", "=", 
       RowBox[{"Union", "[", "AllDifForms", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"HeadList", "=", 
       RowBox[{"Union", "[", 
        RowBox[{"Head", "/@", "AllSymbols"}], "]"}]}], ";", 
      RowBox[{"DifFormSymbols", "=", 
       RowBox[{"Drop", "[", 
        RowBox[{"AllDifForms", ",", 
         RowBox[{"-", 
          RowBox[{"Length", "[", "ScalHeadList", "]"}]}]}], "]"}]}], ";", 
      "\n", 
      RowBox[{"k", "=", 
       RowBox[{"Thread", "[", 
        RowBox[{"Blank", "[", "ScalHeadList", "]"}], "]"}]}], ";", 
      RowBox[{"FormVars", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", 
         RowBox[{"_Wedge", ",", "_d", ",", 
          RowBox[{"Union", "[", 
           RowBox[{"k", ",", 
            RowBox[{"Bar", "[", "k", "]"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"u_", "|", 
            RowBox[{"Bar", "[", "u_", "]"}]}], "/;", 
           RowBox[{"MemberQ", "[", 
            RowBox[{"DifFormSymbols", ",", "u"}], "]"}]}], ",", "_tr"}], 
         "}"}], "]"}]}], ";"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"7953c09d-d8b1-4ec7-9419-8175a43f48fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NoDif", "[", "z__", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"nodHeads", "=", 
     RowBox[{"Union", "[", 
      RowBox[{"nodHeads", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", "z", "}"}], "]"}]}], "]"}]}], ";"}], ")"}]}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"2420ac78-0115-4e69-9702-81a9caf1313b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BasicScalFormQ", "[", 
    RowBox[{"Bar", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"BasicScalFormQ", "[", "x", "]"}]}], ";", 
  RowBox[{
   RowBox[{"BasicScalFormQ", "[", "_d", "]"}], "=", "True"}], ";", 
  RowBox[{
   RowBox[{"BasicScalFormQ", "[", "x_", "]"}], ":=", "False"}], 
  ";"}]], "Input",
 CellLabel->"In[12]:=",ExpressionUUID->"205d9bef-b994-40b0-ab89-ff121e342bfc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ScalFormQ", "[", "x_Times", "]"}], ":=", 
   RowBox[{"Or", "@@", 
    RowBox[{"ScalFormQ", "/@", 
     RowBox[{"List", "@@", "x"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"ScalFormQ", "[", 
    RowBox[{"x_Wedge", "|", "x_Plus"}], "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"ScalFormQ", "/@", 
     RowBox[{"List", "@@", "x"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"ScalFormQ", "[", "x_", "]"}], ":=", 
   RowBox[{"BasicScalFormQ", "[", "x", "]"}]}], ";"}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"5b144fe7-cd08-4bf1-af30-e397aed00184"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"d", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"x_Times", "|", "x_Wedge"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"d", "[", 
      RowBox[{"First", "[", "x", "]"}], "]"}], "\[Wedge]", 
     RowBox[{"Rest", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", 
      RowBox[{"FormDegree", "[", 
       RowBox[{"First", "[", "x", "]"}], "]"}]}], "*", 
     RowBox[{
      RowBox[{"First", "[", "x", "]"}], "\[Wedge]", 
      RowBox[{"d", "[", 
       RowBox[{"Rest", "[", "x", "]"}], "]"}]}]}]}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"x_", "?", "NumericQ"}], "|", "x_d"}], "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"Power", "[", 
     RowBox[{"y_", ",", "n_"}], "]"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"n", " ", 
     RowBox[{"y", "^", 
      RowBox[{"(", 
       RowBox[{"n", "-", "1"}], ")"}]}], " ", 
     RowBox[{"d", "[", "y", "]"}]}], "+", 
    RowBox[{
     RowBox[{"y", "^", "n"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], 
     RowBox[{"d", "[", "n", "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", "x_Plus", "]"}], ":=", 
   RowBox[{"d", "/@", "x"}]}], ";", 
  RowBox[{
   RowBox[{"HoldPattern", "[", 
    RowBox[{"d", "[", 
     RowBox[{"Bar", "[", "x_", "]"}], "]"}], "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"evalHx", "=", 
       RowBox[{"d", "[", "x", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"Bar", "[", "evalHx", "]"}], "/;", 
      RowBox[{
       RowBox[{"Head", "[", "evalHx", "]"}], "=!=", "d"}]}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"x_Rule", "|", "x_Equal"}], "]"}], ":=", 
   RowBox[{"reWrite", "[", 
    RowBox[{"d", "/@", "x"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", "/.", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "->", 
       RowBox[{"d", "[", 
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], ")"}], "+", 
    RowBox[{"Wedge", "[", 
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"First", "[", "x", "]"}], "]"}], ",", 
      RowBox[{"D", "[", 
       RowBox[{"x", ",", 
        RowBox[{"First", "[", "x", "]"}]}], "]"}]}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"h_", "[", "y__", "]"}], "/;", 
     RowBox[{"!", 
      RowBox[{"MemberQ", "[", 
       RowBox[{"nodHeads", ",", "h"}], "]"}]}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Derivative", "[", 
           RowBox[{"Sequence", "@@", 
            RowBox[{"RotateRight", "[", 
             RowBox[{
              RowBox[{"Append", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"{", "y", "}"}], "]"}], "-", "1"}], "}"}]}], 
                 "]"}], ",", "1"}], "]"}], ",", "i"}], "]"}]}], "]"}], "[", 
          "h", "]"}], "[", "y", "]"}], ")"}], 
       RowBox[{"d", "[", 
        RowBox[{
         RowBox[{"{", "y", "}"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"{", "y", "}"}], "]"}]}], "}"}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"FormDegree", "[", 
       RowBox[{"h", "[", "y", "]"}], "]"}], "===", "0"}], "&&", 
     RowBox[{"!", 
      RowBox[{"MemberQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Integer", ",", "Blank", ",", "Pattern", ",", "Condition"}], 
         "}"}], ",", 
        RowBox[{"Head", "[", 
         RowBox[{"First", "[", 
          RowBox[{"{", "y", "}"}], "]"}], "]"}]}], "]"}]}]}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"c31ce6af-11be-4320-a823-49076a642f83"],

Cell[BoxData[
 RowBox[{
  RowBox[{"newSer$", "[", 
   RowBox[{"x_SeriesData", ",", "k_"}], "]"}], ":=", 
  RowBox[{"SeriesData", "[", 
   RowBox[{
    RowBox[{"First", "[", "x", "]"}], ",", 
    RowBox[{"x", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Transpose", "[", 
      RowBox[{"Prepend", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"Length", "[", 
              RowBox[{"x", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "]"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", "-", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"k", " ", 
     RowBox[{"x", "[", 
      RowBox[{"[", "4", "]"}], "]"}]}], ",", 
    RowBox[{"k", " ", 
     RowBox[{"x", "[", 
      RowBox[{"[", "5", "]"}], "]"}]}], ",", 
    RowBox[{"k", " ", 
     RowBox[{"Last", "[", "x", "]"}]}]}], "]"}]}]], "Input",
 CellLabel->"In[15]:=",ExpressionUUID->"ae466633-73c3-4df5-acc2-83ba5ef45091"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Wedge", "[", "x_", "]"}], ":=", 
  RowBox[{"x", "/;", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", 
      RowBox[{"{", "x", "}"}], "]"}], "<", "2"}], "&&", 
    RowBox[{
     RowBox[{"Head", "[", 
      RowBox[{
       RowBox[{"{", "x", "}"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "=!=", 
     "Pattern"}]}]}]}]], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"fd0f2c4c-9434-4dfd-853b-047ede78b7d2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Default", "[", "Wedge", "]"}], ":=", "1"}], ";", 
  RowBox[{"SetAttributes", "[", 
   RowBox[{"Wedge", ",", 
    RowBox[{"{", 
     RowBox[{"Flat", ",", "OneIdentity"}], "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"0", ",", "y__"}], "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x__", ",", "0"}], "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x_SeriesData", ",", "y_SeriesData"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "x$", ",", "y$", ",", "r1", ",", "r2", ",", "res", ",", "x3", ",", 
        "y3"}], "}"}], ",", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Last", "[", "x", "]"}], "===", 
          RowBox[{"Last", "[", "y", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x$", "=", "x"}], ";", 
          RowBox[{"y$", "=", "y"}]}], ",", 
         RowBox[{
          RowBox[{"x$", "=", 
           RowBox[{"newSer$", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{"LCM", "[", 
               RowBox[{
                RowBox[{"Last", "[", "x", "]"}], ",", 
                RowBox[{"Last", "[", "y", "]"}]}], "]"}], "/", 
              RowBox[{"Last", "[", "x", "]"}]}]}], "]"}]}], ";", 
          RowBox[{"y$", "=", 
           RowBox[{"newSer$", "[", 
            RowBox[{"y", ",", 
             RowBox[{
              RowBox[{"LCM", "[", 
               RowBox[{
                RowBox[{"Last", "[", "x", "]"}], ",", 
                RowBox[{"Last", "[", "y", "]"}]}], "]"}], "/", 
              RowBox[{"Last", "[", "y", "]"}]}]}], "]"}]}]}]}], "]"}], ";", 
       RowBox[{"r1", "=", 
        RowBox[{
         RowBox[{"x$", "[", 
          RowBox[{"[", 
           RowBox[{"-", "3"}], "]"}], "]"}], "+", 
         RowBox[{"y$", "[", 
          RowBox[{"[", 
           RowBox[{"-", "3"}], "]"}], "]"}]}]}], ";", 
       RowBox[{"r2", "=", 
        RowBox[{"Min", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "+", 
           RowBox[{"y$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}], "+", 
           RowBox[{"y$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}]}]}], "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"x$", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}], "<", 
          RowBox[{
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "-", 
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}]}]}], ",", 
         RowBox[{"x3", "=", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"x$", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{"0", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"x$", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}], "-", 
                RowBox[{"x$", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "3"}], "]"}], "]"}], "-", 
                RowBox[{"Length", "[", 
                 RowBox[{"x$", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
           "]"}]}], ",", 
         RowBox[{"x3", "=", 
          RowBox[{"x$", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"y$", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}], "<", 
          RowBox[{
           RowBox[{"y$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "-", 
           RowBox[{"y$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}]}]}], ",", 
         RowBox[{"y3", "=", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"y$", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{"0", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"y$", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}], "-", 
                RowBox[{"y$", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "3"}], "]"}], "]"}], "-", 
                RowBox[{"Length", "[", 
                 RowBox[{"y$", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
           "]"}]}], ",", 
         RowBox[{"y3", "=", 
          RowBox[{"y$", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}], "]"}], ";", 
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{"r2", "===", "r1"}], ",", 
         RowBox[{"res", "=", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{
          RowBox[{"r2", "-", "r1"}], "===", 
          RowBox[{
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "-", 
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}]}]}], ",", 
         RowBox[{"res", "=", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Wedge", "[", 
                RowBox[{
                 RowBox[{"x3", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", "#"}], "]"}], "&"}], 
              ",", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"{", 
                   RowBox[{"i", "-", "1"}], "}"}]}], "]"}], ",", 
                RowBox[{"Drop", "[", 
                 RowBox[{"y3", ",", 
                  RowBox[{
                   RowBox[{"-", "i"}], "+", "1"}]}], "]"}]}], "]"}]}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", "x3", "]"}]}], "}"}]}], "]"}]}], ",", 
         "True", ",", 
         RowBox[{"res", "=", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Wedge", "[", 
                RowBox[{"#", ",", 
                 RowBox[{"y3", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "&"}], ",", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"{", 
                   RowBox[{"i", "-", "1"}], "}"}]}], "]"}], ",", 
                RowBox[{"Drop", "[", 
                 RowBox[{"x3", ",", 
                  RowBox[{
                   RowBox[{"-", "i"}], "+", "1"}]}], "]"}]}], "]"}]}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", "y3", "]"}]}], "}"}]}], "]"}]}]}], "]"}],
        ";", 
       RowBox[{"SeriesData", "[", 
        RowBox[{
         RowBox[{"First", "[", "x$", "]"}], ",", 
         RowBox[{"x$", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", "res", ",", "r1", ",", "r2", 
         ",", 
         RowBox[{"Last", "[", "x$", "]"}]}], "]"}]}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"First", "[", "x", "]"}], "===", 
      RowBox[{"First", "[", "y", "]"}]}], "&&", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "===", 
      RowBox[{"y", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"y_", ",", "x_SeriesData"}], "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "->", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Wedge", "[", 
         RowBox[{"y", ",", "#"}], "]"}], "&"}], ",", 
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x_SeriesData", ",", "y_"}], "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "->", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Wedge", "[", 
         RowBox[{"#", ",", "y"}], "]"}], "&"}], ",", 
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x__", ",", "y_Plus"}], "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Wedge", "[", 
        RowBox[{"x", ",", "#"}], "]"}], "&"}], ",", 
      RowBox[{"List", "@@", "y"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x_Plus", ",", "y__"}], "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Wedge", "[", 
        RowBox[{"#", ",", "y"}], "]"}], "&"}], ",", 
      RowBox[{"List", "@@", "x"}]}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"u__", ",", 
     RowBox[{"Times", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Times", "[", 
     RowBox[{"x", ",", 
      RowBox[{"Wedge", "[", 
       RowBox[{"u", ",", "y"}], "]"}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{"NumericQ", "[", "x", "]"}], "||", 
     RowBox[{
      RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{
     RowBox[{"Times", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}], ",", "z__"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Times", "[", 
     RowBox[{"x", ",", 
      RowBox[{"Wedge", "[", 
       RowBox[{"y", ",", "z"}], "]"}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{"NumericQ", "[", "x", "]"}], "||", 
     RowBox[{
      RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}]}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{"x_", "^", "n_."}], "\[Wedge]", "y_"}], " ", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "^", "n"}], "*", "y"}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"y_", "\[Wedge]", 
    RowBox[{"x_", "^", "n_."}]}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "^", "n"}], "*", "y"}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x_", ",", "y___", ",", "x_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{
     RowBox[{"OddQ", "[", 
      RowBox[{"FormDegree", "[", "x", "]"}], "]"}], "&&", 
     RowBox[{"ScalFormQ", "[", "x", "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", "x__", "]"}], ":=", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"doubL", "=", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"FormDegree", "/@", 
            RowBox[{"{", "x", "}"}]}], ",", 
           RowBox[{"{", "x", "}"}]}], "}"}], "]"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"Signature", "[", 
        RowBox[{"Select", "[", 
         RowBox[{"doubL", ",", 
          RowBox[{
           RowBox[{"OddQ", "[", 
            RowBox[{"First", "[", "#", "]"}], "]"}], "&"}]}], "]"}], "]"}], 
       RowBox[{"Wedge", "@@", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Last", "[", "#1", "]"}], "&"}], ",", 
          RowBox[{"Sort", "[", "doubL", "]"}]}], "]"}]}]}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"Union", "[", 
       RowBox[{"BasicScalFormQ", "/@", 
        RowBox[{"{", "x", "}"}]}], "]"}], "===", 
      RowBox[{"{", "True", "}"}]}], "&&", 
     RowBox[{
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Last", "[", "#1", "]"}], "&"}], ",", 
        RowBox[{"Sort", "[", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"FormDegree", "/@", 
             RowBox[{"{", "x", "}"}]}], ",", 
            RowBox[{"{", "x", "}"}]}], "}"}], "]"}], "]"}]}], "]"}], "=!=", 
      RowBox[{"{", "x", "}"}]}]}]}]}], ";"}]}], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"9bb96c83-38b9-4ad1-b35a-6525314143fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simpRules", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", "z_", "]"}], "^", "2"}], "*", 
       RowBox[{"(", "x_.", ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", "x_.", ")"}], "*", 
       RowBox[{
        RowBox[{"Sin", "[", "z_", "]"}], "^", "2"}]}]}], " ", "->", " ", 
     "x"}], "}"}]}], ";", 
  RowBox[{"varList", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.778841639466011*^9, 3.7788416442841372`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"1fcb1f46-6f9a-4d3e-8fe1-a907b0607316"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"coll", "[", "x_", "]"}], ":=", 
   RowBox[{"Collect", "[", 
    RowBox[{"x", ",", 
     RowBox[{"{", 
      RowBox[{"_Wedge", ",", "_tr"}], "}"}], ",", "Factor"}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[24]:=",ExpressionUUID->"30bba266-f524-4584-802a-3da3f040737f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"reWrite", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "0", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_Equal", "]"}], ":=", 
   RowBox[{"Equal", "[", 
    RowBox[{
     RowBox[{"reWrite", "[", 
      RowBox[{
       RowBox[{"First", "[", "x", "]"}], "-", 
       RowBox[{"Last", "[", "x", "]"}]}], "]"}], ",", "0"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_Rule", "]"}], ":=", 
   RowBox[{"Rule", "[", 
    RowBox[{
     RowBox[{"First", "[", "x", "]"}], ",", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Last", "[", "x", "]"}], "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{"x", "/.", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "->", 
      RowBox[{"reWrite", "[", 
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], ")"}]}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"coll", "[", "x", "]"}], "/.", "simpRules"}], ",", 
        "FormVars", ",", "bestFacRul"}], "]"}], "/.", "simpRules"}], ")"}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}]}]}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"bestFacRul", "[", 
     RowBox[{"x", "/.", "simpRules"}], "]"}], "/.", "simpRules"}]}], 
  ";"}]], "Input",
 CellLabel->"In[25]:=",ExpressionUUID->"377699b7-dbb6-4adb-88d7-2ac2b322b52c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FreeALLQ", "[", 
    RowBox[{"x_", ",", "y_List"}], "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"FreeQ", "[", 
        RowBox[{"x", ",", "#"}], "]"}], "&"}], ",", "y"}], "]"}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[26]:=",ExpressionUUID->"b74df599-d3e7-4ff5-955b-24a7f9c2753b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"bestFacRul", "[", "x_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"varList", "===", 
       RowBox[{"{", "}"}]}], "||", 
      RowBox[{"FreeALLQ", "[", 
       RowBox[{"x", ",", "varList"}], "]"}]}], ",", 
     RowBox[{"minFacRul", "[", "x", "]"}], ",", 
     RowBox[{"varFacRul", "[", "x", "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"varFacRul", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Expand", "[", "x", "]"}], "/.", "simpRules"}], ",", "varList",
       ",", "Factor"}], "]"}], "/.", "simpRules"}]}], ";", 
  RowBox[{
   RowBox[{"minFacRul", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{
      RowBox[{"Expand", "[", "x", "]"}], "/.", "simpRules"}], "]"}], "/.", 
    "simpRules"}]}], ";"}]], "Input",
 CellLabel->"In[27]:=",ExpressionUUID->"0dfa9311-fb04-42a0-9239-9a537cad177c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Unprotect", "[", "SeriesData", "]"}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"$VersionNumber", "<", "5"}], ",", 
    RowBox[{
     RowBox[{"Times", "[", 
      RowBox[{"x_SeriesData", ",", "0"}], "]"}], "^=", "0"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"SeriesData", "[", 
    RowBox[{
    "x1_", ",", "x2_", ",", "x3_", ",", "x4_", ",", "x5_", ",", "x6_"}], 
    "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Plus", "@@", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"x2", "===", "Infinity"}], ",", 
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"First", "[", "#", "]"}], "/", 
            RowBox[{"x1", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x4", "+", 
                 RowBox[{"Last", "[", "#", "]"}], "-", "1"}], ")"}], "/", 
               "x6"}], ")"}]}]}], "&"}], ",", 
          RowBox[{"Transpose", "[", 
           RowBox[{"{", 
            RowBox[{"x3", ",", 
             RowBox[{"Range", "[", 
              RowBox[{"Length", "[", "x3", "]"}], "]"}]}], "}"}], "]"}]}], 
         "]"}], "+", 
        RowBox[{"SeriesData", "[", 
         RowBox[{"x1", ",", "x2", ",", 
          RowBox[{"{", "}"}], ",", "x4", ",", "x5", ",", "x6"}], "]"}]}], ",",
        "   ", 
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"First", "[", "#", "]"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"x1", "-", "x2"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x4", "+", 
                 RowBox[{"Last", "[", "#", "]"}], "-", "1"}], ")"}], "/", 
               "x6"}], ")"}]}]}], "&"}], ",", 
          RowBox[{"Transpose", "[", 
           RowBox[{"{", 
            RowBox[{"x3", ",", 
             RowBox[{"Range", "[", 
              RowBox[{"Length", "[", "x3", "]"}], "]"}]}], "}"}], "]"}]}], 
         "]"}], "+", 
        RowBox[{"SeriesData", "[", 
         RowBox[{"x1", ",", "x2", ",", 
          RowBox[{"{", "}"}], ",", "x4", ",", "x5", ",", "x6"}], "]"}]}]}], 
      "]"}]}], "/;", 
    RowBox[{"!", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"x3", ",", "x1"}], "]"}]}]}]}], ";", 
  RowBox[{"Protect", "[", "SeriesData", "]"}], ";"}]], "Input",
 CellLabel->"In[28]:=",ExpressionUUID->"671ec197-201e-4f32-b74a-703c4cacd4a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"On", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}], ",", 
    RowBox[{"UpSet", "::", "\"\<write\>\""}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[29]:=",ExpressionUUID->"87e846c4-b851-4c0c-8e13-7ca7e7e1b523"]
}, Closed]]
}, Closed]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"c1bdda84-e987-4e67-8bc9-f52227d6f708"],

Cell[TextData[StyleBox["The first input required has to do with the \
orientifold Op-planes and the Dp-branes. One has to specify in which source \
sets they are, and along which 6d directions. From this information, the code \
deduces the theory (IIA or IIB), implements the orientifold projection and \
obtains the list of allowed variables (field content), and finally builds the \
list of all equations to be solved.",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.850387410518633*^9, 
   3.850387417609215*^9}, {3.850821911603533*^9, 3.850821913718794*^9}, {
   3.8508220835149403`*^9, 3.850822322282565*^9}, {3.850822356700102*^9, 
   3.8508225473048706`*^9}, {3.850822603307913*^9, 3.850822637253462*^9}, {
   3.850822674507358*^9, 3.8508226756218705`*^9}, {3.850822715099459*^9, 
   3.8508228219471445`*^9}, {3.8508360101659365`*^9, 
   3.8508360113403935`*^9}, {3.9071453869020605`*^9, 
   3.90714538738325*^9}},ExpressionUUID->"710375a6-32c6-4c3e-95a4-\
5b25154bd7a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "INPUT", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Enter", " ", "the", " ", "number", " ", "of", " ", "sets", " ", "with", 
    " ", "Op"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Nsets", " ", "=", "2"}], ";"}], " ", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Enter", " ", "the", " ", "total", " ", "number", " ", "of", " ", "sets", 
     " ", 
     RowBox[{"(", 
      RowBox[{"with", " ", "Op", " ", 
       RowBox[{"and", "/", "or"}], " ", "Dp"}], ")"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NDP", " ", "=", "3"}], ";"}], " ", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Enter", " ", "the", " ", "6", "d", " ", "directions", " ", "parallel", 
     " ", "to", " ", "each", " ", "set", " ", 
     RowBox[{"(", 
      RowBox[{"be", " ", 
       RowBox[{"careful", ":", " ", 
        RowBox[{
        "the", " ", "Nsets", " ", "sets", " ", "with", " ", "Op", " ", 
         "should", " ", "be", " ", "given", " ", "first"}]}]}], ")"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"para", "[", "1", "]"}], " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"para", "[", "2", "]"}], " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"para", "[", "3", "]"}], " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6"}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7788347501181097`*^9, 3.778834779423686*^9}, {
   3.778834826472418*^9, 3.7788348831486464`*^9}, {3.7831656671854153`*^9, 
   3.783165684351255*^9}, {3.8093457771609297`*^9, 3.809345778334029*^9}, {
   3.8093487910146365`*^9, 3.809348792407342*^9}, {3.8094174079288197`*^9, 
   3.8094174090738354`*^9}, {3.809418868566366*^9, 3.8094188698643265`*^9}, {
   3.8094195320745087`*^9, 3.8094195342106905`*^9}, {3.8094198811787615`*^9, 
   3.8094198932750025`*^9}, {3.809421585317003*^9, 3.809421589564273*^9}, {
   3.809421620804477*^9, 3.8094216262131433`*^9}, {3.8096867990525236`*^9, 
   3.8096868097822323`*^9}, 3.814001827828577*^9, {3.814001882535817*^9, 
   3.814001887300209*^9}, {3.8140019781428676`*^9, 3.8140019784508667`*^9}, 
   3.8140020434416513`*^9, {3.8141600850221443`*^9, 3.814160163970115*^9}, {
   3.817120954244618*^9, 3.8171209615123158`*^9}, {3.817121186069163*^9, 
   3.8171211899718904`*^9}, {3.8171218311176147`*^9, 
   3.8171218401281424`*^9}, {3.817123281930611*^9, 3.817123283997269*^9}, {
   3.817123492927292*^9, 3.8171234941075683`*^9}, 3.81712593479*^9, {
   3.8171260806491346`*^9, 3.8171260827897763`*^9}, {3.817126351165243*^9, 
   3.817126353579435*^9}, {3.8171264546335506`*^9, 3.8171264559402103`*^9}, {
   3.817126688883622*^9, 3.8171267108662033`*^9}, {3.817204587372986*^9, 
   3.8172046011300697`*^9}, {3.8172064083823996`*^9, 
   3.8172064198761454`*^9}, {3.8172072425888624`*^9, 
   3.8172072571365695`*^9}, {3.8172073749422708`*^9, 
   3.8172073793824587`*^9}, {3.8172074395715494`*^9, 3.817207456518141*^9}, {
   3.817207506079871*^9, 3.817207516532736*^9}, {3.8172080362393775`*^9, 
   3.8172080436892667`*^9}, {3.8172092005413113`*^9, 3.817209222063484*^9}, {
   3.817209324872903*^9, 3.817209327047988*^9}, {3.8172094756895905`*^9, 
   3.817209491506322*^9}, {3.8172109728432217`*^9, 3.817210981877925*^9}, {
   3.817214733771134*^9, 3.81721474643159*^9}, {3.817215020098153*^9, 
   3.817215020552416*^9}, {3.817216143914693*^9, 3.817216172121867*^9}, {
   3.817216224740491*^9, 3.81721622681322*^9}, {3.817216627140253*^9, 
   3.817216641046818*^9}, {3.8172768300570498`*^9, 3.817276848696329*^9}, 
   3.8172893443855076`*^9, {3.8172894274955635`*^9, 3.8172894369594765`*^9}, {
   3.817289563760728*^9, 3.8172895994387074`*^9}, {3.817289677792876*^9, 
   3.817289691493336*^9}, {3.8173829247368455`*^9, 3.8173829314091425`*^9}, {
   3.8173830563619175`*^9, 3.8173830812025065`*^9}, 3.8173831654749155`*^9, {
   3.8173842680317397`*^9, 3.81738428627392*^9}, {3.817384920590469*^9, 
   3.81738494071815*^9}, {3.817385158138333*^9, 3.8173851670785646`*^9}, {
   3.817386312840749*^9, 3.81738632956174*^9}, 3.8173863650820017`*^9, {
   3.818753997001157*^9, 3.8187540763242426`*^9}, {3.8187556917255793`*^9, 
   3.8187557011142*^9}, 3.818755737613601*^9, {3.8187643710341167`*^9, 
   3.8187644208473005`*^9}, {3.818923703849161*^9, 3.818923798119082*^9}, {
   3.818932966298211*^9, 3.8189329710674253`*^9}, {3.8189337964683323`*^9, 
   3.818933909075274*^9}, {3.819420889419087*^9, 3.81942099269112*^9}, {
   3.8194527281188316`*^9, 3.8194528375405693`*^9}, {3.819523846211656*^9, 
   3.8195239526532636`*^9}, {3.819620645877654*^9, 3.819620798095296*^9}, {
   3.819626544413681*^9, 3.8196265446465483`*^9}, {3.8196265858387976`*^9, 
   3.8196267760035286`*^9}, {3.819969082730151*^9, 3.819969203012853*^9}, {
   3.8201319591786404`*^9, 3.82013199249831*^9}, {3.820134148936858*^9, 
   3.82013415340543*^9}, {3.8201345530723343`*^9, 3.8201345755915127`*^9}, {
   3.820135406088759*^9, 3.820135428515173*^9}, {3.820135610856064*^9, 
   3.8201356448185883`*^9}, {3.8201358944565907`*^9, 
   3.8201359031953335`*^9}, {3.8202301963778887`*^9, 3.820230210040619*^9}, {
   3.820231925286293*^9, 3.820231942444542*^9}, {3.820232008095861*^9, 
   3.8202320158852844`*^9}, {3.820232069208501*^9, 3.8202320721006966`*^9}, {
   3.8202346122924523`*^9, 3.820234649633357*^9}, 3.8328202383901916`*^9, {
   3.832820429683772*^9, 3.8328204864038906`*^9}, {3.8328205495944967`*^9, 
   3.832820569112568*^9}, {3.8328207304690347`*^9, 3.832820780212412*^9}, {
   3.83282091509429*^9, 3.8328209178279324`*^9}, {3.8328224589112835`*^9, 
   3.832822543071381*^9}, 3.832833436059851*^9, {3.832922096757799*^9, 
   3.8329221015481415`*^9}, {3.832922132600532*^9, 3.8329221540771427`*^9}, {
   3.832923013993126*^9, 3.832923023024124*^9}, {3.8329232266131773`*^9, 
   3.832923233311529*^9}, {3.832924550860777*^9, 3.8329245575132*^9}, {
   3.832926303549965*^9, 3.8329263310244493`*^9}, {3.8329265364498396`*^9, 
   3.8329265368511724`*^9}, {3.832931093858221*^9, 3.8329310943626423`*^9}, {
   3.832931124816926*^9, 3.832931139472433*^9}, {3.8333433222128563`*^9, 
   3.833343348665923*^9}, {3.8333438883344035`*^9, 3.833343900932596*^9}, 
   3.83335321724667*^9, {3.8333605142840867`*^9, 3.833360516310851*^9}, 
   3.8334226785062475`*^9, 3.833423134346343*^9, {3.8334236456888247`*^9, 
   3.8334236585865335`*^9}, {3.833423721967557*^9, 3.8334237245900555`*^9}, {
   3.833424035734769*^9, 3.833424036726805*^9}, {3.833424154232767*^9, 
   3.833424156771083*^9}, {3.8334243107397327`*^9, 3.833424313260441*^9}, 
   3.833424386344236*^9, 3.8334248113490133`*^9, 3.83342492080085*^9, {
   3.8334258521952224`*^9, 3.8334258899412155`*^9}, {3.833426022695677*^9, 
   3.8334260632423563`*^9}, {3.8334262058656416`*^9, 3.833426207179166*^9}, 
   3.833428306420536*^9, {3.833428435826708*^9, 3.8334284410161867`*^9}, {
   3.833428597277382*^9, 3.8334286030584583`*^9}, {3.833428687273262*^9, 
   3.8334286970539484`*^9}, {3.8334426319399085`*^9, 
   3.8334426392469683`*^9}, {3.8335150398760877`*^9, 3.833515047694129*^9}, {
   3.846562704746005*^9, 3.8465627409264145`*^9}, {3.8469110633247147`*^9, 
   3.8469110817776337`*^9}, {3.8473328392993526`*^9, 3.847332845687065*^9}, {
   3.848136125683075*^9, 3.8481361314160604`*^9}, {3.8481361728084564`*^9, 
   3.848136221718474*^9}, {3.848138533409939*^9, 3.8481385348776813`*^9}, 
   3.8481385865955124`*^9, {3.8481386886425447`*^9, 3.84813870799131*^9}, {
   3.8481395939971647`*^9, 3.8481396713301325`*^9}, {3.8481397567382593`*^9, 
   3.8481397648653593`*^9}, {3.8481401389282727`*^9, 3.84814014242729*^9}, {
   3.8481402304521017`*^9, 3.8481402338738174`*^9}, {3.848140298048623*^9, 
   3.848140304891391*^9}, {3.8481404234916353`*^9, 3.848140443549345*^9}, 
   3.8481418359530497`*^9, {3.8481419070195227`*^9, 3.8481419094872627`*^9}, 
   3.8508226661865997`*^9, {3.85082284457501*^9, 3.850822925987537*^9}, {
   3.850822956556622*^9, 3.8508229594612207`*^9}, {3.8508229896193876`*^9, 
   3.8508229930554733`*^9}, {3.8508232373992696`*^9, 3.850823243285164*^9}, {
   3.859368287727445*^9, 3.859368299189601*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"84d0fec0-7cce-467a-8873-0cc672df5b22"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"14f21127-19d4-4cee-9237-f735847a9337"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Code", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  
  RowBox[{"(*", 
   RowBox[{"Dimensionality", " ", "p", " ", "of", " ", "each", " ", "set"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", " ", "NDP"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"type", "[", "i", "]"}], "=", 
        RowBox[{"3", "+", 
         RowBox[{"Length", "[", 
          RowBox[{"para", "[", "i", "]"}], "]"}]}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Theory", " ", 
     RowBox[{"considered", ":", " ", 
      RowBox[{"IIA", " ", "or", " ", "IIB"}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"IIA", "=", 
     RowBox[{"EvenQ", "[", 
      RowBox[{"type", "[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"IIB", "=", 
     RowBox[{"OddQ", "[", 
      RowBox[{"type", "[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Transverse", " ", "directions", " ", "to", " ", "each", " ", "set"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"a", "=", "1"}], ",", " ", 
      RowBox[{"a", "<", 
       RowBox[{"NDP", "+", "1"}]}], ",", " ", 
      RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"bot", "[", "a", "]"}], "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{
              RowBox[{"para", "[", "a", "]"}], ",", " ", "i"}], "]"}], " ", 
            "\[Equal]", " ", "False"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{
              RowBox[{"bot", "[", "a", "]"}], ",", " ", "i"}], "]"}], ";"}]}],
           "\[IndentingNewLine]", "]"}]}], "]"}]}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7788347501181097`*^9, 3.778834779423686*^9}, {
   3.778834826472418*^9, 3.778834897737918*^9}, {3.779167436059725*^9, 
   3.779167483894373*^9}, {3.779167535803952*^9, 3.779167536128085*^9}, {
   3.7791678791541395`*^9, 3.7791678813437395`*^9}, {3.7791681360729127`*^9, 
   3.7791681748898478`*^9}, {3.7791825028196893`*^9, 
   3.7791825065915956`*^9}, {3.8141602331129923`*^9, 3.81416023336579*^9}, {
   3.817121077714026*^9, 3.8171210982415624`*^9}, {3.8481385877050304`*^9, 
   3.8481387128649387`*^9}, 3.848138763462615*^9, {3.8508230119026484`*^9, 
   3.850823014649242*^9}, {3.850823266591629*^9, 3.850823269545591*^9}, {
   3.8508233232247124`*^9, 3.850823359082906*^9}, {3.8508233992397137`*^9, 
   3.8508234006057043`*^9}, {3.850830327673603*^9, 3.8508303319435673`*^9}, {
   3.850835970513345*^9, 3.8508359715319986`*^9}, {3.8508360687721033`*^9, 
   3.8508360756807966`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"d4f303d0-8dd5-420a-9f0e-186188365663"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"163f6b7a-219c-42cf-bc6f-0c12b83c9abb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Structure", " ", "constants"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", "f", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f2", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"a", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fSet", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", 
       RowBox[{"Nsets", "+", "1"}]}], ",", " ", 
      RowBox[{"n", "++"}], ",", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f1", "=", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"c", ",", "6"}], "}"}]}], "]"}]}], ";", " ", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", " ", "=", "1"}], ",", " ", 
           RowBox[{"j", "<", "6"}], ",", " ", 
           RowBox[{"j", "++"}], ",", " ", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f2", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", "===",
                   "0"}], ")"}], "\[Equal]", "False"}], ",", 
               RowBox[{"(*", 
                RowBox[{
                 RowBox[{
                 "takes", " ", "into", " ", "account", " ", "that", " ", 
                  "the", " ", "multiple", " ", "projections", " ", "have", 
                  " ", "to", " ", "be", " ", "taken", " ", "into", " ", 
                  "account"}], ",", " ", 
                 RowBox[{
                 "the", " ", "one", " ", "after", " ", "the", " ", 
                  "other"}]}], "*)"}], "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"j", "\[NotEqual]", "i"}], " ", "&&", " ", 
                  RowBox[{"k", "\[NotEqual]", "i"}]}], ",", 
                 RowBox[{"(*", 
                  RowBox[{
                   RowBox[{"choice", " ", "of", " ", 
                    RowBox[{"basis", ":", " ", 
                    RowBox[{"fixes", " ", 
                    RowBox[{"f", "^", "a_"}], 
                    RowBox[{"{", "ac", "}"}]}]}]}], " ", "=", " ", 
                   RowBox[{"0", " ", "without", " ", "sum"}]}], "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", " ", "i"}], "]"}], 
                    " ", "&&", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", " ", "j"}], "]"}], 
                    " ", "&&", " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", " ", "k"}], " ", 
                    "]"}]}], ")"}], "||", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", " ", "j"}], "]"}], 
                    " ", "&&", " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", " ", "k"}], " ", 
                    "]"}]}], ")"}]}], ")"}]}], ",", " ", 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{"directions", ":", " ", "par"}], ",", " ", 
                    "transv", ",", " ", 
                    RowBox[{"transv", " ", "OR", " ", "par"}], ",", " ", 
                    RowBox[{"par", " ", "par"}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"f1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", " ", "j", ",", "k"}], "]"}], "]"}], "=", 
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"fSet", ",", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], "]"}], 
                    ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"f1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", " ", "k", ",", "j"}], "]"}], "]"}], "=", 
                    RowBox[{"-", 
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}]}], ";"}]}], 
                   "]"}], ";", " ", 
                  RowBox[{"(*", 
                   RowBox[{
                   "fills", " ", "the", " ", "remaining", " ", "half", " ", 
                    "by", " ", "antisymmetry"}], "*)"}], 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", " ", "i"}], "]"}], 
                    " ", "&&", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", " ", "j"}], "]"}], 
                    " ", "&&", " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", " ", "k"}], " ", 
                    "]"}]}], ")"}], "||", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", " ", "j"}], "]"}], 
                    " ", "&&", " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", " ", "k"}], " ", 
                    "]"}]}], ")"}]}], ")"}]}], ",", 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{"directions", ":", " ", "transv"}], ",", " ", 
                    "transv", ",", " ", 
                    RowBox[{"par", " ", "OR", " ", "transv"}], ",", " ", 
                    "par", ",", " ", "transv"}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"f1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", " ", "j", ",", "k"}], "]"}], "]"}], "=", 
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"fSet", ",", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], "]"}], 
                    ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"f1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", " ", "k", ",", "j"}], "]"}], "]"}], "=", 
                    RowBox[{"-", 
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}]}], ";"}]}], 
                   "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], "]"}]}], 
            "]"}]}], "]"}]}], "]"}], " ", ";", "\[IndentingNewLine]", 
       RowBox[{"f2", "=", "f1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7788347501181097`*^9, 3.778834779423686*^9}, {
   3.778834826472418*^9, 3.778834897737918*^9}, {3.779167436059725*^9, 
   3.779167483894373*^9}, {3.779167535803952*^9, 3.779167536128085*^9}, {
   3.7791678791541395`*^9, 3.7791678813437395`*^9}, {3.7791681360729127`*^9, 
   3.7791681748898478`*^9}, {3.7791825028196893`*^9, 
   3.7791825065915956`*^9}, {3.8141602331129923`*^9, 3.81416023336579*^9}, {
   3.817121077714026*^9, 3.8171210803560514`*^9}, {3.8172892609956303`*^9, 
   3.817289265420472*^9}, {3.8172892984713154`*^9, 3.8172893259678497`*^9}, 
   3.8481370565391603`*^9, {3.848138758385062*^9, 3.8481387591036415`*^9}, {
   3.8481388005630097`*^9, 3.848138825587994*^9}, {3.8508304002765207`*^9, 
   3.850830413574772*^9}, {3.850830456359471*^9, 3.8508304941446624`*^9}, {
   3.8508305352063627`*^9, 3.850830613681926*^9}, {3.8508937591352034`*^9, 
   3.8508937614869747`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"05135e73-0025-41c4-9ff3-ddcac5989872"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"1ecc511b-21b4-4638-9130-3a7dca4b7f19"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Fluxes", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fluxSet", " ", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"F0", ",", " ", "F6"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F0c", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F6c", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"IIA", " ", "&&", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"type", "[", "n", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1", ",", "Nsets"}], "}"}]}], "]"}], "\[Equal]", 
         RowBox[{"(", 
          RowBox[{"6", "*", "Nsets"}], ")"}]}], ")"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"F0c", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "=", "F0"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"fluxSet", ",", " ", "F0"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F6c", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
          "]"}], "]"}], "=", 
        RowBox[{"F6", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"fluxSet", ",", " ", 
         RowBox[{"F6", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
          "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", ",", 
      RowBox[{"(*", "else", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"F0c", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "=", "0"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F6c", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
          "]"}], "]"}], "=", "0"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", "F1", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F1c2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", 
       RowBox[{"Nsets", "+", "1"}]}], ",", " ", 
      RowBox[{"n", "++"}], ",", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F1c1", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"i", ",", " ", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"cond5", "=", 
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"cond7", "=", 
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"F1c2", "[", 
                RowBox[{"[", "i", "]"}], "]"}], " ", "===", "0"}], ")"}], 
             "\[Equal]", "False"}], ",", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"type", "[", "n", "]"}], "\[Equal]", "5"}], " ", "&&",
                  " ", "cond5"}], ")"}], " ", "||", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                  "7"}], " ", "&&", " ", "cond7"}], ")"}]}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{"F1c1", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "=", 
                RowBox[{"F1", "[", "i", "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"fluxSet", ",", " ", 
                    RowBox[{"F1", "[", "i", "]"}]}], "]"}], ";"}]}], "]"}], 
               ";"}]}], "\[IndentingNewLine]", "]"}]}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"F1c2", "=", "F1c1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "F2", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F2c2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", 
       RowBox[{"Nsets", "+", "1"}]}], ",", " ", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F2c1", " ", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"b", ",", " ", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"cond4", " ", "=", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                 " ", 
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}]}], ")"}], 
              "||", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                 " ", 
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}]}], 
               ")"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"cond6", " ", "=", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                 " ", 
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}]}], ")"}],
               "||", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                 " ", 
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}]}], 
               ")"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"F2c2", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", "===", "0"}], 
                ")"}], "\[Equal]", "False"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], "\[Equal]", "4"}], " ", "&&",
                     " ", "cond4"}], ")"}], " ", "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                    "6"}], " ", "&&", " ", "cond6"}], ")"}]}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"fluxSet", ",", " ", 
                    RowBox[{"F2", "[", 
                    RowBox[{"i", ",", "j"}], "]"}]}], "]"}], ";"}]}], "]"}], 
                  ";", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"F2c1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
                   RowBox[{"F2", "[", 
                    RowBox[{"i", ",", "j"}], "]"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"F2c1", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "i"}], "]"}], "]"}], "=", 
                   RowBox[{"-", 
                    RowBox[{"F2", "[", 
                    RowBox[{"i", ",", "j"}], "]"}]}]}], ";"}]}], "]"}], 
               ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "]"}]}], "]"}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"F2c2", "=", "F2c1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "F3", "*)"}], "\n", 
   RowBox[{
    RowBox[{"F3c2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", 
       RowBox[{"Nsets", "+", "1"}]}], ",", " ", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F3c1", " ", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"b", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"c", ",", " ", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"cond5", " ", "=", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}]}], 
                 ")"}]}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"cond7", " ", "=", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}]}], 
                 ")"}]}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"F3c2", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", "===",
                    "0"}], ")"}], "\[Equal]", "False"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], "\[Equal]", "5"}], " ", "&&",
                     " ", "cond5"}], ")"}], " ", "||", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                    "7"}], " ", "&&", " ", "cond7"}], ")"}]}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"fluxSet", ",", " ", 
                    RowBox[{"F3", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], "]"}], 
                    ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"perm", "=", 
                    RowBox[{"Permutations", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"m", "=", "1"}], ",", " ", 
                    RowBox[{"m", "<", 
                    RowBox[{
                    RowBox[{"Length", "[", "perm", "]"}], "+", "1"}]}], ",", 
                    " ", 
                    RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"F3c1", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}], "=", " ", 
                    
                    RowBox[{
                    RowBox[{"Signature", "[", 
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "]"}], "*", 
                    RowBox[{"F3", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}]}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                  "\[IndentingNewLine]", "]"}], ";"}]}], 
               "\[IndentingNewLine]", "]"}], ";"}]}], "]"}]}], "]"}]}], "]"}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"F3c2", "=", "F3c1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "F4", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F4c2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", 
       RowBox[{"Nsets", "+", "1"}]}], ",", " ", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F4c1", " ", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"b", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"c", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"d", ",", " ", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"l", "=", 
                RowBox[{"k", "+", "1"}]}], ",", " ", 
               RowBox[{"l", "<", "7"}], ",", " ", 
               RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"cond4", " ", "=", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "l"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "l"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "l"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "l"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}]}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"cond6", " ", "=", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "l"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "l"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "l"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}], "||", "\[IndentingNewLine]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "l"}], "]"}]}], 
                   ")"}], "||", "\[IndentingNewLine]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "l"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "l"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}]}], 
                   ")"}]}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"F4c2", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}],
                     " ", "===", "0"}], ")"}], "\[Equal]", "False"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], "\[Equal]", "4"}], " ", "&&",
                     " ", "cond4"}], ")"}], " ", "||", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                    "6"}], " ", "&&", " ", "cond6"}], ")"}]}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"fluxSet", ",", " ", 
                    RowBox[{"F4", "[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}], 
                    "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"F4c1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}],
                     "=", 
                    RowBox[{"F4", "[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}], ";",
                     "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{"perm", "=", 
                    RowBox[{"Permutations", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], 
                    "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"m", "=", "1"}], ",", " ", 
                    RowBox[{"m", "<", 
                    RowBox[{
                    RowBox[{"Length", "[", "perm", "]"}], "+", "1"}]}], ",", 
                    " ", 
                    RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"F4c1", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "4", "]"}], "]"}]}], "]"}], "]"}], "=", " ", 
                    
                    RowBox[{
                    RowBox[{"Signature", "[", 
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "]"}], "*", 
                    RowBox[{"F4", "[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}]}], 
                    ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";"}]}], "]"}], ";"}]}], 
              "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"F4c2", "=", "F4c1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "F5", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pattern", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F5c2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{"IIB", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"n", "=", "1"}], ",", 
         RowBox[{"n", "<", 
          RowBox[{"Nsets", " ", "+", "1"}]}], ",", 
         RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "5"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"pattern", " ", "=", " ", 
              RowBox[{"Union", "[", 
               RowBox[{"pattern", ",", " ", 
                RowBox[{"para", "[", "n", "]"}]}], "]"}]}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "7"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"pattern", " ", "=", " ", 
              RowBox[{"Union", "[", 
               RowBox[{"pattern", ",", " ", 
                RowBox[{"bot", "[", "n", "]"}]}], "]"}]}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "pattern", "]"}], "<", "6"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"rest", " ", "=", " ", 
           RowBox[{"Complement", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}],
               "}"}], ",", "pattern"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"sub", " ", "=", " ", 
           RowBox[{"Subsets", "[", 
            RowBox[{"rest", ",", 
             RowBox[{"{", 
              RowBox[{"5", "-", 
               RowBox[{"Length", "[", "pattern", "]"}]}], "}"}]}], "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"li", " ", "=", 
           RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", "=", "1"}], ",", " ", 
            RowBox[{"i", "\[LessEqual]", " ", 
             RowBox[{"Length", "[", "sub", "]"}]}], ",", " ", 
            RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"p", " ", "=", " ", 
              RowBox[{"Join", "[", 
               RowBox[{"pattern", ",", 
                RowBox[{"sub", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"li", ",", "p"}], "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"F5c2", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"p", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "4", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "5", "]"}], "]"}]}], "]"}], "]"}], "=", 
              RowBox[{"F5", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "3", "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "4", "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "5", "]"}], "]"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"fluxSet", ",", " ", 
               RowBox[{"F5", "[", 
                RowBox[{
                 RowBox[{"p", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "4", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "5", "]"}], "]"}]}], "]"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"a", "=", "1"}], ",", " ", 
               RowBox[{"a", "<", "7"}], ",", " ", 
               RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{"For", "[", 
                RowBox[{
                 RowBox[{"b", "=", "1"}], ",", " ", 
                 RowBox[{"b", "<", "7"}], ",", " ", 
                 RowBox[{"b", "++"}], ",", " ", 
                 RowBox[{"(*", 
                  RowBox[{"antisym", "."}], "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"For", "[", 
                  RowBox[{
                   RowBox[{"c", "=", "1"}], ",", " ", 
                   RowBox[{"c", "<", "7"}], ",", " ", 
                   RowBox[{"c", "++"}], ",", "\[IndentingNewLine]", 
                   RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"m", "=", "1"}], ",", " ", 
                    RowBox[{"m", "<", "7"}], ",", " ", 
                    RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"n", "=", "1"}], ",", 
                    RowBox[{"n", "<", "7"}], ",", " ", 
                    RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"If", " ", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Sort", "[", "p", "]"}], "\[Equal]", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "m", ",", "n"}], 
                    "}"}], "]"}]}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"F5c2", "[", 
                    RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "m", ",", "n"}], 
                    "]"}], "]"}], "=", 
                    RowBox[{
                    RowBox[{"F5", "[", 
                    RowBox[{
                    RowBox[{"p", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"p", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"p", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                    RowBox[{"p", "[", 
                    RowBox[{"[", "4", "]"}], "]"}], ",", 
                    RowBox[{"p", "[", 
                    RowBox[{"[", "5", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Signature", "[", "p", "]"}], "*", 
                    RowBox[{"Signature", "[", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "m", ",", "n"}], 
                    "}"}], "]"}]}]}], ";"}]}], "]"}]}], "]"}]}], "]"}]}], 
                  "]"}]}], "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
           "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "pattern", "]"}], "==", "6"}], ",", " ", 
         RowBox[{"(*", 
          RowBox[{"Case", " ", "3", " ", "O5"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"F5c2", " ", "=", " ", 
           RowBox[{"Table", "[", 
            RowBox[{"0", ",", " ", 
             RowBox[{"{", 
              RowBox[{"i", ",", "6"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "6"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "6"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", "6"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "6"}], "}"}]}], "]"}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", "H", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Hc2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", 
       RowBox[{"Nsets", "+", "1"}]}], ",", " ", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Hc1", " ", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"b", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"c", ",", " ", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"cond4", " ", "=", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                  " ", 
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                  " ", 
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                ")"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"cond5", "=", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}]}], 
                   ")"}]}], ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}]}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"cond6", " ", "=", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}]}], 
                   ")"}]}], ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}]}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"cond7", "=", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}]}], 
                 ")"}]}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Hc2", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", "===",
                    "0"}], ")"}], "\[Equal]", "False"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], "\[Equal]", "5"}], " ", "&&",
                     " ", "cond5"}], ")"}], " ", "||", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                    "7"}], " ", "&&", " ", "cond7"}], ")"}], "||", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                    "4"}], " ", "&&", " ", "cond4"}], ")"}], "||", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                    "6"}], " ", "&&", " ", "cond6"}], ")"}]}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"fluxSet", ",", " ", 
                    RowBox[{"H", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], "]"}], 
                    ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"perm", "=", 
                    RowBox[{"Permutations", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}]}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"m", "=", "1"}], ",", " ", 
                    RowBox[{"m", "<", 
                    RowBox[{
                    RowBox[{"Length", "[", "perm", "]"}], "+", "1"}]}], ",", 
                    " ", 
                    RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Hc1", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}], "=", " ", 
                    
                    RowBox[{
                    RowBox[{"Signature", "[", 
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "]"}], "*", 
                    RowBox[{"H", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}]}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                 "\[IndentingNewLine]", "]"}]}], "]"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Hc2", "=", "Hc1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7788347501181097`*^9, 3.778834779423686*^9}, {
   3.778834826472418*^9, 3.778834937390292*^9}, {3.779189215374364*^9, 
   3.77918927507766*^9}, {3.8171218753234806`*^9, 3.817121905514699*^9}, {
   3.817122493812124*^9, 3.817122562520911*^9}, {3.817123072965556*^9, 
   3.8171232066620755`*^9}, {3.8171233308801985`*^9, 
   3.8171233460668716`*^9}, {3.8171234171739674`*^9, 3.817123420016281*^9}, {
   3.817123517648354*^9, 3.8171235180938177`*^9}, {3.8187529480241747`*^9, 
   3.81875294831837*^9}, {3.8481369331185703`*^9, 3.8481369574046803`*^9}, {
   3.84813700199163*^9, 3.848137020642852*^9}, {3.8481370858790812`*^9, 
   3.8481370886746645`*^9}, {3.850830736493785*^9, 3.850830741943819*^9}, 
   3.850830799325187*^9, {3.8508749469700646`*^9, 3.8508749724602346`*^9}, {
   3.850875328855277*^9, 3.8508753588025007`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"b3e86933-fa29-4820-a9f7-aae9a9d810c3"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"b0d741e9-1ebe-457b-b300-01a71502ec4e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Variables", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sources", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", " ", 
      RowBox[{"i", "\[LessEqual]", " ", "NDP"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"sources", ",", " ", 
         RowBox[{"T10", "[", "i", "]"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"variables", " ", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{"sources", ",", "fluxSet", ",", "fSet"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellLabel->"In[65]:=",ExpressionUUID->"eb69c09b-8209-4a3f-ac3d-ec87eda63e71"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"a645b529-7895-43eb-bb80-38d2856b0514"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Forms", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", "Vielbeins", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DeclareForms", "[", 
     RowBox[{"1", ",", 
      RowBox[{"e", "[", "]"}]}], "]"}], ";"}], " ", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Flux", " ", "components"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F1f", " ", "=", " ", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"F1c2", "[", 
          RowBox[{"[", "i", "]"}], "]"}], 
         RowBox[{"e", "[", "i", "]"}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "6"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F3f", " ", "=", " ", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"F3c2", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
         RowBox[{
          RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "k", "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "i", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"k", ",", " ", "j", ",", " ", "6"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F5f", " ", "=", " ", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"F5c2", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", "k", ",", " ", "l", ",", "m"}], "]"}], 
          "]"}], 
         RowBox[{
          RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "m", "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "i", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"k", ",", " ", "j", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"l", ",", " ", "k", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"m", ",", " ", "l", ",", " ", "6"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Hf", " ", "=", " ", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Hc2", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
         RowBox[{
          RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "k", "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", "i", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"k", ",", " ", "j", ",", " ", "6"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F0f", " ", "=", " ", 
     RowBox[{"F0c", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F2f", " ", "=", " ", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"F2c2", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], 
         RowBox[{
          RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "j", "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "i", ",", " ", "6"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F4f", " ", "=", " ", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"F4c2", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}], 
         RowBox[{
          RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "l", "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "i", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"k", ",", " ", "j", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"l", ",", " ", "k", ",", " ", "6"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F6f", " ", "=", " ", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"F6c", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
           "]"}], "]"}], 
         RowBox[{
          RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "n", "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "i", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"k", ",", " ", "j", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"l", ",", " ", "k", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"m", ",", " ", "l", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"n", ",", " ", "m", ",", " ", "6"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7788347501181097`*^9, 3.778834779423686*^9}, {
   3.778834826472418*^9, 3.7788350595580177`*^9}, {3.7788351218066025`*^9, 
   3.7788351232687345`*^9}, {3.7788351637279935`*^9, 3.778835179208103*^9}, {
   3.7788358938504095`*^9, 3.778835903004634*^9}, {3.778836063105991*^9, 
   3.7788361156694546`*^9}, {3.7788361554720182`*^9, 
   3.7788361590660763`*^9}, {3.7788364688408546`*^9, 
   3.7788364841302857`*^9}, {3.7788365477077613`*^9, 
   3.7788365492755637`*^9}, {3.778836599439597*^9, 3.7788365997328124`*^9}, 
   3.778836633520729*^9, {3.778836774662593*^9, 3.778836776259368*^9}, {
   3.778836828538624*^9, 3.778836896298747*^9}, {3.77883722760016*^9, 
   3.778837258346341*^9}, {3.7788373279777203`*^9, 3.778837357276391*^9}, {
   3.778837518233199*^9, 3.7788375394532614`*^9}, {3.778837585020608*^9, 
   3.7788377427809367`*^9}, {3.778837881562639*^9, 3.778837882010476*^9}, {
   3.7788379281281495`*^9, 3.778837941445998*^9}, {3.7788381602981977`*^9, 
   3.7788381608447437`*^9}, {3.7788381928640995`*^9, 3.778838281809229*^9}, {
   3.778838440596528*^9, 3.778838477360198*^9}, {3.7788385293566055`*^9, 
   3.778838633920913*^9}, {3.7788387194610434`*^9, 3.7788387255970917`*^9}, {
   3.7788387590994844`*^9, 3.7788387831267815`*^9}, {3.778839046365898*^9, 
   3.7788390601050463`*^9}, {3.778839190931923*^9, 3.778839272775034*^9}, {
   3.7788394183810043`*^9, 3.778839448881572*^9}, {3.778839579280601*^9, 
   3.778839650406079*^9}, {3.778839863559911*^9, 3.7788399114981604`*^9}, {
   3.7788399432619877`*^9, 3.7788400385599627`*^9}, {3.7788400976941953`*^9, 
   3.7788401051123343`*^9}, {3.7788401521121492`*^9, 3.778840190074813*^9}, {
   3.778840230849594*^9, 3.7788402599781437`*^9}, {3.7788403041008472`*^9, 
   3.778840327070334*^9}, {3.778840523267657*^9, 3.778840527622345*^9}, {
   3.778840647293007*^9, 3.7788406849350786`*^9}, {3.778840958586912*^9, 
   3.77884095942465*^9}, {3.778841026139327*^9, 3.7788410289667654`*^9}, {
   3.778841156373768*^9, 3.7788412587740464`*^9}, {3.7788412918615046`*^9, 
   3.778841325035163*^9}, {3.7788414990070834`*^9, 3.778841502193839*^9}, 
   3.778841765470069*^9, {3.778841902215541*^9, 3.7788419178689303`*^9}, {
   3.7788419588025427`*^9, 3.7788419842299023`*^9}, {3.778842016959794*^9, 
   3.778842087188281*^9}, {3.7788421500382295`*^9, 3.77884217048421*^9}, {
   3.7788422811231823`*^9, 3.7788422848420935`*^9}, {3.7788423520187864`*^9, 
   3.7788424028256874`*^9}, {3.77884263090071*^9, 3.778842745133561*^9}, {
   3.7788427867138643`*^9, 3.77884278936774*^9}, {3.778842873145602*^9, 
   3.778842878943408*^9}, {3.7788437294094677`*^9, 3.7788438869907603`*^9}, {
   3.778843935894023*^9, 3.7788439646708603`*^9}, {3.778844288787344*^9, 
   3.778844295565798*^9}, {3.779083292927473*^9, 3.7790833868977013`*^9}, {
   3.779083495308193*^9, 3.779083496353861*^9}, {3.7790835479877386`*^9, 
   3.7790835511622453`*^9}, {3.77908358764143*^9, 3.7790836200307765`*^9}, {
   3.7790836898295174`*^9, 3.7790837400127935`*^9}, {3.779189361756768*^9, 
   3.7791893838416924`*^9}, {3.7800466018904676`*^9, 3.780046602223209*^9}, {
   3.7800504460044928`*^9, 3.780050453552146*^9}, {3.780050535426031*^9, 
   3.7800505438078814`*^9}, {3.809345846734736*^9, 3.809345866195567*^9}, {
   3.809345931781058*^9, 3.8093459731063485`*^9}, {3.8094162044558125`*^9, 
   3.8094162121090975`*^9}, 3.809417482435984*^9, {3.848137411718155*^9, 
   3.8481374155772514`*^9}, {3.848138888559326*^9, 3.84813888951188*^9}, {
   3.8508310176154613`*^9, 3.8508310494966745`*^9}, 3.8508310919002247`*^9, 
   3.8508311410673146`*^9, 3.850831196058179*^9},
 CellLabel->"In[69]:=",ExpressionUUID->"a24e43a5-4e38-415f-8d60-386e2b37dcce"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"(*", 
   RowBox[{
   "Action", " ", "of", " ", "the", " ", "d", " ", "operator", " ", "on", " ", 
    RowBox[{"forms", ":", " ", 
     RowBox[{"Maurer", "-", 
      RowBox[{"Cartan", " ", "equations"}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rules", " ", "=", " ", 
     RowBox[{"{", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"e", "[", "1", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f2", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "k", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ",", " ", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"e", "[", "2", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f2", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "k", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"e", "[", "3", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f2", "[", 
             RowBox[{"[", 
              RowBox[{"3", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "k", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"e", "[", "4", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f2", "[", 
             RowBox[{"[", 
              RowBox[{"4", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "k", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"e", "[", "5", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f2", "[", 
             RowBox[{"[", 
              RowBox[{"5", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "k", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"e", "[", "6", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f2", "[", 
             RowBox[{"[", 
              RowBox[{"6", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "k", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"F1", "[", "i_", "]"}], " ", "]"}], "\[Rule]", " ", "0"}], 
       ",", 
       RowBox[{"(*", 
        RowBox[{"constant", " ", "flux", " ", "components"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"F3", "[", 
          RowBox[{"i_", ",", " ", "j_", ",", " ", "k_"}], "]"}], " ", "]"}], 
        "\[Rule]", " ", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"F5", "[", 
          RowBox[{
          "i_", ",", " ", "j_", ",", " ", "k_", ",", "l_", ",", "m_"}], "]"}],
          " ", "]"}], "\[Rule]", " ", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"H", "[", 
          RowBox[{"i_", ",", " ", "j_", ",", " ", "k_"}], "]"}], " ", "]"}], 
        "\[Rule]", " ", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"f", "[", 
          RowBox[{"i_", ",", " ", "j_", ",", " ", "k_"}], "]"}], " ", "]"}], 
        "\[Rule]", " ", "0"}]}], "\[IndentingNewLine]", "}"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7788347501181097`*^9, 3.778834779423686*^9}, {
   3.778834826472418*^9, 3.7788350595580177`*^9}, {3.7788351218066025`*^9, 
   3.7788351232687345`*^9}, {3.7788351637279935`*^9, 3.778835179208103*^9}, {
   3.7788358938504095`*^9, 3.778835903004634*^9}, {3.778836063105991*^9, 
   3.7788361156694546`*^9}, {3.7788361554720182`*^9, 
   3.7788361590660763`*^9}, {3.7788364688408546`*^9, 
   3.7788364841302857`*^9}, {3.7788365477077613`*^9, 
   3.7788365492755637`*^9}, {3.778836599439597*^9, 3.7788365997328124`*^9}, 
   3.778836633520729*^9, {3.778836774662593*^9, 3.778836776259368*^9}, {
   3.778836828538624*^9, 3.778836896298747*^9}, {3.77883722760016*^9, 
   3.778837258346341*^9}, {3.7788373279777203`*^9, 3.778837357276391*^9}, {
   3.778837518233199*^9, 3.7788375394532614`*^9}, {3.778837585020608*^9, 
   3.7788377427809367`*^9}, {3.778837881562639*^9, 3.778837882010476*^9}, {
   3.7788379281281495`*^9, 3.778837941445998*^9}, {3.7788381602981977`*^9, 
   3.7788381608447437`*^9}, {3.7788381928640995`*^9, 3.778838281809229*^9}, {
   3.778838440596528*^9, 3.778838477360198*^9}, {3.7788385293566055`*^9, 
   3.778838633920913*^9}, {3.7788387194610434`*^9, 3.7788387255970917`*^9}, {
   3.7788387590994844`*^9, 3.7788387831267815`*^9}, {3.778839046365898*^9, 
   3.7788390601050463`*^9}, {3.778839190931923*^9, 3.778839272775034*^9}, {
   3.7788394183810043`*^9, 3.778839448881572*^9}, {3.778839579280601*^9, 
   3.778839650406079*^9}, {3.778839863559911*^9, 3.7788399114981604`*^9}, {
   3.7788399432619877`*^9, 3.7788400385599627`*^9}, {3.7788400976941953`*^9, 
   3.7788401051123343`*^9}, {3.7788401521121492`*^9, 3.778840190074813*^9}, {
   3.778840230849594*^9, 3.7788402599781437`*^9}, {3.7788403041008472`*^9, 
   3.778840327070334*^9}, {3.778840523267657*^9, 3.778840527622345*^9}, {
   3.778840647293007*^9, 3.7788406849350786`*^9}, {3.778840958586912*^9, 
   3.77884095942465*^9}, {3.778841026139327*^9, 3.7788410289667654`*^9}, {
   3.778841156373768*^9, 3.7788412587740464`*^9}, {3.7788412918615046`*^9, 
   3.778841325035163*^9}, {3.7788414990070834`*^9, 3.778841502193839*^9}, 
   3.778841765470069*^9, {3.778841902215541*^9, 3.7788419178689303`*^9}, {
   3.7788419588025427`*^9, 3.7788419842299023`*^9}, {3.778842016959794*^9, 
   3.778842087188281*^9}, {3.7788421500382295`*^9, 3.77884217048421*^9}, {
   3.7788422811231823`*^9, 3.7788422848420935`*^9}, {3.7788423520187864`*^9, 
   3.7788424028256874`*^9}, {3.77884263090071*^9, 3.778842745133561*^9}, {
   3.7788427867138643`*^9, 3.77884278936774*^9}, {3.778842873145602*^9, 
   3.778842878943408*^9}, {3.7788437294094677`*^9, 3.7788438425853434`*^9}, {
   3.778843988698885*^9, 3.7788440314577045`*^9}, {3.778844140029803*^9, 
   3.778844160355113*^9}, {3.778844303725171*^9, 3.7788443460157814`*^9}, {
   3.778844392782858*^9, 3.778844409397606*^9}, {3.778926295736174*^9, 
   3.77892630711012*^9}, {3.779083301596134*^9, 3.7790833097161627`*^9}, {
   3.8481389014157033`*^9, 3.8481389477482805`*^9}, {3.8508311099107733`*^9, 
   3.850831130401821*^9}, {3.850893809969409*^9, 3.8508938101701565`*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"c676fbb6-5468-4b7e-9706-6196624e3326"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Hodge", " ", "duals"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DeclareForms", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "hF5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "hH", ",", " ", "hF3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", " ", "hF1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "hF6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "hF4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "hF2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", " ", "hF0"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox["\[Star]", "6"], 
     SubscriptBox["F", "0"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hF0", "=", "   ", 
     RowBox[{
      RowBox[{"F0c", "[", 
       RowBox[{"[", "1", "]"}], "]"}], 
      RowBox[{
       RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
       RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
       RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
       RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
       RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
       RowBox[{"e", "[", "6", "]"}]}]}]}], ";"}], " ", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox["\[Star]", "6"], 
     SubscriptBox["F", "1"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hF1", "=", " ", "0"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
      RowBox[{"i", " ", "<", "7"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"F1c2", "[", 
            RowBox[{"[", "i", "]"}], "]"}], " ", "===", " ", "0"}], ")"}], 
         "\[Equal]", "False"}], ",", " ", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"l", " ", "=", " ", 
          RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"n", " ", "=", " ", "1"}], ",", " ", 
           RowBox[{"n", " ", "<", " ", "7"}], ",", " ", 
           RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"n", " ", "\[NotEqual]", " ", "i"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"l", ",", " ", "n"}], "]"}]}], "]"}], ";"}]}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"hF1", " ", "=", " ", 
          RowBox[{"hF1", " ", "+", "  ", 
           RowBox[{
            RowBox[{"F1c2", "[", 
             RowBox[{"[", "i", "]"}], "]"}], 
            RowBox[{
             RowBox[{"e", "[", 
              RowBox[{"l", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Wedge]", 
             RowBox[{"e", "[", 
              RowBox[{"l", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[Wedge]", 
             RowBox[{"e", "[", 
              RowBox[{"l", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "]"}], "\[Wedge]", 
             RowBox[{"e", "[", 
              RowBox[{"l", "[", 
               RowBox[{"[", "4", "]"}], "]"}], "]"}], "\[Wedge]", 
             RowBox[{"e", "[", 
              RowBox[{"l", "[", 
               RowBox[{"[", "5", "]"}], "]"}], "]"}]}], 
            RowBox[{
             RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", 
               RowBox[{"l", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", 
               RowBox[{"l", "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", 
               RowBox[{"l", "[", 
                RowBox[{"[", "3", "]"}], "]"}], ",", 
               RowBox[{"l", "[", 
                RowBox[{"[", "4", "]"}], "]"}], ",", 
               RowBox[{"l", "[", 
                RowBox[{"[", "5", "]"}], "]"}]}], "]"}], "]"}]}]}]}], ";"}]}],
        " ", "]"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox["\[Star]", "6"], 
     SubscriptBox["F", "2"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hF2", "=", " ", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
      RowBox[{"i", " ", "<", "7"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", " ", 
         RowBox[{"i", "+", "1"}]}], ",", " ", 
        RowBox[{"j", "<", "7"}], ",", " ", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"F2c2", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", "===", " ", "0"}],
              ")"}], "\[Equal]", "False"}], ",", " ", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"l", " ", "=", " ", 
             RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"n", " ", "=", " ", "1"}], ",", " ", 
              RowBox[{"n", " ", "<", " ", "7"}], ",", " ", 
              RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"n", " ", "\[NotEqual]", " ", "i"}], " ", "&&", " ", 
                  RowBox[{"n", " ", "\[NotEqual]", " ", "j"}]}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"l", ",", " ", "n"}], "]"}]}], "]"}], ";"}]}], 
             "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"hF2", " ", "=", " ", 
             RowBox[{"hF2", " ", "+", "  ", 
              RowBox[{
               RowBox[{"F2c2", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "j"}], "]"}], "]"}], 
               RowBox[{
                RowBox[{"e", "[", 
                 RowBox[{"l", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Wedge]", 
                RowBox[{"e", "[", 
                 RowBox[{"l", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[Wedge]", 
                RowBox[{"e", "[", 
                 RowBox[{"l", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "]"}], "\[Wedge]", 
                RowBox[{"e", "[", 
                 RowBox[{"l", "[", 
                  RowBox[{"[", "4", "]"}], "]"}], "]"}]}], 
               RowBox[{
                RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "j", ",", 
                  RowBox[{"l", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", 
                  RowBox[{"l", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", 
                  RowBox[{"l", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], ",", 
                  RowBox[{"l", "[", 
                   RowBox[{"[", "4", "]"}], "]"}]}], "]"}], "]"}]}]}]}], 
            ";"}]}], " ", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
     "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox["\[Star]", "6"], 
     RowBox[{
      SubscriptBox["F", "3"], " ", "and"}], " ", 
     SubscriptBox["\[Star]", "6"], "H"}], " ", "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"hH", " ", "=", " ", "0"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hF3", " ", "=", " ", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
      RowBox[{"i", " ", "<", "7"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", " ", 
         RowBox[{"i", "+", "1"}]}], ",", " ", 
        RowBox[{"j", "<", "7"}], ",", " ", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", " ", 
           RowBox[{"j", "+", "1"}]}], ",", " ", 
          RowBox[{"k", "<", "7"}], ",", " ", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Hc2", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", "===",
                 " ", "0"}], ")"}], "\[Equal]", "False"}], ",", " ", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"l", " ", "=", " ", 
               RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"n", " ", "=", " ", "1"}], ",", " ", 
                RowBox[{"n", " ", "<", " ", "7"}], ",", " ", 
                RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"n", " ", "\[NotEqual]", " ", "i"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", " ", "\[NotEqual]", " ", "j"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "k"}]}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"l", ",", " ", "n"}], "]"}]}], "]"}], ";"}]}], 
               "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"hH", " ", "=", " ", 
               RowBox[{"hH", " ", "+", "   ", 
                RowBox[{
                 RowBox[{"Hc2", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
                 RowBox[{
                  RowBox[{"e", "[", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Wedge]", 
                  RowBox[{"e", "[", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[Wedge]", 
                  RowBox[{"e", "[", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}]}], 
                 RowBox[{
                  RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j", ",", "k", ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}]}]}]}], 
              ";"}]}], " ", "]"}], "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"F3c2", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", "===",
                 " ", "0"}], ")"}], "\[Equal]", "False"}], ",", " ", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"l", " ", "=", " ", 
               RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"n", " ", "=", " ", "1"}], ",", " ", 
                RowBox[{"n", " ", "<", " ", "7"}], ",", " ", 
                RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"n", " ", "\[NotEqual]", " ", "i"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", " ", "\[NotEqual]", " ", "j"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "k"}]}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"l", ",", " ", "n"}], "]"}]}], "]"}], ";"}]}], 
               "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"hF3", " ", "=", " ", 
               RowBox[{"hF3", " ", "+", "   ", 
                RowBox[{
                 RowBox[{"F3c2", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
                 RowBox[{
                  RowBox[{"e", "[", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Wedge]", 
                  RowBox[{"e", "[", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[Wedge]", 
                  RowBox[{"e", "[", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}]}], 
                 RowBox[{
                  RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j", ",", "k", ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}]}]}]}], 
              ";"}]}], " ", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
       "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox["\[Star]", "6"], 
     SubscriptBox["F", "4"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hF4", " ", "=", " ", "0"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
      RowBox[{"i", " ", "<", "7"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", " ", 
         RowBox[{"i", "+", "1"}]}], ",", " ", 
        RowBox[{"j", "<", "7"}], ",", " ", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", " ", 
           RowBox[{"j", "+", "1"}]}], ",", " ", 
          RowBox[{"k", "<", "7"}], ",", " ", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"m", "=", " ", 
             RowBox[{"k", "+", "1"}]}], ",", " ", 
            RowBox[{"m", "<", "7"}], ",", " ", 
            RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"F4c2", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "m"}], "]"}], "]"}],
                   " ", "===", " ", "0"}], ")"}], "\[Equal]", "False"}], ",", 
               " ", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"l", " ", "=", " ", 
                 RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"n", " ", "=", " ", "1"}], ",", " ", 
                  RowBox[{"n", " ", "<", " ", "7"}], ",", " ", 
                  RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"n", " ", "\[NotEqual]", " ", "i"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", " ", "\[NotEqual]", " ", "j"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "k"}], " ", "&&", " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "m"}]}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"l", ",", " ", "n"}], "]"}]}], "]"}], ";"}]}], 
                 "]"}], ";", "\[IndentingNewLine]", 
                RowBox[{"hF4", " ", "=", " ", 
                 RowBox[{"hF4", " ", "+", "   ", 
                  RowBox[{
                   RowBox[{"F4c2", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "m"}], "]"}], "]"}], 
                   RowBox[{
                    RowBox[{"e", "[", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}]}], 
                   RowBox[{
                    RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "m", ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}]}]}], 
                ";"}]}], " ", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
         "]"}]}], "]"}]}], "]"}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox["\[Star]", "6"], 
     SubscriptBox["F", "5"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hF5", " ", "=", " ", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", "1"}], ",", " ", 
      RowBox[{"i", " ", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "li", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"lc", "=", 
        RowBox[{"li", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ind", " ", "=", " ", 
        RowBox[{
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
            "}"}], ",", "lc"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"hF5", " ", "=", " ", 
        RowBox[{"hF5", " ", "+", " ", 
         RowBox[{
          RowBox[{"F5", "[", 
           RowBox[{
            RowBox[{"lc", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
            RowBox[{"lc", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"lc", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"lc", "[", 
             RowBox[{"[", "4", "]"}], "]"}], ",", 
            RowBox[{"lc", "[", 
             RowBox[{"[", "5", "]"}], "]"}]}], "]"}], " ", 
          RowBox[{"e", "[", "ind", "]"}], "*", 
          RowBox[{
           RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"lc", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
             RowBox[{"lc", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"lc", "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"lc", "[", 
              RowBox[{"[", "4", "]"}], "]"}], ",", 
             RowBox[{"lc", "[", 
              RowBox[{"[", "5", "]"}], "]"}], ",", " ", "ind"}], "]"}], 
           "]"}]}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox["\[Star]", "6"], 
     SubscriptBox["F", "6"]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"hF6", " ", "=", " ", "0"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
      RowBox[{"i", " ", "<", "7"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", " ", 
         RowBox[{"i", "+", "1"}]}], ",", " ", 
        RowBox[{"j", "<", "7"}], ",", " ", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", " ", 
           RowBox[{"j", "+", "1"}]}], ",", " ", 
          RowBox[{"k", "<", "7"}], ",", " ", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"m", "=", " ", 
             RowBox[{"k", "+", "1"}]}], ",", " ", 
            RowBox[{"m", "<", "7"}], ",", " ", 
            RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"o", "=", " ", 
               RowBox[{"m", "+", "1"}]}], ",", " ", 
              RowBox[{"o", "<", "7"}], ",", " ", 
              RowBox[{"o", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"p", "=", " ", 
                 RowBox[{"o", "+", "1"}]}], ",", " ", 
                RowBox[{"p", "<", "7"}], ",", " ", 
                RowBox[{"p", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"F6c", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    "i", ",", "j", ",", "k", ",", "m", ",", "o", ",", "p"}], 
                    "]"}], "]"}], " ", "===", " ", "0"}], ")"}], "\[Equal]", 
                    "False"}], ",", " ", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"l", " ", "=", " ", 
                    RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"n", " ", "=", " ", "1"}], ",", " ", 
                    RowBox[{"n", " ", "<", " ", "7"}], ",", " ", 
                    RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"n", " ", "\[NotEqual]", " ", "i"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", " ", "\[NotEqual]", " ", "j"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "k"}], " ", "&&", " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "m"}], " ", "&&", " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "o"}], " ", "&&", " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "p"}]}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"l", ",", " ", "n"}], "]"}]}], "]"}], ";"}]}], 
                    "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"hF6", " ", "=", " ", 
                    RowBox[{"hF6", " ", "+", "   ", 
                    RowBox[{
                    RowBox[{"F6c", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    "i", ",", "j", ",", "k", ",", "m", ",", "o", ",", "p"}], 
                    "]"}], "]"}], 
                    RowBox[{
                    RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{
                    "i", ",", "j", ",", "k", ",", "m", ",", "o", ",", "p"}], 
                    "]"}], "]"}]}]}]}], ";"}]}], " ", "]"}], ";"}]}], 
               "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
       "]"}]}], "]"}], ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7789323650338306`*^9, 3.778932378265442*^9}, {
   3.778932727992543*^9, 3.778932751957122*^9}, {3.7789328132370205`*^9, 
   3.7789328186435194`*^9}, {3.7789915608793764`*^9, 3.778991631809703*^9}, {
   3.8481375404765806`*^9, 3.8481375927459154`*^9}, {3.848138973114956*^9, 
   3.84813899779909*^9}, {3.848139072138173*^9, 3.8481390958036346`*^9}, 
   3.850831166667756*^9, {3.85083123871854*^9, 3.8508312432400465`*^9}, {
   3.85083127753237*^9, 3.850831298034767*^9}, {3.850875431383425*^9, 
   3.8508754481175847`*^9}, 3.850875485603918*^9},
 CellLabel->"In[79]:=",ExpressionUUID->"0c2823a7-486b-4e7d-b393-a42de33a18d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Norms", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"F1n", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"F1f", "\[Wedge]", "hF1"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F3n", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"F3f", "\[Wedge]", "hF3"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F5n", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"F5f", "\[Wedge]", "hF5"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Hn", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"Hf", "\[Wedge]", "hH"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F0n", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"F0f", "\[Wedge]", "hF0"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F2n", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"F2f", "\[Wedge]", "hF2"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F4n", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"F4f", "\[Wedge]", "hF4"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F6n", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"F6f", "\[Wedge]", "hF6"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7797851760104017`*^9, 3.779785275572322*^9}, {
   3.77978533296541*^9, 3.779785361412822*^9}, {3.7797855263458443`*^9, 
   3.779785527414117*^9}, {3.779785562421123*^9, 3.779785567268476*^9}, {
   3.779794743658753*^9, 3.779794756280085*^9}, {3.7830615259074287`*^9, 
   3.783061541394985*^9}, 3.783858999110619*^9, {3.783859051731525*^9, 
   3.78385905627521*^9}, {3.7838594614445763`*^9, 3.7838594770754642`*^9}, {
   3.783859625592594*^9, 3.783859627796138*^9}, 3.809347473425468*^9, 
   3.8094162489885817`*^9, {3.848137508627411*^9, 3.848137508736125*^9}, {
   3.8481391399849563`*^9, 3.8481391552047305`*^9}, {3.850831393695893*^9, 
   3.8508314212078876`*^9}, 3.850831491526286*^9},
 CellLabel->"In[94]:=",ExpressionUUID->"144f04c4-b93e-4da5-a692-7443670a6052"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Volume", " ", "forms"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"n", "=", "1"}], ",", " ", 
     RowBox[{"n", " ", "<", " ", 
      RowBox[{"NDP", "+", "1"}]}], ",", " ", 
     RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"volp", "[", "n", "]"}], " ", "=", " ", "1"}], ";", " ", 
      RowBox[{
       RowBox[{"volb", "[", "n", "]"}], " ", "=", "1"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"l", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", " ", 
        RowBox[{"i", "<", "7"}], ",", " ", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"MemberQ", "[", 
           RowBox[{
            RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"volp", "[", "n", "]"}], "=", 
            RowBox[{
             RowBox[{"volp", "[", "n", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "i", "]"}]}]}], ";"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"l", ",", "i"}], "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"volb", "[", "n", "]"}], "=", 
            RowBox[{
             RowBox[{"volb", "[", "n", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "i", "]"}]}]}], ";"}]}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"type", "[", "n", "]"}], "\[Equal]", "4"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"volb", "[", "n", "]"}], "=", 
          RowBox[{
           RowBox[{"volb", "[", "n", "]"}], "*", 
           RowBox[{
            RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "4", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "5", "]"}], "]"}]}], "]"}], "]"}]}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"type", "[", "n", "]"}], "\[Equal]", "5"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"volb", "[", "n", "]"}], "=", 
          RowBox[{
           RowBox[{"volb", "[", "n", "]"}], "*", 
           RowBox[{
            RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "4", "]"}], "]"}]}], "]"}], "]"}]}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"type", "[", "n", "]"}], "\[Equal]", "6"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"volb", "[", "n", "]"}], "=", 
          RowBox[{
           RowBox[{"volb", "[", "n", "]"}], "*", 
           RowBox[{
            RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}]}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"type", "[", "n", "]"}], "\[Equal]", "7"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"volb", "[", "n", "]"}], "=", 
          RowBox[{
           RowBox[{"volb", "[", "n", "]"}], "*", 
           RowBox[{
            RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "4", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.778993142972847*^9, 3.7789931836465673`*^9}, {
   3.7789932254476323`*^9, 3.7789932740715113`*^9}, {3.778993368446395*^9, 
   3.7789934430973973`*^9}, {3.7789934756973867`*^9, 
   3.7789935085148134`*^9}, {3.778993555022013*^9, 3.7789935584558268`*^9}, {
   3.7789937949225225`*^9, 3.7789938393417883`*^9}, {3.7789938906445665`*^9, 
   3.778993976937969*^9}, {3.7789941267297544`*^9, 3.778994163328849*^9}, 
   3.809419162494378*^9, {3.8094192561014605`*^9, 3.809419292306175*^9}, {
   3.809419334826668*^9, 3.8094193728947973`*^9}, {3.809419427939982*^9, 
   3.8094195256272745`*^9}, 3.8094197788015637`*^9, {3.809419829732558*^9, 
   3.809419874601573*^9}, {3.817204146464672*^9, 3.8172042458721647`*^9}, {
   3.8172043129912195`*^9, 3.817204333649191*^9}, {3.820231645743149*^9, 
   3.8202316482248087`*^9}, 3.820231732254775*^9, {3.832822688832353*^9, 
   3.8328227027436237`*^9}, 3.8328227617582846`*^9, 3.832822885110512*^9, {
   3.848137760056735*^9, 3.848137808218615*^9}, {3.8481391564238195`*^9, 
   3.848139163378907*^9}, 3.8481399515202127`*^9, {3.85083142544987*^9, 
   3.8508314258255224`*^9}, {3.850831486464118*^9, 3.850831521208191*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"ff01fd47-09c4-44a0-8b65-39066b7efb02"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->
  "In[103]:=",ExpressionUUID->"d98991e9-8c38-420f-9fc5-80616f2089fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Equations", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"square", " ", "=", " ", "0"}], ";"}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"sum", " ", "of", " ", "the", " ", "equations", " ", "squared"}],
      ",", " ", 
     RowBox[{"to", " ", "be", " ", "ultimately", " ", "minimized"}]}], "*)"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"check", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqSet", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Jacobi", " ", "identities"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", " ", 
      RowBox[{"i", "<", "7"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"de", "[", "i", "]"}], "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f2", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "k", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ";"}]}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JacobiSet", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", "7"}], ",", " ", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"dde", "[", "n", "]"}], "=", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{"d", "[", 
           RowBox[{"de", "[", "n", "]"}], "]"}], " ", "/.", " ", "rules"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"dde", "[", "n", "]"}], ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], " ", "===", " ", 
                   "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"JacobiSet", ",", " ", 
                   RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"dde", "[", "n", "]"}], ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"check", ",", " ", 
                   RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"dde", "[", "n", "]"}], ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}]}], "]"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"square", "=", 
                  RowBox[{"square", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"dde", "[", "n", "]"}], ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}],
             "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}]}], "]"}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Energy", " ", "momentum", " ", "tensor"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "\[LessEqual]", " ", "NDP"}], ",", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"len", "=", 
        RowBox[{"Length", "[", 
         RowBox[{"para", "[", "n", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", " ", "len"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], "+=", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"type", "[", "n", "]"}], "+", "1"}], ")"}]}], "*", 
            RowBox[{"T10", "[", "n", "]"}]}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.779085320907566*^9, 3.779085393356366*^9}, {
   3.779088916698159*^9, 3.7790889449836016`*^9}, {3.779098508389826*^9, 
   3.779098548577829*^9}, {3.7790988582319527`*^9, 3.7790988691228795`*^9}, {
   3.7790989115423913`*^9, 3.7790989446887197`*^9}, {3.77916901950854*^9, 
   3.779169020569504*^9}, {3.7791690627841043`*^9, 3.7791691027609563`*^9}, {
   3.779181274085875*^9, 3.779181291965064*^9}, {3.7791813645808167`*^9, 
   3.779181561106707*^9}, {3.7791816549656205`*^9, 3.779181703754117*^9}, {
   3.7791817655318594`*^9, 3.7791818149626455`*^9}, 3.7791818754588223`*^9, {
   3.7791820555131855`*^9, 3.779182074708847*^9}, {3.779182199465141*^9, 
   3.779182272637399*^9}, {3.7791823545572753`*^9, 3.779182375085365*^9}, {
   3.779182411169858*^9, 3.779182412219036*^9}, {3.7791825399283857`*^9, 
   3.779182543144828*^9}, {3.7791825953521695`*^9, 3.779182644555554*^9}, 
   3.7791826805333176`*^9, {3.7791827690026565`*^9, 3.7791828010319195`*^9}, {
   3.7791828605048046`*^9, 3.7791828767722893`*^9}, {3.7791829544964232`*^9, 
   3.7791829565040503`*^9}, {3.779186549914254*^9, 3.779186566189712*^9}, {
   3.7791866191547527`*^9, 3.779186689487564*^9}, 3.779187751258193*^9, {
   3.780119174900126*^9, 3.7801192346746483`*^9}, {3.780293435159676*^9, 
   3.780293452309616*^9}, {3.7803010733578367`*^9, 3.780301081790215*^9}, {
   3.7809201954167957`*^9, 3.780920199366283*^9}, {3.818753059367711*^9, 
   3.8187530619603095`*^9}, {3.848139165800233*^9, 3.84813919176863*^9}, {
   3.848139474101883*^9, 3.848139481386623*^9}, {3.848139582487232*^9, 
   3.848139582772336*^9}, {3.848139961375189*^9, 3.848139977891267*^9}, {
   3.8481416004169044`*^9, 3.8481416005262513`*^9}, {3.850831550343313*^9, 
   3.8508316351098747`*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"f15f8e45-82ee-45df-8642-c34114f3e5f0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Equations", ":", " ", "IIA"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{"IIA", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"eomH", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "hH", "]"}], " ", "-", 
           RowBox[{"(", 
            RowBox[{"F0f", "\[Wedge]", "hF2"}], ")"}], "-", 
           RowBox[{"(", 
            RowBox[{"F2f", "\[Wedge]", "hF4"}], ")"}], "-", 
           RowBox[{"(", 
            RowBox[{"F4f", "\[Wedge]", "hF6"}], ")"}]}], " ", "/.", " ", 
          "rules"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"eomF2", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "hF2", "]"}], "+", 
           RowBox[{"Hf", "\[Wedge]", "hF4"}]}], " ", "/.", " ", "rules"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"eomF4", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "hF4", "]"}], "+", 
           RowBox[{"Hf", "\[Wedge]", "hF6"}]}], " ", "/.", " ", "rules"}], 
         "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Bianchi", " ", "identities"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"sources4", " ", "=", " ", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"sources6", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"n", "=", "1"}], ",", " ", 
         RowBox[{"n", "\[LessEqual]", " ", "NDP"}], ",", " ", 
         RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "4"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"sources4", " ", "=", " ", 
              RowBox[{"sources4", " ", "+", 
               RowBox[{
                RowBox[{"1", "/", "5"}], "*", 
                RowBox[{"T10", "[", "n", "]"}], "*", 
                RowBox[{"volb", "[", "n", "]"}]}]}]}], ";"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "6"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"sources6", " ", "=", " ", 
              RowBox[{"sources6", "+", 
               RowBox[{
                RowBox[{"1", "/", "7"}], "*", 
                RowBox[{"T10", "[", "n", "]"}], "*", 
                RowBox[{"volb", "[", "n", "]"}]}]}]}], ";"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"BIH", " ", "=", " ", 
           RowBox[{"reWrite", "[", 
            RowBox[{
             RowBox[{"d", "[", "Hf", "]"}], " ", "/.", " ", "rules"}], 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"BIF0", "=", " ", 
           RowBox[{"reWrite", "[", 
            RowBox[{
             RowBox[{"d", "[", "F0f", "]"}], " ", "/.", " ", "rules"}], 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"BIF2", "=", 
           RowBox[{"reWrite", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"d", "[", "F2f", "]"}], "-", 
              RowBox[{"Hf", "\[Wedge]", "F0f"}], "-", "sources6"}], "/.", " ",
              "rules"}], "]"}]}], ";", " ", "\[IndentingNewLine]", 
          RowBox[{"BIF4", " ", "=", " ", 
           RowBox[{"reWrite", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"d", "[", "F4f", "]"}], "-", 
              RowBox[{"Hf", "\[Wedge]", "F2f"}], "+", "sources4"}], "/.", " ",
              "rules"}], " ", "]"}]}], ";"}]}], " ", "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Projection", " ", "to", " ", "scalar", " ", "equations", " ", "from",
          " ", "the", " ", "coefficients"}], "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Equations", " ", "involving", " ", "1"}], "-", "forms"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Coefficient", "[", 
                RowBox[{"BIF0", ",", " ", 
                 RowBox[{"e", "[", "i", "]"}]}], "]"}], " ", "===", " ", 
               "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"eqSet", ",", " ", 
               RowBox[{
                RowBox[{"Coefficient", "[", 
                 RowBox[{"BIF0", ",", " ", 
                  RowBox[{"e", "[", "i", "]"}]}], "]"}], " ", "\[Equal]", " ",
                 "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"check", ",", " ", 
               RowBox[{"Coefficient", "[", 
                RowBox[{"BIF0", ",", " ", 
                 RowBox[{"e", "[", "i", "]"}]}], "]"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"square", " ", "=", " ", 
              RowBox[{"square", " ", "+", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"Coefficient", "[", 
                  RowBox[{"BIF0", ",", " ", 
                   RowBox[{"e", "[", "i", "]"}]}], "]"}], ")"}], "^", 
                "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Equations", " ", "involving", " ", "3"}], "-", "forms"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], " ", "===", " ", 
                   "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"eqSet", ",", " ", 
                   RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"check", ",", " ", 
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}]}], "]"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"square", " ", "=", " ", 
                  RowBox[{"square", " ", "+", " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], " ", "===", " ", 
                   "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"eqSet", ",", " ", 
                   RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"check", ",", " ", 
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}]}], "]"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"square", " ", "=", " ", 
                  RowBox[{"square", " ", "+", " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}],
             "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Equations", " ", "involving", " ", "4"}], "-", "forms"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"l", "=", 
                RowBox[{"k", "+", "1"}]}], ",", " ", 
               RowBox[{"l", "<", "7"}], ",", " ", 
               RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}],
               "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Equations", " ", "involving", " ", "5"}], "-", "forms"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", 
             RowBox[{"i", "+", "1"}]}], ",", " ", 
            RowBox[{"j", "<", "7"}], ",", " ", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"k", "=", 
               RowBox[{"j", "+", "1"}]}], ",", " ", 
              RowBox[{"k", "<", "7"}], ",", " ", 
              RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"l", "=", 
                 RowBox[{"k", "+", "1"}]}], ",", " ", 
                RowBox[{"l", "<", "7"}], ",", " ", 
                RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"m", "=", 
                   RowBox[{"l", "+", "1"}]}], ",", " ", 
                  RowBox[{"m", "<", "7"}], ",", " ", 
                  RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}]}], "]"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}]}], "]"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}]}], 
                 "]"}]}], "]"}]}], "]"}]}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"4", "d", " ", "Ricci", " ", "scalar"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"R4", " ", "=", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"T10", "[", "i", "]"}], 
            RowBox[{
             RowBox[{"type", "[", "i", "]"}], "+", "1"}]], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "NDP"}], "}"}]}], "]"}], " ", "-", 
         " ", 
         RowBox[{"(", 
          RowBox[{"F0n", "+", "F2n", "+", "F4n", "+", "F6n"}], ")"}]}]}], ";",
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"6", "d", " ", "Ricci", " ", "tensor"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Ricci2", " ", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"F2c2", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "c"}], "]"}], "]"}], "*", 
               RowBox[{"F2c2", "[", 
                RowBox[{"[", 
                 RowBox[{"b", ",", "c"}], "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"c", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"2", "*", 
               RowBox[{"3", "!"}]}], ")"}]}], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"F4c2", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "c", ",", "d", ",", "e"}], "]"}], "]"}], 
               "*", 
               RowBox[{"F4c2", "[", 
                RowBox[{"[", 
                 RowBox[{"b", ",", "c", ",", "d", ",", "e"}], "]"}], "]"}]}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"c", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"d", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"e", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"1", "/", "4"}], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Hc2", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "c", ",", "d"}], "]"}], "]"}], "*", 
               RowBox[{"Hc2", "[", 
                RowBox[{"[", 
                 RowBox[{"b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"c", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"d", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", 
            RowBox[{"T", "[", 
             RowBox[{"[", 
              RowBox[{"a", ",", "b"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
           "-", 
           RowBox[{
            RowBox[{"1", "/", "16"}], "*", 
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"a", ",", "b"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{"T10", "[", "i", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "NDP"}], "}"}]}], "]"}], "+", 
              RowBox[{"2", "Hn"}], "-", "F0n", "+", "F2n", "+", 
              RowBox[{"3", "F4n"}], "-", 
              RowBox[{"3", "F6n"}]}], ")"}]}]}], "\[IndentingNewLine]", ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]"}]}]], "Input",\

 CellChangeTimes->{
  3.779183732949072*^9, {3.7791864790817413`*^9, 3.7791865022058296`*^9}, {
   3.7791869207429757`*^9, 3.779186930217657*^9}, {3.7791870032462873`*^9, 
   3.7791874716391506`*^9}, {3.779187534681538*^9, 3.7791876378605633`*^9}, {
   3.779187684392062*^9, 3.7791877005059533`*^9}, {3.779187889325646*^9, 
   3.779187892254777*^9}, {3.7791881812906685`*^9, 3.7791881995388565`*^9}, {
   3.7791882409820156`*^9, 3.779188303450864*^9}, {3.7791894244899797`*^9, 
   3.7791894573739996`*^9}, {3.7791895471837797`*^9, 3.779189560889118*^9}, {
   3.779189907849818*^9, 3.77918991811137*^9}, {3.780031501840629*^9, 
   3.780031505518429*^9}, {3.7801191633161507`*^9, 3.780119164001479*^9}, {
   3.780300637326457*^9, 3.780300642076078*^9}, {3.780920227560625*^9, 
   3.780920228326273*^9}, {3.785578105600111*^9, 3.7855781237094183`*^9}, {
   3.7888656803996754`*^9, 3.7888656904391427`*^9}, 3.8094153077678165`*^9, 
   3.8094158161019197`*^9, 3.8094160018159566`*^9, 3.8094162595134115`*^9, 
   3.8141605949649935`*^9, {3.8141607347547474`*^9, 3.81416073544433*^9}, 
   3.816079724725376*^9, {3.8187530938083167`*^9, 3.8187531614051332`*^9}, {
   3.818753201094391*^9, 3.8187532826370196`*^9}, {3.8187533160136776`*^9, 
   3.8187535088526726`*^9}, {3.8187535406367283`*^9, 
   3.8187536193645816`*^9}, {3.8188421256807995`*^9, 3.81884213541401*^9}, {
   3.82023142063443*^9, 3.8202314540617733`*^9}, {3.82023183036534*^9, 
   3.8202318445022774`*^9}, 3.8328231829106345`*^9, {3.848137907197094*^9, 
   3.8481380501451025`*^9}, 3.8481381993772984`*^9, {3.8481382324789095`*^9, 
   3.848138247244672*^9}, {3.8481382853128333`*^9, 3.8481383669809666`*^9}, {
   3.848139202718562*^9, 3.848139254948107*^9}, {3.8481410958253*^9, 
   3.848141096965663*^9}, {3.84814129639862*^9, 3.848141297210896*^9}, {
   3.848141347167889*^9, 3.84814136299229*^9}, {3.8481414045089397`*^9, 
   3.8481414200064297`*^9}, {3.848141487366878*^9, 3.848141490584875*^9}, {
   3.8508316432877626`*^9, 3.850831656876811*^9}, {3.8508316903324785`*^9, 
   3.85083171404494*^9}, {3.8508317475907764`*^9, 3.8508318006388826`*^9}, {
   3.8508318535064316`*^9, 3.8508319246324687`*^9}, {3.8508938810453424`*^9, 
   3.8508938827182684`*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"e69cc54c-df7e-4520-a091-381a52204ee3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Equations", ":", " ", "IIB"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{"IIB", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"eomH", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "hH", "]"}], "-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"F1f", "\[Wedge]", "hF3"}], "+", 
             RowBox[{"F3f", "\[Wedge]", "hF5"}]}], ")"}]}], " ", "/.", " ", 
          "rules"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"eomF1", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "hF1", "]"}], "+", 
           RowBox[{"Hf", "\[Wedge]", "hF3"}]}], "/.", "rules"}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"eomF3", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "hF3", "]"}], "+", 
           RowBox[{"Hf", "\[Wedge]", "hF5"}]}], " ", "/.", " ", "rules"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"eomF5", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{"d", "[", "hF5", "]"}], " ", "/.", " ", "rules"}], "]"}]}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Bianchi", " ", "identities"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"sources5", " ", "=", " ", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"sources7", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"sources3", " ", "=", " ", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"n", "=", "1"}], ",", " ", 
         RowBox[{"n", "\[LessEqual]", " ", "NDP"}], ",", " ", 
         RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "5"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"sources5", " ", "=", " ", 
              RowBox[{"sources5", " ", "+", 
               RowBox[{
                RowBox[{"1", "/", "6"}], "*", 
                RowBox[{"T10", "[", "n", "]"}], "*", 
                RowBox[{"volb", "[", "n", "]"}]}]}]}], ";"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "3"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"sources3", " ", "=", " ", 
              RowBox[{"sources3", " ", "-", 
               RowBox[{
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"T10", "[", "n", "]"}], "*", 
                RowBox[{"volb", "[", "n", "]"}]}]}]}], ";"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "7"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"sources7", " ", "=", " ", 
              RowBox[{"sources7", "-", 
               RowBox[{
                RowBox[{"1", "/", "8"}], "*", 
                RowBox[{"T10", "[", "n", "]"}], "*", 
                RowBox[{"volb", "[", "n", "]"}]}]}]}], ";"}]}], "]"}], 
          ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"BIH", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{"d", "[", "Hf", "]"}], " ", "/.", " ", "rules"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"BIF1", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "F1f", "]"}], "-", "sources7"}], "/.", " ", 
          "rules"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"BIF3", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "F3f", "]"}], "-", 
           RowBox[{"Hf", "\[Wedge]", "F1f"}], "-", "sources5"}], "/.", " ", 
          "rules"}], " ", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"BIF5", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "F5f", "]"}], "-", 
           RowBox[{"Hf", "\[Wedge]", "F3f"}], "  ", "-", " ", "sources3"}], "/.",
           " ", "rules"}], "]"}]}], ";", " ", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Projection", " ", "to", " ", "scalar", " ", "equations", " ", "from",
          " ", "the", " ", "coefficients"}], "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Equations", " ", "involving", " ", "2"}], "-", "forms"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Coefficient", "[", 
                  RowBox[{"eomF5", ",", " ", 
                   RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}], " ", "===", " ", 
                 "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"AppendTo", "[", 
                RowBox[{"eqSet", ",", " ", 
                 RowBox[{
                  RowBox[{"Coefficient", "[", 
                   RowBox[{"eomF5", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}], " ", "\[Equal]", 
                  " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"check", ",", " ", 
                 RowBox[{"Coefficient", "[", 
                  RowBox[{"eomF5", ",", " ", 
                   RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}]}], "]"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"square", " ", "=", " ", 
                RowBox[{"square", " ", "+", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF5", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}], ")"}], "^", 
                  "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Coefficient", "[", 
                  RowBox[{"BIF1", ",", " ", 
                   RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}], " ", "===", " ", 
                 "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"AppendTo", "[", 
                RowBox[{"eqSet", ",", " ", 
                 RowBox[{
                  RowBox[{"Coefficient", "[", 
                   RowBox[{"BIF1", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}], " ", "\[Equal]", 
                  " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"check", ",", " ", 
                 RowBox[{"Coefficient", "[", 
                  RowBox[{"BIF1", ",", " ", 
                   RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}]}], "]"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"square", " ", "=", " ", 
                RowBox[{"square", " ", "+", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF1", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}], ")"}], "^", 
                  "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Equations", " ", "involving", " ", "4"}], "-", "forms"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"l", "=", 
                RowBox[{"k", "+", "1"}]}], ",", " ", 
               RowBox[{"l", "<", "7"}], ",", " ", 
               RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "]"}], ";"}]}], "\[IndentingNewLine]",
               "]"}]}], "]"}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Equations", " ", "involving", " ", "5"}], "-", "forms"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"l", "=", 
                RowBox[{"k", "+", "1"}]}], ",", " ", 
               RowBox[{"l", "<", "7"}], ",", " ", 
               RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{"For", "[", 
                RowBox[{
                 RowBox[{"m", "=", 
                  RowBox[{"l", "+", "1"}]}], ",", " ", 
                 RowBox[{"m", "<", "7"}], ",", " ", 
                 RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                 RowBox[{"For", "[", 
                  RowBox[{
                   RowBox[{"n", "=", 
                    RowBox[{"m", "+", "1"}]}], ",", " ", 
                   RowBox[{"n", "<", "7"}], ",", " ", 
                   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF1", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF1", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF1", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}]}], "]"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF1", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF5", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF5", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF5", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}]}], "]"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF5", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}],
                   "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
          "]"}]}], "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"4", "d", " ", "Ricci", " ", "scalar"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"R4", " ", "=", " ", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"type", "[", "n", "]"}], "+", "1"}], ")"}]}], "*", 
            RowBox[{"T10", "[", "n", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1", ",", "NDP"}], "}"}]}], "]"}], "-", " ", 
         RowBox[{"(", 
          RowBox[{"F1n", "+", "F3n", "+", "F5n"}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"6", "d", " ", "Ricci", " ", "tensor"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Ricci2", " ", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"F1c2", "[", 
             RowBox[{"[", "a", "]"}], "]"}], "*", 
            RowBox[{"F1c2", "[", 
             RowBox[{"[", "b", "]"}], "]"}]}], "\[IndentingNewLine]", "-", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"Coefficient", "[", 
             RowBox[{"hF5", ",", " ", 
              RowBox[{"e", "[", "a", "]"}]}], "]"}], "*", 
            RowBox[{"Coefficient", "[", 
             RowBox[{"hF5", ",", " ", 
              RowBox[{"e", "[", "b", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
           "+", 
           RowBox[{
            RowBox[{"1", "/", "4"}], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Hc2", "[", 
                 RowBox[{"[", 
                  RowBox[{"a", ",", "c", ",", "d"}], "]"}], "]"}], "*", 
                RowBox[{"Hc2", "[", 
                 RowBox[{"[", 
                  RowBox[{"b", ",", "c", ",", "d"}], "]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"F3c2", "[", 
                 RowBox[{"[", 
                  RowBox[{"a", ",", "c", ",", "d"}], "]"}], "]"}], "*", 
                RowBox[{"F3c2", "[", 
                 RowBox[{"[", 
                  RowBox[{"b", ",", "c", ",", "d"}], "]"}], "]"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"c", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"d", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"4", "*", 
               RowBox[{"4", "!"}]}], ")"}]}], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"F5c2", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "c", ",", "d", ",", "e", ",", "f"}], "]"}],
                 "]"}], "*", 
               RowBox[{"F5c2", "[", 
                RowBox[{"[", 
                 RowBox[{"b", ",", "c", ",", "d", ",", "e", ",", "f"}], "]"}],
                 "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"c", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"d", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"e", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"f", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"T", "[", 
             RowBox[{"[", 
              RowBox[{"a", ",", "b"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
           "-", 
           RowBox[{
            RowBox[{"1", "/", "16"}], "*", 
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"a", ",", "b"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{"T10", "[", "i", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "NDP"}], "}"}]}], "]"}], "+", 
              RowBox[{"2", "Hn"}], "+", 
              RowBox[{"2", "F3n"}]}], ")"}]}]}], "\[IndentingNewLine]", ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]"}]}]], "Input",\

 CellChangeTimes->{
  3.779183732949072*^9, {3.7791864790817413`*^9, 3.7791865022058296`*^9}, {
   3.7791869207429757`*^9, 3.779186930217657*^9}, {3.7791870032462873`*^9, 
   3.7791874716391506`*^9}, {3.779187534681538*^9, 3.7791876378605633`*^9}, {
   3.779187684392062*^9, 3.7791877005059533`*^9}, {3.779187889325646*^9, 
   3.779187892254777*^9}, {3.7791881812906685`*^9, 3.7791881995388565`*^9}, {
   3.7791882409820156`*^9, 3.779188303450864*^9}, {3.7791894244899797`*^9, 
   3.7791894573739996`*^9}, {3.7791895471837797`*^9, 3.779189560889118*^9}, {
   3.779189907849818*^9, 3.77918991811137*^9}, {3.780031501840629*^9, 
   3.780031505518429*^9}, {3.7801191633161507`*^9, 3.780119164001479*^9}, {
   3.780300637326457*^9, 3.780300642076078*^9}, {3.780920227560625*^9, 
   3.780920228326273*^9}, {3.785578105600111*^9, 3.7855781237094183`*^9}, {
   3.7888656803996754`*^9, 3.7888656904391427`*^9}, 3.8094153077678165`*^9, 
   3.8094158161019197`*^9, 3.8094160018159566`*^9, 3.8094162595134115`*^9, 
   3.8141605949649935`*^9, {3.8141607347547474`*^9, 3.81416073544433*^9}, 
   3.816079724725376*^9, {3.8187530938083167`*^9, 3.8187531614051332`*^9}, {
   3.818753201094391*^9, 3.8187532826370196`*^9}, {3.8187533160136776`*^9, 
   3.8187535088526726`*^9}, {3.8187535406367283`*^9, 
   3.8187536193645816`*^9}, {3.8188421256807995`*^9, 3.81884213541401*^9}, {
   3.82023142063443*^9, 3.8202314540617733`*^9}, {3.82023183036534*^9, 
   3.8202318445022774`*^9}, 3.8328231829106345`*^9, {3.848137907197094*^9, 
   3.8481380501451025`*^9}, 3.8481381993772984`*^9, {3.8481382324789095`*^9, 
   3.848138247244672*^9}, {3.8481382853128333`*^9, 3.8481383669809666`*^9}, {
   3.848139202718562*^9, 3.848139254948107*^9}, {3.8481410958253*^9, 
   3.848141096965663*^9}, {3.84814129639862*^9, 3.848141297210896*^9}, {
   3.848141347167889*^9, 3.84814136299229*^9}, {3.8481414045089397`*^9, 
   3.8481414200064297`*^9}, {3.848141487366878*^9, 3.848141490584875*^9}, {
   3.848141587422597*^9, 3.848141588219285*^9}, {3.8508319273909683`*^9, 
   3.8508321738808823`*^9}, 3.850832230826713*^9, {3.8508759300426946`*^9, 
   3.850875943809305*^9}, {3.850893892440802*^9, 3.8508938951152086`*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"5c6087ac-65d9-44d7-b60e-ac3580108c56"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"6", "d", " ", "Ricci", " ", "scalar"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"R6", " ", "=", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"f2", "[", 
          RowBox[{"[", 
           RowBox[{"b", ",", "a", ",", "c"}], "]"}], "]"}], "*", 
         RowBox[{"f2", "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"f2", "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], "*", 
         RowBox[{"f2", "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}]}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"a", ",", " ", "1", ",", " ", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", " ", "1", ",", " ", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", " ", "1", ",", " ", "6"}], "}"}]}], "]"}]}], " ", 
    ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.779448764861373*^9, 3.779448996470251*^9}, {
   3.779449096591013*^9, 3.779449096957018*^9}, {3.7794491800330524`*^9, 
   3.779449191066268*^9}, {3.779449227743168*^9, 3.7794492805047164`*^9}, {
   3.779449347273905*^9, 3.779449386729559*^9}, {3.7794494168643055`*^9, 
   3.7794494484335546`*^9}, {3.7794494814716706`*^9, 
   3.7794494930977926`*^9}, {3.779449545367668*^9, 3.7794496132944603`*^9}, 
   3.77944979708786*^9, {3.7794498819448442`*^9, 3.7794498834897118`*^9}, {
   3.779510340729191*^9, 3.779510343861828*^9}, 3.7796226011214933`*^9, {
   3.7797840386358557`*^9, 3.7797840402440434`*^9}, {3.780046854042783*^9, 
   3.780046866526711*^9}, {3.780057429604046*^9, 3.780057443506782*^9}, {
   3.780119403825177*^9, 3.7801194236333733`*^9}, {3.780119920386424*^9, 
   3.780119936721305*^9}, 3.7830615636179934`*^9, 3.783061751153924*^9, {
   3.848138393081148*^9, 3.848138403359987*^9}, 3.8508322622006397`*^9},
 CellLabel->
  "In[114]:=",ExpressionUUID->"07260b51-1d02-4ee0-bff0-d9369f42ff3e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"6", "d", " ", "Ricci", " ", 
    RowBox[{"tensor", ":", " ", "definition"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Ricci1", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "4"}], 
           RowBox[{"f2", "[", 
            RowBox[{"[", 
             RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], "*", 
           RowBox[{"f2", "[", 
            RowBox[{"[", 
             RowBox[{"d", ",", "b", ",", "c"}], "]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"1", "/", "2"}], 
           RowBox[{"f2", "[", 
            RowBox[{"[", 
             RowBox[{"b", ",", "a", ",", "c"}], "]"}], "]"}], "*", 
           RowBox[{"f2", "[", 
            RowBox[{"[", 
             RowBox[{"b", ",", "d", ",", "c"}], "]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"1", "/", "2"}], 
           RowBox[{"f2", "[", 
            RowBox[{"[", 
             RowBox[{"c", ",", "a", ",", "b"}], "]"}], "]"}], "*", 
           RowBox[{"f2", "[", 
            RowBox[{"[", 
             RowBox[{"b", ",", "d", ",", "c"}], "]"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "1", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"c", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7800474292622347`*^9, 3.780047442350099*^9}, {
   3.780049673328905*^9, 3.780049689918332*^9}, {3.780049720094502*^9, 
   3.780049747630434*^9}, {3.780049783534603*^9, 3.780049963775269*^9}, {
   3.780050131057391*^9, 3.780050136158783*^9}, 3.780050223328876*^9, {
   3.8481384360172043`*^9, 3.848138436548971*^9}, {3.8481393058420296`*^9, 
   3.8481393062012863`*^9}, {3.850832276121758*^9, 3.8508322897606883`*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"4f2a6d4a-63d1-41b1-b10e-a72b21ae3141"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Einstein", " ", "equations"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"EinsteinEq", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "<", "7"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "i"}], ",", 
        RowBox[{"j", "<", "7"}], ",", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"EinsteinEq", ",", 
           RowBox[{
            RowBox[{"Ricci1", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}], "==", 
            RowBox[{"Ricci2", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"check", ",", 
           RowBox[{
            RowBox[{"Ricci1", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}], "-", 
            RowBox[{"Ricci2", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"square", "=", 
          RowBox[{"square", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Ricci1", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], "-", 
              RowBox[{"Ricci2", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ")"}], "^", 
            "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EinsteinEq", " ", "=", " ", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{"EinsteinEq", ",", "True"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.780054872401379*^9, 3.7800550960983*^9}, {
  3.78005526374564*^9, 3.7800552680816936`*^9}, {3.780055618017893*^9, 
  3.780055621794499*^9}, {3.780119543362446*^9, 3.780119611648706*^9}, {
  3.7801205690098333`*^9, 3.7801206293767223`*^9}, {3.7802936845510674`*^9, 
  3.78029370499723*^9}, {3.780300909996578*^9, 3.780300914109016*^9}, {
  3.7803009569088697`*^9, 3.780300957420587*^9}, {3.780743039543625*^9, 
  3.780743045621997*^9}, {3.782735532698264*^9, 3.7827355337521152`*^9}, {
  3.8481393279774165`*^9, 3.8481393328825383`*^9}, {3.850832296300774*^9, 
  3.8508323315629716`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"363f2a6e-ef9b-42ad-8219-0233b5048a39"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Dilaton", " ", "equation"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dilaton", "=", 
     RowBox[{
      RowBox[{"2", "R4"}], "+", 
      RowBox[{"2", "R6"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"type", "[", "n", "]"}], "+", "1"}], ")"}]}], "*", 
         RowBox[{"T10", "[", "n", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", "NDP"}], "}"}]}], "]"}], "-", "Hn"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"check", ",", "dilaton"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"square", "=", 
     RowBox[{"square", "+", 
      RowBox[{"dilaton", "^", "2"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.780055654610208*^9, 3.780055770944765*^9}, {
   3.780057344401699*^9, 3.780057345649498*^9}, {3.780057481569915*^9, 
   3.7800574947538233`*^9}, {3.780119500609853*^9, 3.780119525888514*^9}, {
   3.780120631457831*^9, 3.780120637424714*^9}, {3.780120705939096*^9, 
   3.780120713906106*^9}, {3.780300950429165*^9, 3.780300974923815*^9}, {
   3.780315913705228*^9, 3.780315914674637*^9}, {3.780316004068639*^9, 
   3.780316004719844*^9}, {3.780379127951377*^9, 3.78037912843324*^9}, {
   3.780985083494137*^9, 3.7809851081322203`*^9}, {3.780985161780279*^9, 
   3.780985186548917*^9}, {3.7812516889131002`*^9, 3.781251690001132*^9}, {
   3.782735526009836*^9, 3.782735526503771*^9}, 3.7840376863521223`*^9, 
   3.78557822542596*^9, {3.788617988820593*^9, 3.7886179926114483`*^9}, {
   3.7888550877953396`*^9, 3.78885509759309*^9}, {3.8093391731311016`*^9, 
   3.809339175391079*^9}, 3.8093392173104477`*^9, {3.809417360178012*^9, 
   3.8094173994874735`*^9}, {3.8094177079590826`*^9, 
   3.8094177119046707`*^9}, {3.814255068904685*^9, 3.8142550739960413`*^9}, {
   3.8171262116175056`*^9, 3.8171262136853075`*^9}, {3.817208617339731*^9, 
   3.817208646501229*^9}, {3.8187544260335116`*^9, 3.8187545229957285`*^9}, {
   3.8187546926438465`*^9, 3.8187547337643304`*^9}, {3.8201342440091796`*^9, 
   3.8201342554446435`*^9}, {3.820134605904836*^9, 3.820134606396673*^9}, {
   3.8201352263933325`*^9, 3.8201352266037436`*^9}, {3.848138479641343*^9, 
   3.848138480078717*^9}, {3.8481393372089825`*^9, 3.848139356767518*^9}, {
   3.8508323355664244`*^9, 3.8508323422140856`*^9}, {3.8508328530940533`*^9, 
   3.850832856761942*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"5457d322-482d-4b89-9579-d551c572c23a"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9, {3.8508329265664034`*^9, 3.850832928548539*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"df430a67-162c-4470-b3a6-441fc85a1647"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Equations", " ", "and", " ", "variables"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"CompleteSet", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"JacobiSet", ",", "eqSet", ",", "EinsteinEq", ",", 
       RowBox[{"{", 
        RowBox[{"dilaton", "\[Equal]", "0"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "variables", "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "variables", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.850833010658798*^9, 3.850833021235358*^9}, 
   3.850833288751479*^9, 3.8508335936392975`*^9},
 CellLabel->
  "In[123]:=",ExpressionUUID->"01e43520-1160-4690-b738-262e0b81773a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"T10", "[", "1", "]"}], ",", 
   RowBox[{"T10", "[", "2", "]"}], ",", 
   RowBox[{"T10", "[", "3", "]"}], ",", 
   RowBox[{"F1", "[", "5", "]"}], ",", 
   RowBox[{"F1", "[", "6", "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"1", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"1", ",", "3", ",", "6"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"1", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"1", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"2", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"2", ",", "3", ",", "6"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"2", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"2", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"F5", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"F5", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"H", "[", 
    RowBox[{"1", ",", "2", ",", "5"}], "]"}], ",", 
   RowBox[{"H", "[", 
    RowBox[{"1", ",", "2", ",", "6"}], "]"}], ",", 
   RowBox[{"H", "[", 
    RowBox[{"3", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"H", "[", 
    RowBox[{"3", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "3", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "3", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "1", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "1", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "2", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "2", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"4", ",", "1", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"4", ",", "1", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"4", ",", "2", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"4", ",", "2", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "1", ",", "3"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "1", ",", "4"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "2", ",", "3"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "2", ",", "4"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"6", ",", "1", ",", "3"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"6", ",", "1", ",", "4"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"6", ",", "2", ",", "3"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"6", ",", "2", ",", "4"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8508336761077275`*^9, 3.850834397595838*^9, 
  3.850895105292385*^9, 3.8593683585859704`*^9, 3.8593689801029625`*^9, 
  3.8598101163567576`*^9, 3.861445658287257*^9, 3.8643081368008986`*^9, 
  3.8643085168101244`*^9, 3.8643087613727484`*^9, 3.864308794014878*^9, 
  3.864308914809227*^9, 3.864309040481988*^9, 3.864309251020442*^9, 
  3.8643092989040704`*^9, 3.864309381671877*^9, 3.8643094347591295`*^9, 
  3.864309586637998*^9, 3.8643097118783875`*^9, 3.8643818950307875`*^9, 
  3.907131606781193*^9, 3.9071363409272976`*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"d3ca23aa-dc7b-411c-ad99-bf76ceb514c8"],

Cell[BoxData["43"], "Output",
 CellChangeTimes->{3.8508336761077275`*^9, 3.850834397595838*^9, 
  3.850895105292385*^9, 3.8593683585859704`*^9, 3.8593689801029625`*^9, 
  3.8598101163567576`*^9, 3.861445658287257*^9, 3.8643081368008986`*^9, 
  3.8643085168101244`*^9, 3.8643087613727484`*^9, 3.864308794014878*^9, 
  3.864308914809227*^9, 3.864309040481988*^9, 3.864309251020442*^9, 
  3.8643092989040704`*^9, 3.864309381671877*^9, 3.8643094347591295`*^9, 
  3.864309586637998*^9, 3.8643097118783875`*^9, 3.8643818950307875`*^9, 
  3.907131606781193*^9, 3.9071363409272976`*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"0667b8a4-0569-46fe-8ab9-7b77a9076371"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850833054210663*^9},
 CellLabel->
  "In[126]:=",ExpressionUUID->"238829d6-f1f6-4b7d-84e0-de9f64f0e28f"],

Cell[TextData[StyleBox["The above provides the list \
\[OpenCurlyDoubleQuote]variables\[CloseCurlyDoubleQuote] of allowed variables \
as well as its length. It is made of the list of structure constants \
\[OpenCurlyDoubleQuote]fSet\[CloseCurlyDoubleQuote], flux components \
\[OpenCurlyDoubleQuote]fluxSet\[CloseCurlyDoubleQuote], and the source set \
contributions T10[I]. The list of equations to solve is \
\[OpenCurlyDoubleQuote]CompleteSet\[CloseCurlyDoubleQuote], and it can be \
printed if needed. The list of left-handsides of these equations, meaning the \
quantities that should vanish, is \[OpenCurlyDoubleQuote]check\
\[CloseCurlyDoubleQuote]. The quantity to be minimized to zero, the sum of \
squares of equations, is \
\[OpenCurlyDoubleQuote]square\[CloseCurlyDoubleQuote]. The 4d Ricci scalar, \
whose sign matters for our solutions, is \[OpenCurlyDoubleQuote]R4\
\[CloseCurlyDoubleQuote], and the 6d one is \[OpenCurlyDoubleQuote]R6\
\[CloseCurlyDoubleQuote].",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.850387410518633*^9, 
   3.850387417609215*^9}, {3.850821911603533*^9, 3.850821913718794*^9}, {
   3.8508220835149403`*^9, 3.850822322282565*^9}, {3.850822356700102*^9, 
   3.8508225473048706`*^9}, {3.850822603307913*^9, 3.850822637253462*^9}, {
   3.850822674507358*^9, 3.8508226756218705`*^9}, {3.850822715099459*^9, 
   3.8508228219471445`*^9}, {3.850833128420691*^9, 3.850833318894847*^9}, {
   3.8508333942355175`*^9, 3.850833488492015*^9}, {3.8508336033267*^9, 
   3.850833650623561*^9}, {3.8508940533263707`*^9, 
   3.850894068500083*^9}},ExpressionUUID->"2ac6a1ed-f009-424e-b725-\
e6bd60a86594"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850833054210663*^9},
 CellLabel->
  "In[127]:=",ExpressionUUID->"01b8e347-a2a9-4715-8a27-a3337dd26c70"],

Cell[TextData[StyleBox["In the following, one has the possibility to assign \
values to some of the variables, for instance setting some of them to 0. This \
allows more specific searches in a given solution class. This is done by \
indicating the values in the replacement \[OpenCurlyDoubleQuote]rep\
\[CloseCurlyDoubleQuote]. Be careful: the order of indices in the variables \
has to be respected. The list \[OpenCurlyDoubleQuote]variables\
\[CloseCurlyDoubleQuote] is then redefined into \[OpenCurlyDoubleQuote]var1\
\[CloseCurlyDoubleQuote].",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.850387410518633*^9, 
   3.850387417609215*^9}, {3.850821911603533*^9, 3.850821913718794*^9}, {
   3.8508220835149403`*^9, 3.850822322282565*^9}, {3.850822356700102*^9, 
   3.8508225473048706`*^9}, {3.850822603307913*^9, 3.850822637253462*^9}, {
   3.850822674507358*^9, 3.8508226756218705`*^9}, {3.850822715099459*^9, 
   3.8508228219471445`*^9}, {3.850833128420691*^9, 3.850833318894847*^9}, {
   3.8508333942355175`*^9, 3.850833488492015*^9}, {3.8508336033267*^9, 
   3.850833650623561*^9}, {3.850833867292613*^9, 3.8508339004017057`*^9}, {
   3.850833934207117*^9, 3.8508340053843365`*^9}, {3.8508340412921224`*^9, 
   3.850834094621045*^9}, {3.850834164090765*^9, 3.8508342120593596`*^9}, {
   3.8508342974011383`*^9, 3.850834372658555*^9}, {3.8508763829017105`*^9, 
   3.850876388650364*^9}, {3.8508778732583623`*^9, 3.850877873884939*^9}, {
   3.8508940741934457`*^9, 3.8508941031916423`*^9}, {3.8580632305478177`*^9, 
   3.858063250220669*^9}, {3.907130875676897*^9, 
   3.9071309006766734`*^9}},ExpressionUUID->"e50d25fc-663c-4d48-a672-\
917bd0773857"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "INPUT", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rep", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", " ", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", " ", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "->", "10"}]}], "}"}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "Assign", " ", "specific", " ", "values", " ", "to", " ", "some", " ", 
     "variables", " ", "here"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"variables2", " ", "=", " ", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"variables", " ", "/.", "rep"}], ",", " ", "_Real"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"var1", "=", " ", 
    RowBox[{"DeleteCases", "[", 
     RowBox[{"variables2", " ", ",", " ", "_Integer"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"check", "=", 
     RowBox[{"check", "/.", "rep"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"square", "=", 
     RowBox[{"square", "/.", "rep"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", 
     RowBox[{"R4", "/.", "rep"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "var1", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.780120130626096*^9, 3.780120145792351*^9}, 
   3.7801202209782667`*^9, 3.780120266833502*^9, {3.780120337857682*^9, 
   3.780120342496636*^9}, {3.780121834950247*^9, 3.780121868480694*^9}, {
   3.780121965474103*^9, 3.780121966066497*^9}, {3.780122054899378*^9, 
   3.780122076752699*^9}, {3.780122284802476*^9, 3.7801222995860367`*^9}, {
   3.7801223753630943`*^9, 3.7801223764810677`*^9}, {3.7801360639609947`*^9, 
   3.780136065015136*^9}, {3.7801361856569433`*^9, 3.7801361958631697`*^9}, {
   3.780137376909082*^9, 3.780137424471322*^9}, {3.780137792362238*^9, 
   3.780137798503586*^9}, {3.7801379085710278`*^9, 3.7801379095755873`*^9}, {
   3.780137970043387*^9, 3.780137970151619*^9}, {3.780138068427099*^9, 
   3.780138070711514*^9}, {3.780138130875386*^9, 3.780138135031913*^9}, {
   3.780138214317121*^9, 3.780138219751935*^9}, {3.7801385597566357`*^9, 
   3.780138565831768*^9}, {3.7801386519073267`*^9, 3.7801386791768303`*^9}, 
   3.780138845563901*^9, 3.7802048921964684`*^9, {3.780205041818508*^9, 
   3.780205048011368*^9}, {3.7802183570179243`*^9, 3.780218357543932*^9}, {
   3.7802184032092447`*^9, 3.7802184034634933`*^9}, {3.780226447741231*^9, 
   3.7802264791641912`*^9}, {3.780226591821295*^9, 3.780226629756373*^9}, {
   3.7802266840922832`*^9, 3.780226750940415*^9}, {3.780226820604587*^9, 
   3.7802268494686747`*^9}, {3.7802268962235003`*^9, 3.780226899829465*^9}, {
   3.780227008157343*^9, 3.780227028956511*^9}, {3.780227363853519*^9, 
   3.780227400396896*^9}, {3.7802274409895573`*^9, 3.7802274442523947`*^9}, {
   3.78022756675*^9, 3.780227593038233*^9}, {3.780227642605917*^9, 
   3.780227656462954*^9}, {3.7802280876780653`*^9, 3.780228098300915*^9}, 
   3.7802281672542*^9, {3.780303615281309*^9, 3.780303634307447*^9}, {
   3.780314509921469*^9, 3.7803145415229225`*^9}, {3.780314578944851*^9, 
   3.7803145810013514`*^9}, {3.780314628318818*^9, 3.780314660318289*^9}, {
   3.7803146904317584`*^9, 3.7803146905494432`*^9}, {3.7803147517138433`*^9, 
   3.78031476788599*^9}, {3.7803148242722073`*^9, 3.7803148536775637`*^9}, 
   3.780315006838996*^9, {3.7803150410365405`*^9, 3.7803150487598567`*^9}, {
   3.7803150830571804`*^9, 3.780315096811359*^9}, {3.7803151753782945`*^9, 
   3.780315178850012*^9}, {3.7803158998048897`*^9, 3.780315909846547*^9}, {
   3.780315982036501*^9, 3.7803159840172043`*^9}, 3.780316103339176*^9, {
   3.780317050342106*^9, 3.7803170519129014`*^9}, {3.7803792651084146`*^9, 
   3.780379268383369*^9}, {3.780398685166683*^9, 3.780398692548244*^9}, {
   3.780398900009235*^9, 3.7803989263956127`*^9}, {3.7806360866918783`*^9, 
   3.780636104689204*^9}, {3.780655182337411*^9, 3.780655183326357*^9}, {
   3.780663720115828*^9, 3.78066372194374*^9}, {3.78066377283245*^9, 
   3.780663810193129*^9}, {3.780724361230797*^9, 3.780724375885573*^9}, {
   3.7807244101886683`*^9, 3.7807244226720657`*^9}, {3.78072455354954*^9, 
   3.7807245686852007`*^9}, {3.7807246474697866`*^9, 3.780724666510996*^9}, {
   3.780724720941691*^9, 3.7807247385091543`*^9}, {3.780724785437327*^9, 
   3.780724797100849*^9}, {3.780724833681519*^9, 3.7807248385746202`*^9}, {
   3.780724904030305*^9, 3.7807249269251547`*^9}, {3.780725011279355*^9, 
   3.780725023165166*^9}, {3.780725239808174*^9, 3.7807252453576117`*^9}, {
   3.780725398064246*^9, 3.780725398941162*^9}, 3.780735327043364*^9, {
   3.780736828245926*^9, 3.780736898931484*^9}, {3.780736979956345*^9, 
   3.780736996260491*^9}, {3.7807370737474403`*^9, 3.780737081125073*^9}, {
   3.780737118052636*^9, 3.780737126581122*^9}, {3.780737334661021*^9, 
   3.780737339316181*^9}, {3.7807429980427837`*^9, 3.780743026918737*^9}, {
   3.7807434849831543`*^9, 3.780743544262929*^9}, 3.780743588502861*^9, {
   3.780747201708248*^9, 3.780747213225233*^9}, {3.780747265838099*^9, 
   3.780747326218149*^9}, {3.780747358298465*^9, 3.7807473675452147`*^9}, 
   3.780755654546958*^9, {3.7807557514119673`*^9, 3.780755756942903*^9}, {
   3.780919832138605*^9, 3.7809199681663857`*^9}, {3.780919998502059*^9, 
   3.780920023173407*^9}, {3.780920468444528*^9, 3.780920489974799*^9}, {
   3.780920533797529*^9, 3.780920559736418*^9}, {3.7809207875275583`*^9, 
   3.7809208572554626`*^9}, 3.7809209857510843`*^9, {3.780921031398923*^9, 
   3.7809210909350433`*^9}, {3.7809211332710743`*^9, 3.780921204792581*^9}, {
   3.780921308950617*^9, 3.7809213128244247`*^9}, {3.780921348520091*^9, 
   3.7809214177995567`*^9}, {3.780921458071075*^9, 3.7809215424398746`*^9}, {
   3.7809216084712*^9, 3.7809216805699368`*^9}, {3.780921839656802*^9, 
   3.780921860167791*^9}, {3.7809849907598057`*^9, 3.7809849959390306`*^9}, {
   3.781251652403977*^9, 3.781251658577799*^9}, {3.78125170107364*^9, 
   3.781251739809607*^9}, {3.78125180230591*^9, 3.781251817169775*^9}, {
   3.781252308483913*^9, 3.781252449509194*^9}, {3.781252484085538*^9, 
   3.781252501017914*^9}, {3.781252563635051*^9, 3.781252596210527*^9}, {
   3.781255162903257*^9, 3.7812551778294487`*^9}, {3.781255648692253*^9, 
   3.781255708627307*^9}, {3.781255748105262*^9, 3.781255816371347*^9}, {
   3.78125833674111*^9, 3.7812583369485188`*^9}, {3.7812584223728657`*^9, 
   3.7812584278620443`*^9}, {3.7812624414160643`*^9, 3.781262602311288*^9}, {
   3.781262873483033*^9, 3.781262874040098*^9}, {3.781263439310231*^9, 
   3.781263466585116*^9}, 3.781263556808648*^9, {3.7812636092123137`*^9, 
   3.781263610649921*^9}, {3.7812660804114227`*^9, 3.781266097385289*^9}, {
   3.7812662067955027`*^9, 3.7812662510173264`*^9}, {3.7812675191014547`*^9, 
   3.781267527242135*^9}, 3.781267696074367*^9, {3.781268192796194*^9, 
   3.781268223227601*^9}, {3.7812683080808573`*^9, 3.7812683149069023`*^9}, {
   3.7813315541015472`*^9, 3.7813315559017553`*^9}, {3.7813329621607428`*^9, 
   3.78133299820292*^9}, {3.781333060256269*^9, 3.7813331666025047`*^9}, {
   3.781333283690423*^9, 3.7813334524098387`*^9}, {3.7813335211000347`*^9, 
   3.781333551965632*^9}, {3.7813339773231087`*^9, 3.781334026749153*^9}, {
   3.781340561198535*^9, 3.781340608700205*^9}, {3.781340806498466*^9, 
   3.781340809580317*^9}, {3.781343640832899*^9, 3.781343686535448*^9}, {
   3.7813437190210943`*^9, 3.781343732925016*^9}, {3.781344397201025*^9, 
   3.7813444096789093`*^9}, {3.781344461008494*^9, 3.781344461389543*^9}, {
   3.781344694867526*^9, 3.781344704622951*^9}, {3.78134490163523*^9, 
   3.781344927567513*^9}, {3.781345305424019*^9, 3.7813453452149553`*^9}, 
   3.781345690290146*^9, {3.781346019920661*^9, 3.781346020223859*^9}, 
   3.781346345072879*^9, 3.781347023897668*^9, 3.7813473678095903`*^9, 
   3.781347669986142*^9, {3.781349151059226*^9, 3.781349175780521*^9}, {
   3.7813502842158213`*^9, 3.78135029049828*^9}, {3.7813503221816072`*^9, 
   3.781350322532011*^9}, {3.781350388436048*^9, 3.781350420322507*^9}, {
   3.781350497672031*^9, 3.781350512369504*^9}, {3.781350668133675*^9, 
   3.7813506692681093`*^9}, {3.781350702181913*^9, 3.781350724258905*^9}, {
   3.781504382960513*^9, 3.781504446751878*^9}, {3.7815044905756283`*^9, 
   3.7815048334610853`*^9}, {3.7815049724186697`*^9, 3.781504987823574*^9}, {
   3.7815057381622257`*^9, 3.781505763470862*^9}, {3.7815064466405973`*^9, 
   3.7815064887379007`*^9}, {3.781506577395196*^9, 3.781506585535117*^9}, {
   3.7815066588832407`*^9, 3.781506689635563*^9}, {3.781507602464427*^9, 
   3.781507623537259*^9}, {3.7815077721782703`*^9, 3.781507776353271*^9}, {
   3.7815078922250547`*^9, 3.7815079049910593`*^9}, 3.781508145935677*^9, {
   3.78151573384324*^9, 3.781515756850273*^9}, {3.781515820964923*^9, 
   3.78151582233847*^9}, {3.781515854740102*^9, 3.7815159105788183`*^9}, {
   3.781517104996873*^9, 3.781517108531349*^9}, 3.781517335541675*^9, {
   3.781517455375022*^9, 3.781517487954731*^9}, {3.781517519938682*^9, 
   3.781517648305934*^9}, {3.781517984869389*^9, 3.781518027827161*^9}, 
   3.781518165922056*^9, 3.7815182270367107`*^9, {3.7815182798786*^9, 
   3.7815183052825327`*^9}, {3.7815184211576977`*^9, 3.7815184251087847`*^9}, 
   3.781518468536438*^9, 3.78151850240702*^9, {3.781518613172966*^9, 
   3.7815186223088617`*^9}, {3.781518978618742*^9, 3.781519061763308*^9}, {
   3.7815194521027927`*^9, 3.781519460206744*^9}, {3.781519589348857*^9, 
   3.7815196410465603`*^9}, {3.781519757094648*^9, 3.781519767987773*^9}, {
   3.781519943460746*^9, 3.781519951299378*^9}, {3.781520005102045*^9, 
   3.781520013958869*^9}, {3.78152010570085*^9, 3.7815202104513187`*^9}, 
   3.7815203369975863`*^9, {3.7818506204570704`*^9, 3.781850720021448*^9}, {
   3.781850771078165*^9, 3.7818507886932793`*^9}, {3.781850832038726*^9, 
   3.781850836279624*^9}, {3.7818514113034163`*^9, 3.7818514304063663`*^9}, {
   3.78185159928893*^9, 3.7818516004221497`*^9}, {3.781851703687187*^9, 
   3.78185171210247*^9}, {3.781852626137487*^9, 3.781852626502563*^9}, {
   3.781852662794278*^9, 3.781852664181869*^9}, {3.781854324647791*^9, 
   3.781854383046999*^9}, {3.781862552282795*^9, 3.78186263873004*^9}, {
   3.781862729609952*^9, 3.7818627416409073`*^9}, {3.78186330805969*^9, 
   3.781863329050497*^9}, {3.781863368605502*^9, 3.781863392170706*^9}, 
   3.7818636948714037`*^9, {3.7818637360422688`*^9, 3.7818637406189003`*^9}, 
   3.7818678896870327`*^9, {3.781868077135523*^9, 3.781868087081848*^9}, {
   3.781869527611513*^9, 3.781869566602285*^9}, {3.7818703688105707`*^9, 
   3.7818704676433897`*^9}, {3.7818706231675587`*^9, 
   3.7818706299969673`*^9}, {3.781870660203411*^9, 3.781870860811254*^9}, 
   3.7818710215958138`*^9, {3.781871063550151*^9, 3.781871073788177*^9}, {
   3.7818733247509403`*^9, 3.781873385821883*^9}, {3.781873562447061*^9, 
   3.781873570605954*^9}, {3.7819351931842327`*^9, 3.781935203837141*^9}, {
   3.781935547279311*^9, 3.781935552157308*^9}, {3.781935770431561*^9, 
   3.7819357714851294`*^9}, {3.7819362549429293`*^9, 
   3.7819363064672537`*^9}, {3.781936560816513*^9, 3.781936567660733*^9}, {
   3.781937979102579*^9, 3.7819380569413967`*^9}, {3.7819381911925983`*^9, 
   3.781938226413103*^9}, {3.7819384410793*^9, 3.7819384684932337`*^9}, {
   3.781938670230958*^9, 3.7819386803719378`*^9}, {3.781944559810403*^9, 
   3.7819445839177227`*^9}, {3.7819446252628098`*^9, 3.781944634221629*^9}, {
   3.7819520377243967`*^9, 3.781952264482184*^9}, {3.781952981957507*^9, 
   3.781953076574439*^9}, {3.7820230422280684`*^9, 3.7820231558753138`*^9}, {
   3.782024289236576*^9, 3.782024290290842*^9}, {3.782024343654887*^9, 
   3.782024360674745*^9}, {3.782024399748801*^9, 3.7820244198917*^9}, 
   3.782024514789754*^9, {3.782024653237462*^9, 3.782024654486732*^9}, {
   3.782025557552149*^9, 3.7820255944031973`*^9}, {3.782044968149392*^9, 
   3.782044968597557*^9}, {3.782451598153105*^9, 3.7824516829641657`*^9}, {
   3.782454731809368*^9, 3.782454781936081*^9}, {3.7824550476040583`*^9, 
   3.782455056863421*^9}, {3.782457393511477*^9, 3.782457402484833*^9}, {
   3.782458282818939*^9, 3.782458301714995*^9}, {3.782458482703322*^9, 
   3.7824585084957848`*^9}, {3.7824734523435173`*^9, 
   3.7824734643574553`*^9}, {3.7824752839947987`*^9, 
   3.7824752954476223`*^9}, {3.7824753448533983`*^9, 
   3.7824754123534937`*^9}, {3.782476061427412*^9, 3.782476117522197*^9}, {
   3.782476162179514*^9, 3.7824761881320066`*^9}, {3.7824763629605494`*^9, 
   3.782476458645713*^9}, 3.7824769778744783`*^9, {3.782481636579982*^9, 
   3.7824816392252903`*^9}, {3.782539649704586*^9, 3.782539653316557*^9}, {
   3.7825396843460083`*^9, 3.782539755394442*^9}, {3.782539793513411*^9, 
   3.782539804292664*^9}, {3.782540551813972*^9, 3.7825406226603947`*^9}, {
   3.782540666825448*^9, 3.7825406679252853`*^9}, {3.78254083016506*^9, 
   3.782540870036973*^9}, {3.78254155136436*^9, 3.782541555242132*^9}, {
   3.7825424466919518`*^9, 3.782542456105324*^9}, {3.7825436401678457`*^9, 
   3.782543641495294*^9}, {3.7825445707267027`*^9, 3.782544663605441*^9}, {
   3.782544845453123*^9, 3.782544934188038*^9}, {3.782557536053726*^9, 
   3.782557539844822*^9}, {3.782557614186605*^9, 3.7825576775331717`*^9}, {
   3.7825577311753798`*^9, 3.7825577335568123`*^9}, {3.78255866206915*^9, 
   3.78255868082227*^9}, {3.782559794410534*^9, 3.7825598010159397`*^9}, {
   3.782564722874673*^9, 3.782564822566935*^9}, {3.782625473463767*^9, 
   3.782625523077004*^9}, {3.782626527480789*^9, 3.782626555221066*^9}, {
   3.782628313381473*^9, 3.7826283573795424`*^9}, {3.782628393944696*^9, 
   3.782628412586809*^9}, {3.782628506219174*^9, 3.782628506581091*^9}, {
   3.782629223624888*^9, 3.782629245957477*^9}, {3.782647267855591*^9, 
   3.782647295321938*^9}, {3.7826481398687696`*^9, 3.782648143173006*^9}, {
   3.782648824049296*^9, 3.7826488334789047`*^9}, {3.7826507768124123`*^9, 
   3.782650784742762*^9}, 3.7827105602999496`*^9, {3.782710617681542*^9, 
   3.7827106862586*^9}, {3.782711816340158*^9, 3.782711821538828*^9}, {
   3.782712835092155*^9, 3.7827128408588943`*^9}, {3.78271355618027*^9, 
   3.782713578722574*^9}, {3.7827158065004683`*^9, 3.78271587005095*^9}, {
   3.782716116580687*^9, 3.782716201363636*^9}, {3.782716360212743*^9, 
   3.782716508179335*^9}, {3.7827166131547527`*^9, 3.7827167219411287`*^9}, {
   3.7827167817828083`*^9, 3.782716821377851*^9}, {3.7827170854019117`*^9, 
   3.782717166515605*^9}, {3.78271911170367*^9, 3.782719153252634*^9}, {
   3.782720796121977*^9, 3.782720911715502*^9}, {3.782723116119348*^9, 
   3.782723206405855*^9}, {3.782723276647914*^9, 3.782723284550604*^9}, {
   3.782723444232065*^9, 3.78272351189535*^9}, {3.782723595769779*^9, 
   3.782723614758135*^9}, {3.782724494975464*^9, 3.7827245012705603`*^9}, {
   3.7827255997843237`*^9, 3.782725760948786*^9}, {3.7827258611287394`*^9, 
   3.782725890237013*^9}, {3.782726354266576*^9, 3.782726381751547*^9}, {
   3.78273551348203*^9, 3.782735519194113*^9}, {3.782822739656438*^9, 
   3.7828227680541763`*^9}, {3.782822817722217*^9, 3.782822818965835*^9}, {
   3.7830604729160852`*^9, 3.783060483041485*^9}, 3.7836810792413473`*^9, {
   3.783858970627803*^9, 3.783858977232963*^9}, {3.784628802303034*^9, 
   3.784628822093359*^9}, {3.784628855472868*^9, 3.78462885560226*^9}, {
   3.784632296016717*^9, 3.78463233785854*^9}, {3.785156874595542*^9, 
   3.785156878882983*^9}, {3.7854937962655907`*^9, 3.785493796584367*^9}, {
   3.7854938434484797`*^9, 3.785493851992375*^9}, {3.788617905654035*^9, 
   3.788617918707632*^9}, {3.788618105238886*^9, 3.788618208522005*^9}, {
   3.7886184952531643`*^9, 3.7886185746456327`*^9}, {3.7886186372712097`*^9, 
   3.788618686789544*^9}, {3.788690633649912*^9, 3.7886906987370453`*^9}, {
   3.78869087526782*^9, 3.788690875711285*^9}, {3.788691048912538*^9, 
   3.7886910497110577`*^9}, {3.7886921023703012`*^9, 3.788692129569334*^9}, {
   3.788692174288838*^9, 3.788692196159107*^9}, {3.788693057490974*^9, 
   3.7886930576968527`*^9}, {3.788693130337926*^9, 3.788693132768833*^9}, {
   3.7886939771866827`*^9, 3.788693984049259*^9}, {3.788694452848711*^9, 
   3.788694519856097*^9}, {3.788696717746602*^9, 3.788696749299996*^9}, {
   3.7886967838113194`*^9, 3.788696818130364*^9}, {3.788855105611684*^9, 
   3.788855115897151*^9}, {3.8093257578410835`*^9, 3.8093257689225245`*^9}, 
   3.809339169505373*^9, {3.809339220178842*^9, 3.8093392218148327`*^9}, {
   3.8093393387264132`*^9, 3.809339389215488*^9}, 3.809339425112774*^9, {
   3.8093395463763433`*^9, 3.809339547768543*^9}, {3.8093396478949823`*^9, 
   3.809339657187423*^9}, {3.809348840027397*^9, 3.8093488789043818`*^9}, {
   3.809416286000101*^9, 3.809416286413066*^9}, {3.8094163650788283`*^9, 
   3.8094163785830965`*^9}, {3.809417347571501*^9, 3.809417358830572*^9}, {
   3.8096868334293733`*^9, 3.8096868535659485`*^9}, {3.80968688421953*^9, 
   3.809686937795331*^9}, {3.809692586052579*^9, 3.8096925866615543`*^9}, 
   3.8140020014599447`*^9, {3.8142551666074915`*^9, 3.8142551776034856`*^9}, {
   3.816426508131044*^9, 3.81642652694652*^9}, {3.8164265830208535`*^9, 
   3.8164265937858205`*^9}, {3.8164266945499105`*^9, 3.816426699250165*^9}, 
   3.816427078031349*^9, {3.816427351508273*^9, 3.8164273554520717`*^9}, {
   3.8164275256860895`*^9, 3.816427593720165*^9}, {3.81642766860291*^9, 
   3.8164276752081804`*^9}, 3.816427737600688*^9, {3.81642804759515*^9, 
   3.816428081527974*^9}, {3.8164293614923215`*^9, 3.816429373742219*^9}, {
   3.8164298047803717`*^9, 3.8164298328747945`*^9}, {3.8164298901499915`*^9, 
   3.8164298931777315`*^9}, {3.8169533454052315`*^9, 
   3.8169533588353243`*^9}, {3.816954116743822*^9, 3.8169541191294556`*^9}, {
   3.8170433891053357`*^9, 3.8170434029117346`*^9}, {3.8170434469711046`*^9, 
   3.8170435286943283`*^9}, 3.81704362180372*^9, {3.8170436552816553`*^9, 
   3.8170436638618817`*^9}, {3.8171021990866995`*^9, 3.817102357636374*^9}, {
   3.8171261786960087`*^9, 3.817126205667425*^9}, {3.8187644892954025`*^9, 
   3.8187645158713865`*^9}, {3.8188313489310665`*^9, 
   3.8188314828627396`*^9}, {3.818832001671663*^9, 3.8188320235662994`*^9}, {
   3.8188322371706004`*^9, 3.818832238909611*^9}, 3.818832437903616*^9, {
   3.8188445794390783`*^9, 3.8188445999863796`*^9}, {3.8188527429567556`*^9, 
   3.8188527714089127`*^9}, 3.8189238704843073`*^9, {3.8189339528759995`*^9, 
   3.8189339739548507`*^9}, 3.818937744562377*^9, {3.8190130431165514`*^9, 
   3.8190130552298307`*^9}, {3.8193658825917835`*^9, 3.819365890023948*^9}, {
   3.819365942524087*^9, 3.8193660774183383`*^9}, {3.819372225166254*^9, 
   3.8193722677028356`*^9}, 3.8194195187557564`*^9, {3.819421008655896*^9, 
   3.819421009378614*^9}, {3.819524010297634*^9, 3.819524016357782*^9}, {
   3.81952544191868*^9, 3.8195254439716578`*^9}, {3.8195269529970922`*^9, 
   3.819526957410363*^9}, {3.8195282195959377`*^9, 3.819528250152198*^9}, {
   3.819530080473262*^9, 3.819530153473873*^9}, {3.8195301914083304`*^9, 
   3.819530192301826*^9}, {3.8195388991083703`*^9, 3.8195390105877295`*^9}, {
   3.819539559270877*^9, 3.8195395608120813`*^9}, {3.8195400044717636`*^9, 
   3.8195400056756496`*^9}, {3.8195404123752193`*^9, 
   3.8195404137312126`*^9}, {3.819541315765624*^9, 3.819541316946864*^9}, {
   3.8195416696407633`*^9, 3.819541670953285*^9}, {3.819541943251955*^9, 
   3.8195419445134315`*^9}, {3.8195419947214627`*^9, 
   3.8195419958723135`*^9}, {3.819542231419731*^9, 3.8195422477451134`*^9}, 
   3.819543093045414*^9, {3.8195512825938835`*^9, 3.819551290548165*^9}, {
   3.8196075282588577`*^9, 3.8196075374478245`*^9}, {3.819608740073312*^9, 
   3.8196088430782433`*^9}, {3.8196099271203213`*^9, 3.819610030813107*^9}, {
   3.819610308296899*^9, 3.819610345988778*^9}, {3.8196107114635916`*^9, 
   3.8196109002948484`*^9}, {3.8196110997620797`*^9, 
   3.8196111293217707`*^9}, {3.819611234816989*^9, 3.819611245754455*^9}, {
   3.8196208236093874`*^9, 3.8196208269984894`*^9}, {3.819620948517706*^9, 
   3.8196209517785015`*^9}, {3.819620983467642*^9, 3.819621005909875*^9}, {
   3.81962683054431*^9, 3.8196268408999767`*^9}, {3.8199692520426164`*^9, 
   3.8199692527967277`*^9}, {3.8201342322746525`*^9, 
   3.8201342390927563`*^9}, {3.820232131817359*^9, 3.8202321610604672`*^9}, 
   3.832820972219041*^9, 3.832821210219068*^9, {3.832823376812335*^9, 
   3.8328233782051535`*^9}, {3.8328240662165565`*^9, 
   3.8328240731517286`*^9}, {3.832833492693057*^9, 3.832833493817151*^9}, {
   3.8328390607186747`*^9, 3.8328390925250325`*^9}, 3.833343912385878*^9, {
   3.8465630615073996`*^9, 3.846563149758067*^9}, 3.846564551280908*^9, {
   3.8473334964030514`*^9, 3.8473335000462112`*^9}, {3.847333534709756*^9, 
   3.8473335826793213`*^9}, 3.847334588424261*^9, {3.8473388184478855`*^9, 
   3.847338841332634*^9}, {3.8473397868934574`*^9, 3.847339787389104*^9}, {
   3.847340760924274*^9, 3.8473408205454454`*^9}, {3.847341270731394*^9, 
   3.8473412744962234`*^9}, {3.8474231637571125`*^9, 
   3.8474231739920197`*^9}, {3.8474232427742333`*^9, 
   3.8474233283662496`*^9}, {3.847424052552133*^9, 3.8474240529156113`*^9}, {
   3.84744867872357*^9, 3.847448701558173*^9}, {3.847448736165986*^9, 
   3.847448736733077*^9}, {3.847448858388784*^9, 3.8474488969505143`*^9}, {
   3.847449960725917*^9, 3.8474499642837505`*^9}, {3.8474509284715066`*^9, 
   3.8474509672980595`*^9}, {3.8475154001731195`*^9, 3.847515501872913*^9}, 
   3.848138485467434*^9, {3.8481400028356047`*^9, 3.8481400610654697`*^9}, {
   3.8508338414477167`*^9, 3.8508338470450153`*^9}, {3.8508341034086504`*^9, 
   3.850834147915099*^9}, {3.8508342779624186`*^9, 3.850834281606491*^9}, 
   3.850834326719946*^9, {3.850834385642392*^9, 3.850834386414631*^9}, {
   3.85087621013154*^9, 3.8508762259305806`*^9}, {3.850877855012145*^9, 
   3.8508778635225286`*^9}, 3.8593684149783487`*^9, {3.8598074359088545`*^9, 
   3.859807436354135*^9}, {3.907130798366951*^9, 3.9071308362069035`*^9}, {
   3.907132251211769*^9, 3.907132258051478*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"f2e80695-b028-4f2e-9d99-3f821a702f2b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"T10", "[", "2", "]"}], ",", 
   RowBox[{"T10", "[", "3", "]"}], ",", 
   RowBox[{"F1", "[", "5", "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"1", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"1", ",", "3", ",", "6"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"1", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"2", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"2", ",", "3", ",", "6"}], "]"}], ",", 
   RowBox[{"F3", "[", 
    RowBox[{"2", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"H", "[", 
    RowBox[{"1", ",", "2", ",", "5"}], "]"}], ",", 
   RowBox[{"H", "[", 
    RowBox[{"3", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "1", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "2", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"6", ",", "1", ",", "4"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQB+IVn8SW71v9xlEvr3MjiOYKt9gNonc+Ej4CoitV+66B
aGXRGX9A9JYvG/j3A+kJjDUyIHrbqU51EP3q0h8vEN2cuisARH+YWh4BovPX
Xk8F0f9mxzaD6KCLE3pBdN6n1ocPN7xxfHF1q/UjIB12X+vBfyDt7nDFRPPg
G0eFJcU2IPqWeWsTiLZ63fOC4dAbxzl2Xs3yR9841htJm0499cbxUd7sFBA9
YZtuM4i+8tWxHUTPK4ueBqKfyQsvA9HCXkkHQPSDg3HHQPSJRTsugOiiG5HX
QXSnZMQrEL0r/d9PEO2n+shiJ5A2/3RLylnmreMlzdJcEJ33Yl6WK5AGANAN
tD0=
  "],
 CellLabel->
  "Out[130]=",ExpressionUUID->"441465c8-f7ab-4e1f-b031-26cf088d239d"],

Cell[BoxData["19"], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQB+IVn8SW71v9xlEvr3MjiOYKt9gNonc+Ej4CoitV+66B
aGXRGX9A9JYvG/j3A+kJjDUyIHrbqU51EP3q0h8vEN2cuisARH+YWh4BovPX
Xk8F0f9mxzaD6KCLE3pBdN6n1ocPN7xxfHF1q/UjIB12X+vBfyDt7nDFRPPg
G0eFJcU2IPqWeWsTiLZ63fOC4dAbxzl2Xs3yR9841htJm0499cbxUd7sFBA9
YZtuM4i+8tWxHUTPK4ueBqKfyQsvA9HCXkkHQPSDg3HHQPSJRTsugOiiG5HX
QXSnZMQrEL0r/d9PEO2n+shiJ5A2/3RLylnmreMlzdJcEH0hZEGWK5AGAM8d
tA0=
  "],
 CellLabel->
  "Out[134]=",ExpressionUUID->"2998488c-b5c9-4454-8e1f-679d4726eaaf"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850833054210663*^9},
 CellLabel->
  "In[135]:=",ExpressionUUID->"765e64e6-3f4b-4530-848d-7d9dedafb360"],

Cell[TextData[StyleBox["The third step below is the search for solutions. As \
described in the paper, it amounts to minimize, to 0 if possible, the \
quantity \[OpenCurlyDoubleQuote]square\[CloseCurlyDoubleQuote], given some \
constraints. These constraints are the input to specify here: \
\[OpenCurlyDoubleQuote]R4 > 0.001\[CloseCurlyDoubleQuote] for de Sitter. In \
addition, one should impose all \[OpenCurlyDoubleQuote]T10[I] <= 0\
\[CloseCurlyDoubleQuote] for a set I that contains only Dp.",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.850387410518633*^9, 
   3.850387417609215*^9}, {3.850821911603533*^9, 3.850821913718794*^9}, {
   3.8508220835149403`*^9, 3.850822322282565*^9}, {3.850822356700102*^9, 
   3.8508225473048706`*^9}, {3.850822603307913*^9, 3.850822637253462*^9}, {
   3.850822674507358*^9, 3.8508226756218705`*^9}, {3.850822715099459*^9, 
   3.8508228219471445`*^9}, {3.850833128420691*^9, 3.850833318894847*^9}, {
   3.8508333942355175`*^9, 3.850833488492015*^9}, {3.8508336033267*^9, 
   3.850833650623561*^9}, {3.850833867292613*^9, 3.8508339004017057`*^9}, {
   3.850833934207117*^9, 3.8508340053843365`*^9}, {3.8508340412921224`*^9, 
   3.850834094621045*^9}, {3.850834164090765*^9, 3.8508342120593596`*^9}, {
   3.8508342974011383`*^9, 3.850834372658555*^9}, {3.850835526136017*^9, 
   3.850835800673914*^9}, {3.8508362617383347`*^9, 3.8508362948048773`*^9}, {
   3.850836400738926*^9, 3.850836589623899*^9}, {3.8508767140363836`*^9, 
   3.8508768137328844`*^9}, {3.8508941745039206`*^9, 3.850894231934566*^9}, {
   3.907130939116581*^9, 3.907130971176535*^9}, 
   3.907145432178444*^9},ExpressionUUID->"cbec878a-b54b-42a9-8a66-\
ca03c8f8ce74"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "INPUT", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"conditions", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R4", ">", "0.001"}], " ", ",", " ", 
        RowBox[{
         RowBox[{"T10", "[", "3", "]"}], "\[LessEqual]", "0"}], " ", ",", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
          RowBox[{"f", "[", 
           RowBox[{"6", ",", "1", ",", "4"}], "]"}]}], ">", "0"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"2", ",", "3", ",", "5"}], "]"}], "*", 
          RowBox[{"f", "[", 
           RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], "<", "0"}], ",", 
        RowBox[{
         RowBox[{"T10", "[", "1", "]"}], ">", "0"}], ",", " ", 
        RowBox[{
         RowBox[{"T10", "[", "1", "]"}], "<", 
         RowBox[{"6", "*", 
          RowBox[{"16", "/", 
           RowBox[{"(", 
            RowBox[{"2", "*", "Pi", " ", "*", 
             RowBox[{"rmin", "^", "2"}]}], ")"}]}], " ", "*", 
          RowBox[{"Abs", "[", " ", 
           RowBox[{"F1", "[", "5", "]"}], "]"}], "*", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"Abs", "[", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
             RowBox[{"f", "[", 
              RowBox[{"6", ",", "1", ",", "4"}], "]"}]}], "]"}], "]"}]}]}], 
        ",", 
        RowBox[{
         RowBox[{"T10", "[", "1", "]"}], "<", 
         RowBox[{"6", "*", 
          RowBox[{"16", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "*", "Pi"}], ")"}], "^", "2"}], " ", "*", 
             RowBox[{"rmin", "^", "2"}]}], ")"}]}], "*", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"Abs", "[", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"2", ",", "3", ",", "5"}], "]"}], "*", 
             RowBox[{"f", "[", 
              RowBox[{"3", ",", "2", ",", "5"}], "]"}], "*", 
             RowBox[{"f", "[", 
              RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
             RowBox[{"f", "[", 
              RowBox[{"6", ",", "1", ",", "4"}], "]"}]}], "]"}], "]"}]}]}], 
        " ", ",", " ", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"Fo2", "/", 
           RowBox[{"F1", "[", "5", "]"}]}], "]"}], "<", 
         RowBox[{"1", "/", 
          RowBox[{"rmin", "^", "2"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", "Fo1", "]"}], "/", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"Abs", "[", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
             RowBox[{"f", "[", 
              RowBox[{"6", ",", "1", ",", "4"}], "]"}]}], "]"}], "]"}]}], "<", 
         RowBox[{"1", "/", 
          RowBox[{"rmin", "^", "2"}]}]}], ",", " ", 
        RowBox[{
         RowBox[{"T10", "[", "1", "]"}], ">", 
         RowBox[{"6", "*", 
          RowBox[{"Abs", "[", 
           RowBox[{"Fo1", "*", "Fo2"}], "]"}], "*", 
          RowBox[{"rmin", "^", "2"}]}]}], ",", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"T10", "[", "2", "]"}], "]"}], ">", 
         RowBox[{"6", "*", 
          RowBox[{"Abs", "[", 
           RowBox[{"Fo1", "*", "Fo2"}], "]"}], "*", 
          RowBox[{"rmin", "^", "2"}]}]}], ",", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"T10", "[", "3", "]"}], "]"}], ">", 
         RowBox[{"6", "*", 
          RowBox[{"Abs", "[", 
           RowBox[{"Fo1", "*", "Fo2"}], "]"}], "*", 
          RowBox[{"rmin", "^", "2"}]}]}]}], "}"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Fo1", "->", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"f", "[", 
                RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
               RowBox[{"f", "[", 
                RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"f", "[", 
                  RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}],
                " ", "*", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
                  "2"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f", "[", 
                 RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", 
               "2"}]}], ")"}]}], " ", "*", "  ", 
           RowBox[{"f", "[", 
            RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
           RowBox[{"f", "[", 
            RowBox[{"2", ",", "3", ",", "5"}], "]"}], "*", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
            RowBox[{"f", "[", 
             RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], " ", "*", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"F3", "[", 
              RowBox[{"2", ",", "3", ",", "5"}], "]"}], "+", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"f", "[", 
                RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
               RowBox[{"f", "[", 
                RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], " ", "*", " ", 
              RowBox[{"F3", "[", 
               RowBox[{"1", ",", "3", ",", "5"}], "]"}]}]}], " ", ")"}]}], 
          "+", " ", 
          RowBox[{
           RowBox[{"F3", "[", 
            RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"f", "[", 
                  RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                 RowBox[{"f", "[", 
                  RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"f", "[", 
                    RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", 
                   "2"}], " ", "*", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
                    "2"}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"f", "[", 
                    RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", 
                  "2"}]}], ")"}]}], " ", "*", " ", 
              RowBox[{
               RowBox[{"f", "[", 
                RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
               RowBox[{"f", "[", 
                RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], " ", "*", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f", "[", 
                 RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], 
              " ", "*", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"f", "[", 
                    RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                   RowBox[{"f", "[", 
                    RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
                 "2"}]}], ")"}]}]}], ")"}]}]}]}], ",", "\[IndentingNewLine]", 
        
        RowBox[{"Fo2", "->", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"f", "[", 
                  RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}],
                " ", "*", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
                  "2"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f", "[", 
                 RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", 
               "2"}]}], ")"}]}], "   ", "*", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"f", "[", 
                RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], 
             " ", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"f", "[", 
                RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", "2"}]}],
             ")"}], "  ", "*", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"F3", "[", 
              RowBox[{"2", ",", "3", ",", "5"}], "]"}], "+", " ", 
             RowBox[{
              RowBox[{"F3", "[", 
               RowBox[{"1", ",", "3", ",", "5"}], "]"}], "*", 
              RowBox[{
               RowBox[{"f", "[", 
                RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
               RowBox[{"f", "[", 
                RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}]}], ")"}]}], " ", 
          "-", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"f", "[", 
               RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
              RowBox[{"f", "[", 
               RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"f", "[", 
                  RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}],
                " ", "*", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ")"}], "^", 
                  "2"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f", "[", 
                 RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", 
               "2"}]}], ")"}]}], "  ", "*", " ", 
           RowBox[{"f", "[", 
            RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
           RowBox[{"f", "[", 
            RowBox[{"2", ",", "3", ",", "5"}], "]"}], "*", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
            RowBox[{"f", "[", 
             RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], " ", "*", " ", 
           RowBox[{"F3", "[", 
            RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"T10", "[", "1", "]"}], "->", "10"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"rmin", "->", "0.01"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Search", " ", "for", " ", "solutions"}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"AbsoluteTiming", "[", 
    RowBox[{"solution", "=", "\[IndentingNewLine]", 
     RowBox[{"NMinimize", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"square", ",", " ", "conditions"}], "}"}], ",", "var1", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<RandomSearch\>\"", ",", 
          RowBox[{"Method", "->", "\"\<InteriorPoint\>\""}], ",", 
          RowBox[{"\"\<SearchPoints\>\"", "\[Rule]", "50"}], ",", 
          RowBox[{"\"\<Tolerance\>\"", "\[Rule]", "0"}]}], "}"}]}]}], "]"}]}],
     "]"}], " ", "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.850833054210663*^9, 3.8508344512496166`*^9, {3.850835480479905*^9, 
   3.850835513992734*^9}, {3.85083659300943*^9, 3.850836610362791*^9}, {
   3.8508368117805915`*^9, 3.850836811983575*^9}, {3.8508767493947573`*^9, 
   3.850876753990204*^9}, {3.8508768536211805`*^9, 3.8508768552869525`*^9}, {
   3.859368600577804*^9, 3.8593686042058105`*^9}, {3.859368681260521*^9, 
   3.859368711582989*^9}, {3.8593687958907337`*^9, 3.859368811002573*^9}, {
   3.8593688998812246`*^9, 3.859368902753858*^9}, {3.859807497411277*^9, 
   3.859807536675864*^9}, {3.859807574527486*^9, 3.859807620357677*^9}, {
   3.85980882900627*^9, 3.859808830971114*^9}, {3.8614454850593424`*^9, 
   3.8614455055335007`*^9}, {3.864307533073587*^9, 3.864307599114452*^9}, {
   3.8643076527176657`*^9, 3.864307676501912*^9}, {3.8643077240019207`*^9, 
   3.8643077394647565`*^9}, {3.864307812334144*^9, 3.8643078240067825`*^9}, {
   3.8643078621830845`*^9, 3.8643078640522604`*^9}, {3.864308493903615*^9, 
   3.8643085045547886`*^9}, {3.8643087140517063`*^9, 3.864308731682214*^9}, 
   3.8643087789312696`*^9, 3.864308857832718*^9, 3.864308893027306*^9, 
   3.8643089274376183`*^9, {3.8643089939469957`*^9, 3.8643090174945927`*^9}, {
   3.864309077972062*^9, 3.8643090805145206`*^9}, {3.8643092059822435`*^9, 
   3.8643092298469486`*^9}, {3.864309275598962*^9, 3.8643092766498775`*^9}, {
   3.8643093274732633`*^9, 3.8643093550678024`*^9}, 3.8643094129827385`*^9, {
   3.864309469555869*^9, 3.864309488480081*^9}, {3.8643095536499467`*^9, 
   3.864309565873329*^9}, {3.8643109911163564`*^9, 3.8643109976498175`*^9}, {
   3.9071309899928036`*^9, 3.907130999532523*^9}, {3.907131055720518*^9, 
   3.9071310696724033`*^9}, {3.9071311337298274`*^9, 
   3.9071311882624073`*^9}, {3.9071312243085585`*^9, 
   3.9071314027127256`*^9}, {3.90713146277128*^9, 3.9071314642513247`*^9}, {
   3.907131709509887*^9, 3.907131765569344*^9}, {3.907131808568621*^9, 
   3.907131926887775*^9}, 3.907132007150949*^9, {3.9071322720312524`*^9, 
   3.9071322753318987`*^9}, {3.907132946650072*^9, 3.907133027143839*^9}, {
   3.907133386192899*^9, 3.9071333865617776`*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"497257b2-fb43-411b-a8ed-1d670ed6919c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"149.4727848`", ",", 
   RowBox[{"{", 
    RowBox[{"3.77765213534126`*^-7", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "0.005635158459323595`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.15047909190963554`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.364557091209264`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.3138896789511352`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.8063069608597344`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.00293614920730038`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7818653651295415`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2806201743610388`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.25732744685502823`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0007259516246063189`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.35479555411100716`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.8253261550862442`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.3230600982846769`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.27226097329692905`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.25608016133510314`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.8035154315884151`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0016222383507204481`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.0006838885444235167`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.08986588057642318`"}]}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.859372467265815*^9, 3.8598150968683643`*^9, 
  3.861445705445801*^9, 3.864308136949834*^9, 3.864308547933608*^9, 
  3.8643087616099405`*^9, 3.8643088374330864`*^9, 3.8643089150431795`*^9, 
  3.864309040682395*^9, 3.864309251238665*^9, 3.864309299086706*^9, 
  3.8643093818899403`*^9, 3.864309434941606*^9, 3.864309642890499*^9, 
  3.864309768802099*^9, 3.8643820263384733`*^9, 3.9071316070111704`*^9, 
  3.907132179278358*^9, 3.90713245162871*^9, 3.9071364905557833`*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"52e73697-110c-42d4-9efb-e5da29a868ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Features", " ", "of", " ", "the", " ", "solution"}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"R4", "/.", 
    RowBox[{"solution", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "Value", " ", "of", " ", "the", " ", "4", "d", " ", "Ricci", " ", 
     "scalar"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Max", "[", 
    RowBox[{"Abs", "[", 
     RowBox[{"check", "/.", " ", 
      RowBox[{"solution", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], " ", "]"}], "]"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "Maximal", " ", "error", " ", "on", " ", "the", " ", "equations"}], 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.850833054210663*^9, 3.8508344756874313`*^9, {3.850836308504205*^9, 
   3.8508363142904468`*^9}, {3.850836490890444*^9, 3.850836496999298*^9}, {
   3.850836602416095*^9, 3.850836606502276*^9}, {3.8508368073637533`*^9, 
   3.850836807579976*^9}, {3.850876243273104*^9, 3.8508762889960594`*^9}, {
   3.850894323968584*^9, 3.850894329963095*^9}, {3.859368607883721*^9, 
   3.8593686109895797`*^9}, {3.8593688653133163`*^9, 
   3.8593688773266077`*^9}, {3.907132065839031*^9, 3.9071320881392093`*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"96ef5672-bff5-42a2-a5c3-ff59b10ed4c5"],

Cell[BoxData["0.00280093917997315`"], "Output",
 CellChangeTimes->{3.8593724673130817`*^9, 3.859815096931644*^9, 
  3.86144570549867*^9, 3.8643081371609974`*^9, 3.864308548020355*^9, 
  3.8643087616892176`*^9, 3.8643088375323925`*^9, 3.8643089151270366`*^9, 
  3.864309040852187*^9, 3.864309251402051*^9, 3.8643092992611604`*^9, 
  3.86430938207275*^9, 3.8643096429832816`*^9, 3.8643097689074936`*^9, 
  3.864382026389248*^9, 3.9071316070709496`*^9, 3.9071321793393416`*^9, 
  3.907132451675413*^9, 3.907136490672951*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"9871c5d5-1b42-4057-b81d-9c658b806757"],

Cell[BoxData["0.0002929763468503821`"], "Output",
 CellChangeTimes->{3.8593724673130817`*^9, 3.859815096931644*^9, 
  3.86144570549867*^9, 3.8643081371609974`*^9, 3.864308548020355*^9, 
  3.8643087616892176`*^9, 3.8643088375323925`*^9, 3.8643089151270366`*^9, 
  3.864309040852187*^9, 3.864309251402051*^9, 3.8643092992611604`*^9, 
  3.86430938207275*^9, 3.8643096429832816`*^9, 3.8643097689074936`*^9, 
  3.864382026389248*^9, 3.9071316070709496`*^9, 3.9071321793393416`*^9, 
  3.907132451675413*^9, 3.907136490672951*^9},
 CellLabel->
  "Out[139]=",ExpressionUUID->"e555e615-e698-4870-ab95-02f13e653ef9"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850833054210663*^9, {3.8508354688257704`*^9, 3.850835478674426*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"01eb42cd-69e0-4c6f-8077-87b4249ea5ae"],

Cell[TextData[StyleBox["The last step consists in refining the candidate \
solution found with the previous NMinimize, as described in the paper, using \
the tools below. Two methods are proposed, we only use here Method 1. One \
should enter as input the constraints as previously.",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.850387410518633*^9, 
   3.850387417609215*^9}, {3.850821911603533*^9, 3.850821913718794*^9}, {
   3.8508220835149403`*^9, 3.850822322282565*^9}, {3.850822356700102*^9, 
   3.8508225473048706`*^9}, {3.850822603307913*^9, 3.850822637253462*^9}, {
   3.850822674507358*^9, 3.8508226756218705`*^9}, {3.850822715099459*^9, 
   3.8508228219471445`*^9}, {3.850833128420691*^9, 3.850833318894847*^9}, {
   3.8508333942355175`*^9, 3.850833488492015*^9}, {3.8508336033267*^9, 
   3.850833650623561*^9}, {3.850833867292613*^9, 3.8508339004017057`*^9}, {
   3.850833934207117*^9, 3.8508340053843365`*^9}, {3.8508340412921224`*^9, 
   3.850834094621045*^9}, {3.850834164090765*^9, 3.8508342120593596`*^9}, {
   3.8508342974011383`*^9, 3.850834372658555*^9}, {3.850835526136017*^9, 
   3.850835800673914*^9}, {3.8508362617383347`*^9, 3.8508362948048773`*^9}, {
   3.850836400738926*^9, 3.850836589623899*^9}, {3.850836683794097*^9, 
   3.850836685242553*^9}, {3.850836866720173*^9, 3.850836887436284*^9}, {
   3.850877078686373*^9, 3.850877128665965*^9}, {3.850894385255988*^9, 
   3.850894480753674*^9}, {3.850894521735069*^9, 3.850894638392685*^9}, {
   3.850894779836747*^9, 3.850894834513233*^9}, {3.9071331068598375`*^9, 
   3.9071331124853644`*^9}, {3.9071454563373394`*^9, 
   3.9071455035245237`*^9}},ExpressionUUID->"bf3c824b-6c60-47b3-9064-\
b4f81a294384"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "INPUT", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Refine", " ", "the", " ", "solution"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Method", " ", "1"}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"point", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "var1", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"point", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"var1", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"var1", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "/.", 
            RowBox[{"solution", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"newsolution", "=", 
    RowBox[{"FindMinimum", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"square", ",", "conditions"}], "}"}], ",", "point", ",", " ", 
      RowBox[{"AccuracyGoal", "\[Rule]", "30"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "30"}], ",", 
      RowBox[{"MaxIterations", "\[Rule]", "100000000"}]}], "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.780120350322089*^9, 3.780120363920542*^9}, {
   3.78012040230744*^9, 3.7801204310724707`*^9}, {3.780120719840967*^9, 
   3.780120733074333*^9}, {3.780120797649081*^9, 3.7801208388826303`*^9}, 
   3.780121932846726*^9, {3.780136012858782*^9, 3.780136014055015*^9}, 
   3.780137381316949*^9, {3.78013751082542*^9, 3.780137512295288*^9}, 
   3.780138656338909*^9, {3.780138785403494*^9, 3.7801387864238167`*^9}, 
   3.780204897162896*^9, {3.780216062106546*^9, 3.780216063157915*^9}, 
   3.780228000520133*^9, {3.78028734821491*^9, 3.780287381219624*^9}, {
   3.780301011886312*^9, 3.780301024139555*^9}, {3.780301093708583*^9, 
   3.780301097483618*^9}, {3.7803012832943296`*^9, 3.780301346411975*^9}, {
   3.780301377310481*^9, 3.780301382909305*^9}, 3.7803034612472115`*^9, {
   3.7803157251233015`*^9, 3.7803157266053705`*^9}, {3.780379178064247*^9, 
   3.780379178397176*^9}, 3.780379219103128*^9, {3.780379801202888*^9, 
   3.780379802414921*^9}, 3.780386932808236*^9, {3.780395271467556*^9, 
   3.7803952734159393`*^9}, 3.780395406426684*^9, {3.780398489071949*^9, 
   3.780398579996163*^9}, {3.780398714047646*^9, 3.7803987148905687`*^9}, {
   3.7806353177486553`*^9, 3.780635318912066*^9}, 3.7806551970242033`*^9, {
   3.780663331332075*^9, 3.780663332431539*^9}, {3.780735376821398*^9, 
   3.780735397860078*^9}, 3.780755703410725*^9, {3.780808429803994*^9, 
   3.780808455340377*^9}, {3.780808581308833*^9, 3.780808585080418*^9}, {
   3.7808086164609423`*^9, 3.780808634377743*^9}, {3.780825337664639*^9, 
   3.780825360655328*^9}, {3.780825392688487*^9, 3.780825478335948*^9}, {
   3.780826925456189*^9, 3.780827080272212*^9}, {3.780827152130026*^9, 
   3.7808272448963327`*^9}, {3.780828054867549*^9, 3.7808280652967873`*^9}, {
   3.780828100416885*^9, 3.7808281186726637`*^9}, 3.7808281940353603`*^9, 
   3.7808937435791893`*^9, 3.780894153047654*^9, {3.7808944485863132`*^9, 
   3.7808944489037848`*^9}, {3.780894479319703*^9, 3.780894488551169*^9}, 
   3.780919502372939*^9, {3.7812674206505613`*^9, 3.7812674250173063`*^9}, {
   3.781269310940724*^9, 3.781269312186528*^9}, 3.781269354587075*^9, {
   3.781333656602216*^9, 3.781333656808711*^9}, {3.781333693169767*^9, 
   3.781333742505673*^9}, {3.781333782666133*^9, 3.781333841790943*^9}, 
   3.781333887467968*^9, {3.781334464458311*^9, 3.781334499449388*^9}, {
   3.781334596522737*^9, 3.781334640009787*^9}, {3.781334705642991*^9, 
   3.781334709001562*^9}, {3.781334778121655*^9, 3.7813347797375174`*^9}, {
   3.7813348839989967`*^9, 3.781334904414824*^9}, 3.781334936060701*^9, 
   3.781334969117052*^9, 3.781344229695956*^9, {3.781344297840741*^9, 
   3.781344312796966*^9}, {3.781344344768168*^9, 3.781344377376511*^9}, {
   3.781345849711639*^9, 3.7813458597567472`*^9}, 3.781347797518203*^9, {
   3.781348202898848*^9, 3.7813482194869633`*^9}, {3.7813483045136433`*^9, 
   3.781348308703072*^9}, 3.781348374131654*^9, {3.781348479652405*^9, 
   3.781348489152688*^9}, {3.7813487459686747`*^9, 3.7813487590644484`*^9}, {
   3.78134888638729*^9, 3.781348962895318*^9}, {3.781349009809947*^9, 
   3.781349025859602*^9}, 3.78134907561906*^9, {3.781350312966714*^9, 
   3.781350338128744*^9}, {3.7813504608851547`*^9, 3.781350481344963*^9}, 
   3.781350519844067*^9, {3.781350684148748*^9, 3.7813506843210793`*^9}, {
   3.781350714547204*^9, 3.781350750836062*^9}, {3.781350784579471*^9, 
   3.7813508185770082`*^9}, {3.78135087480274*^9, 3.78135091899562*^9}, 
   3.781504884550749*^9, {3.781505320594617*^9, 3.781505367454921*^9}, {
   3.781505491378631*^9, 3.781505563070876*^9}, {3.7815056253299713`*^9, 
   3.781505677058169*^9}, {3.78150592945767*^9, 3.781505939086748*^9}, {
   3.781506125743937*^9, 3.7815061328001633`*^9}, {3.781506316868395*^9, 
   3.781506413310123*^9}, {3.781506506194405*^9, 3.781506545488172*^9}, {
   3.781506617951951*^9, 3.7815066250882607`*^9}, 3.7815067099699183`*^9, {
   3.7815067888328*^9, 3.7815068115987663`*^9}, {3.78150690292784*^9, 
   3.7815070237587442`*^9}, {3.781507399409564*^9, 3.7815075568981867`*^9}, {
   3.7815076449147463`*^9, 3.7815077553922367`*^9}, {3.7815078235066223`*^9, 
   3.781507870830667*^9}, {3.781508075810067*^9, 3.78150811662394*^9}, {
   3.781515660916781*^9, 3.781515680853281*^9}, {3.7815157806607943`*^9, 
   3.781515786209531*^9}, {3.781515937909074*^9, 3.7815159621958723`*^9}, {
   3.7815171196203833`*^9, 3.781517132690308*^9}, {3.781517313923087*^9, 
   3.78151734528584*^9}, {3.7815179248047657`*^9, 3.7815179358124657`*^9}, {
   3.781518247686191*^9, 3.781518254098802*^9}, {3.781518484373559*^9, 
   3.781518554659182*^9}, {3.781519748487246*^9, 3.781519748819377*^9}, {
   3.781519847927166*^9, 3.7815198571714993`*^9}, 3.7815203171680717`*^9, {
   3.781849552038794*^9, 3.78184956075702*^9}, {3.781850170438295*^9, 
   3.781850257447016*^9}, {3.781850293159772*^9, 3.781850299768989*^9}, {
   3.781850749351507*^9, 3.781850756359009*^9}, 3.781850807241519*^9, {
   3.78185086290557*^9, 3.7818508629601994`*^9}, {3.781851148649828*^9, 
   3.781851168361156*^9}, 3.7818514635614147`*^9, {3.7818516339757833`*^9, 
   3.781851646201812*^9}, {3.7818525944326353`*^9, 3.781852611546301*^9}, {
   3.78185424916247*^9, 3.781854282762384*^9}, {3.781854402842462*^9, 
   3.781854407194335*^9}, {3.7818626768289747`*^9, 3.7818626927293167`*^9}, {
   3.7818633509246387`*^9, 3.78186338228168*^9}, {3.781867474798134*^9, 
   3.781867487757965*^9}, {3.7818675340296383`*^9, 3.781867539053617*^9}, {
   3.78186765292761*^9, 3.781867712012002*^9}, 3.781867905768526*^9, {
   3.781867950571759*^9, 3.781867953372293*^9}, {3.78186812847987*^9, 
   3.781868132428793*^9}, {3.781868192254013*^9, 3.781868203914234*^9}, {
   3.781868261810122*^9, 3.781868330510037*^9}, 3.781868938875617*^9, {
   3.7818690709577093`*^9, 3.781869101723816*^9}, {3.781873224198977*^9, 
   3.7818732352476673`*^9}, {3.781873585151628*^9, 3.781873606252261*^9}, {
   3.781935050560832*^9, 3.7819350633097563`*^9}, {3.781935164688815*^9, 
   3.781935170829465*^9}, {3.7819352286708612`*^9, 3.781935235149562*^9}, {
   3.781935275297214*^9, 3.781935362689221*^9}, {3.781935572539813*^9, 
   3.781935610977518*^9}, {3.78193576173582*^9, 3.781935814289352*^9}, {
   3.781935992027052*^9, 3.781936050161615*^9}, {3.7819363245071583`*^9, 
   3.781936352048493*^9}, {3.781936551273963*^9, 3.781936615169129*^9}, {
   3.781936758634494*^9, 3.7819367969292393`*^9}, {3.781937282381568*^9, 
   3.781937309693088*^9}, {3.7819374630003767`*^9, 3.7819374919179697`*^9}, {
   3.7819380723933973`*^9, 3.781938124253244*^9}, {3.781938250746497*^9, 
   3.7819382971169643`*^9}, {3.7819384972286043`*^9, 3.78193856524863*^9}, {
   3.7819386960715103`*^9, 3.781938725377042*^9}, {3.7819388157923937`*^9, 
   3.781938827933071*^9}, 3.781951878892646*^9, {3.781951914420496*^9, 
   3.7819519428659143`*^9}, {3.781952968356758*^9, 3.781952971940237*^9}, {
   3.7820231723387823`*^9, 3.7820232119598513`*^9}, {3.7820254780855503`*^9, 
   3.782025499425293*^9}, {3.782044272679963*^9, 3.782044298534195*^9}, {
   3.7820449798139353`*^9, 3.782044993731504*^9}, {3.782454847376129*^9, 
   3.7824548615199003`*^9}, 3.78245654444872*^9, {3.782456583872877*^9, 
   3.782456589969314*^9}, {3.782458155022449*^9, 3.782458155213353*^9}, 
   3.782474319427784*^9, 3.782475942132154*^9, {3.782476205331409*^9, 
   3.7824762393163567`*^9}, {3.782476882244157*^9, 3.782476893712316*^9}, {
   3.7825404445818787`*^9, 3.782540482614098*^9}, {3.782540679509656*^9, 
   3.7825407097821712`*^9}, {3.7825414659900303`*^9, 3.782541510518062*^9}, {
   3.78254238770264*^9, 3.7825424253980083`*^9}, {3.782543564918474*^9, 
   3.78254359347717*^9}, {3.782544482518856*^9, 3.782544531686863*^9}, {
   3.782557405206582*^9, 3.782557419878478*^9}, {3.782558619095314*^9, 
   3.782558638308275*^9}, {3.782559475831304*^9, 3.7825594995115843`*^9}, {
   3.782560564119822*^9, 3.7825606045811787`*^9}, {3.78262648061453*^9, 
   3.782626488374959*^9}, {3.7826271599741907`*^9, 3.782627179474965*^9}, {
   3.782628224662245*^9, 3.782628236694408*^9}, {3.782629119094523*^9, 
   3.782629156467287*^9}, {3.7826298823408537`*^9, 3.782629903331464*^9}, {
   3.782648065046234*^9, 3.782648090741797*^9}, {3.782648761635594*^9, 
   3.782648771090591*^9}, {3.782649919846043*^9, 3.7826499335260143`*^9}, {
   3.7826512466932*^9, 3.7826512570587473`*^9}, {3.782711749379889*^9, 
   3.782711763203794*^9}, {3.7827127923076057`*^9, 3.7827128030723257`*^9}, {
   3.782713514628169*^9, 3.7827135278918123`*^9}, {3.78271559558808*^9, 
   3.782715613971024*^9}, {3.78271591187589*^9, 3.782715925634924*^9}, {
   3.782716048963917*^9, 3.7827160561164627`*^9}, {3.7827165243063374`*^9, 
   3.7827165417623587`*^9}, {3.7827230404867487`*^9, 3.782723057511216*^9}, {
   3.782723229927437*^9, 3.78272325551149*^9}, {3.7827233631915903`*^9, 
   3.7827234100539427`*^9}, {3.782723554917755*^9, 3.782723555363688*^9}, {
   3.7827243922634087`*^9, 3.782724422483585*^9}, {3.7827254507729588`*^9, 
   3.782725453320052*^9}, {3.7827255522002373`*^9, 3.782725555366647*^9}, {
   3.782725772295979*^9, 3.7827258052525473`*^9}, {3.782725941544052*^9, 
   3.7827259492559347`*^9}, {3.782727160392169*^9, 3.782727185400693*^9}, 
   3.7827354921085873`*^9, {3.783060160708776*^9, 3.78306018094779*^9}, 
   3.78306045800345*^9, {3.7830887406676197`*^9, 3.78308874746531*^9}, 
   3.7830888004558773`*^9, {3.783143811819497*^9, 3.783143855995914*^9}, 
   3.783770732212778*^9, {3.784632138659309*^9, 3.784632140702835*^9}, {
   3.784632189729701*^9, 3.784632209633748*^9}, {3.784639088179892*^9, 
   3.7846391455240088`*^9}, 3.78463923518769*^9, 3.7851568963017406`*^9, {
   3.785493962297718*^9, 3.785493971768622*^9}, 3.78549406405667*^9, {
   3.7855783834702787`*^9, 3.785578393837841*^9}, {3.785578440896639*^9, 
   3.785578447996912*^9}, {3.7855785535333*^9, 3.785578657039809*^9}, {
   3.7855789948306093`*^9, 3.785579021806035*^9}, {3.785579057792048*^9, 
   3.78557905817404*^9}, {3.785579150207885*^9, 3.78557916270266*^9}, {
   3.785583304692659*^9, 3.785583379425226*^9}, {3.785583423298332*^9, 
   3.7855834600339613`*^9}, {3.78558514298085*^9, 3.7855851471568623`*^9}, {
   3.7856763731712723`*^9, 3.78567639613431*^9}, {3.785676530901513*^9, 
   3.7856765871548223`*^9}, {3.788689420208438*^9, 3.7886894874863377`*^9}, 
   3.788689873023951*^9, 3.788691931328479*^9, {3.788692839120882*^9, 
   3.788692880850451*^9}, {3.788693437536483*^9, 3.788693448032502*^9}, {
   3.788696388228183*^9, 3.788696400531473*^9}, {3.7886964331882353`*^9, 
   3.788696454208426*^9}, {3.788696512755537*^9, 3.788696532768642*^9}, {
   3.7886966401320343`*^9, 3.788696665200526*^9}, 3.7886974501790943`*^9, 
   3.7887733636246805`*^9, {3.809330916657322*^9, 3.8093309199315557`*^9}, {
   3.809330973996245*^9, 3.809331017077314*^9}, 3.8093391587632084`*^9, {
   3.816426904919158*^9, 3.816426924450824*^9}, {3.816427288876193*^9, 
   3.816427291796776*^9}, {3.8169540440681725`*^9, 3.816954055920016*^9}, {
   3.8169598678977003`*^9, 3.8169598773584585`*^9}, {3.8170652337887383`*^9, 
   3.817065254273367*^9}, 3.817065479639168*^9, {3.817104282077447*^9, 
   3.817104302574171*^9}, {3.817114261056501*^9, 3.817114265538416*^9}, 
   3.817126132343788*^9, {3.8188332648867507`*^9, 3.818833273967883*^9}, {
   3.818937727898674*^9, 3.8189377322119064`*^9}, {3.818942656068986*^9, 
   3.818942664217625*^9}, {3.819024850923196*^9, 3.819024885375928*^9}, {
   3.8193900848153114`*^9, 3.819390095273116*^9}, {3.8194207217669764`*^9, 
   3.819420725503989*^9}, {3.8194271978467045`*^9, 3.8194271982516985`*^9}, {
   3.819525171455999*^9, 3.8195251754605923`*^9}, {3.819539302605856*^9, 
   3.81953931746707*^9}, {3.8195393731412907`*^9, 3.819539412858282*^9}, {
   3.8196232798179846`*^9, 3.819623280666724*^9}, {3.8199778330904713`*^9, 
   3.819977833654484*^9}, 3.8201341974750404`*^9, {3.820234561253681*^9, 
   3.820234569371483*^9}, {3.820235214859537*^9, 3.82023521540808*^9}, {
   3.820236459808942*^9, 3.820236460925584*^9}, 3.832821491780785*^9, {
   3.832823901032675*^9, 3.8328240453068047`*^9}, {3.83282410958132*^9, 
   3.8328241164153795`*^9}, {3.832830274576984*^9, 3.8328303202736044`*^9}, {
   3.832832942855707*^9, 3.832832945562522*^9}, {3.832833210763112*^9, 
   3.8328332470317993`*^9}, {3.832833305105397*^9, 3.8328333221304026`*^9}, 
   3.8328333966212893`*^9, {3.832838959170751*^9, 3.8328389960648003`*^9}, {
   3.832842635336168*^9, 3.832842670797757*^9}, 3.8333439230097604`*^9, {
   3.8465636343468537`*^9, 3.8465636751407547`*^9}, {3.846563760992219*^9, 
   3.8465637667530746`*^9}, {3.846564525846652*^9, 3.8465645309071426`*^9}, 
   3.8469111042466106`*^9, {3.847334550475896*^9, 3.847334552492509*^9}, {
   3.8473384367290397`*^9, 3.847338498152093*^9}, {3.8473395747189035`*^9, 
   3.8473396462300606`*^9}, {3.8473404575353518`*^9, 3.847340474618497*^9}, {
   3.8473416285202093`*^9, 3.8473416495747857`*^9}, {3.847424018600747*^9, 
   3.847424032916505*^9}, {3.847425521998248*^9, 3.8474255353424206`*^9}, {
   3.847450570734826*^9, 3.8474505708995123`*^9}, {3.8475161892500343`*^9, 
   3.8475161933624816`*^9}, 3.847945504354744*^9, {3.848142253281871*^9, 
   3.848142286112417*^9}, {3.8508366671822557`*^9, 3.850836722767372*^9}, {
   3.8508367757097516`*^9, 3.8508368004892826`*^9}, {3.8508772210123587`*^9, 
   3.8508772324336934`*^9}, {3.8508772675280204`*^9, 
   3.8508772717248898`*^9}, {3.8508946538291297`*^9, 3.850894704160666*^9}, {
   3.859375496558657*^9, 3.859375507446006*^9}, {3.859808052709138*^9, 
   3.859808070719327*^9}, {3.859808854850823*^9, 3.8598088568159575`*^9}, {
   3.8614456856622295`*^9, 3.861445691108154*^9}, {3.8614457832729306`*^9, 
   3.86144578343636*^9}, {3.864307892142308*^9, 3.8643078933165336`*^9}, {
   3.9071321061587305`*^9, 3.907132121098833*^9}, {3.907133156702086*^9, 
   3.9071331578523645`*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"68961132-1583-4d3e-adb4-bcf4a7c36d21"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum", "acceptlev", "\"Solved to acceptable level.\"", 2, 143, 1, 
   27503123276407104498, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.907136491116909*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[141]:=",ExpressionUUID->"daf2a629-eaa2-4c12-8917-03e6447f3576"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.9041888703635056`*^-30", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"-", "0.07976470168552857`"}]}], ",", 
     RowBox[{
      RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"-", "1.0641247621311276`"}]}], ",", 
     RowBox[{
      RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
      RowBox[{"-", "0.23107417005354128`"}]}], ",", 
     RowBox[{
      RowBox[{"F3", "[", 
       RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.6592500503445742`"}]}], ",", 
     RowBox[{
      RowBox[{"F3", "[", 
       RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.6627729390811078`"}]}], ",", 
     RowBox[{
      RowBox[{"F3", "[", 
       RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
      "0.08413546593077764`"}], ",", 
     RowBox[{
      RowBox[{"F3", "[", 
       RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.6357648302856594`"}]}], ",", 
     RowBox[{
      RowBox[{"F3", "[", 
       RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.3202551197766559`"}]}], ",", 
     RowBox[{
      RowBox[{"F3", "[", 
       RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.12081658070993549`"}]}], ",", 
     RowBox[{
      RowBox[{"H", "[", 
       RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.002971743830497533`"}]}], ",", 
     RowBox[{
      RowBox[{"H", "[", 
       RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.18187240528442433`"}]}], ",", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
      "0.8291160197340643`"}], ",", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.8373727576306593`"}]}], ",", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.25652093835723794`"}]}], ",", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.06654654243413156`"}]}], ",", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.8075420682374366`"}]}], ",", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.013195009739926412`"}]}], ",", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
      "0.013682434795009277`"}], ",", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.5537901381421801`"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.859375885120332*^9, 3.859815097253353*^9, 
  3.8614457058958197`*^9, 3.861445784337571*^9, 3.8643081373998823`*^9, 
  3.864308548379857*^9, 3.8643087619065514`*^9, 3.864308837873764*^9, 
  3.864308915344266*^9, 3.8643090410639586`*^9, 3.8643092516389685`*^9, 
  3.8643092994619884`*^9, 3.8643093822732787`*^9, 3.8643096435867376`*^9, 
  3.864309769512704*^9, 3.8643102797744036`*^9, 3.8643820269151917`*^9, 
  3.8643821511476145`*^9, 3.907131607181145*^9, 3.907133165241596*^9, 
  3.9071364911270924`*^9},
 CellLabel->
  "Out[143]=",ExpressionUUID->"6db005ab-055f-4533-a948-e6047fa8582b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Features", " ", "of", " ", "the", " ", "refined", " ", "solution"}], 
   "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"R4", "/.", 
    RowBox[{"newsolution", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], " ", "\[IndentingNewLine]", 
   RowBox[{"Max", "[", 
    RowBox[{"Abs", "[", 
     RowBox[{"check", "/.", " ", 
      RowBox[{"newsolution", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"sol", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"rep", ",", " ", 
      RowBox[{"newsolution", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], " ", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7813483250231857`*^9, 3.7813483488949423`*^9}, {
   3.781348555328793*^9, 3.781348602433214*^9}, {3.7813486476483393`*^9, 
   3.7813486601591873`*^9}, {3.7813496744810266`*^9, 3.78134973080016*^9}, {
   3.781349767521803*^9, 3.781349792390061*^9}, {3.7813498422906027`*^9, 
   3.781349915008209*^9}, {3.7813499965960703`*^9, 3.781350128130692*^9}, {
   3.7813502373666553`*^9, 3.7813502525329523`*^9}, {3.781350607874344*^9, 
   3.7813506096966667`*^9}, {3.781351228194831*^9, 3.781351247862115*^9}, 
   3.781504888764138*^9, {3.78150542081913*^9, 3.781505422158535*^9}, 
   3.78152032817619*^9, {3.781849620520508*^9, 3.7818496214767838`*^9}, {
   3.7818677447618017`*^9, 3.781867748457546*^9}, 3.7818678479598637`*^9, {
   3.7818679456447573`*^9, 3.781867945977663*^9}, {3.7818679910196037`*^9, 
   3.781867992603104*^9}, {3.781868143997143*^9, 3.781868153081593*^9}, {
   3.781868386253229*^9, 3.781868395401763*^9}, {3.781868490330612*^9, 
   3.781868500045184*^9}, 3.7820450045645113`*^9, 3.782650138500824*^9, 
   3.782725975334025*^9, 3.782735479724762*^9, {3.7830601898740387`*^9, 
   3.783060191552356*^9}, {3.783064373874442*^9, 3.783064375088882*^9}, {
   3.783073962966914*^9, 3.7830740832547703`*^9}, 3.7830888062479763`*^9, {
   3.783156459062039*^9, 3.78315646271621*^9}, {3.783770738472629*^9, 
   3.783770744182205*^9}, {3.7846321497123404`*^9, 3.784632169902855*^9}, 
   3.785156902862441*^9, {3.785493950473569*^9, 3.785493954809249*^9}, {
   3.7854940946646442`*^9, 3.785494100760667*^9}, {3.7855785198219357`*^9, 
   3.7855785205570917`*^9}, 3.7855835515694313`*^9, {3.78868994926435*^9, 
   3.7886899511183653`*^9}, {3.788690616047521*^9, 3.7886906168304853`*^9}, {
   3.7886908921425533`*^9, 3.788690910627771*^9}, 3.788773368129657*^9, {
   3.809330945105981*^9, 3.80933094746039*^9}, 3.809339155406354*^9, {
   3.8164278998058424`*^9, 3.8164279350709696`*^9}, {3.816427993340019*^9, 
   3.8164279972952886`*^9}, 3.8171261210449553`*^9, {3.8188426301102695`*^9, 
   3.818842632196726*^9}, {3.818842999876151*^9, 3.818843001260311*^9}, {
   3.8193720041333117`*^9, 3.81937200559844*^9}, 3.820134201836746*^9, {
   3.8328241009881225`*^9, 3.83282410181343*^9}, 3.833343927180815*^9, {
   3.84656377302411*^9, 3.846563774204955*^9}, 3.846911098837986*^9, {
   3.8473385051834774`*^9, 3.847338506332404*^9}, 3.847945499412557*^9, {
   3.8481422918825345`*^9, 3.848142301992164*^9}, {3.85083673129767*^9, 
   3.850836753303887*^9}, {3.8508367902640524`*^9, 3.8508367905320063`*^9}, {
   3.8508774727273383`*^9, 3.8508774749743543`*^9}, {3.850877542969395*^9, 
   3.8508775441572976`*^9}, {3.8508778927778096`*^9, 3.85087789641057*^9}, {
   3.850894749104744*^9, 3.8508947551168604`*^9}, {3.8593755139781294`*^9, 
   3.859375538794515*^9}, {3.907132134941042*^9, 3.90713215137698*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"a0cb03c8-24f7-4495-9bec-a39763e386cd"],

Cell[BoxData["0.02030886900061457`"], "Output",
 CellChangeTimes->{3.907136491139233*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"ddd0f434-2c52-435d-a707-5e18b3665ee5"],

Cell[BoxData["1.27675647831893`*^-15"], "Output",
 CellChangeTimes->{3.9071364911473694`*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"9d73919e-1580-4fea-967d-8eb8286c7321"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"F5", "[", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
    "0"}], ",", 
   RowBox[{
    RowBox[{"F5", "[", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
    "0"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"F3", "[", 
     RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"F3", "[", 
     RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"H", "[", 
     RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"H", "[", 
     RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
   RowBox[{
    RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
    RowBox[{"-", "0.07976470168552857`"}]}], ",", 
   RowBox[{
    RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
    RowBox[{"-", "1.0641247621311276`"}]}], ",", 
   RowBox[{
    RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
    RowBox[{"-", "0.23107417005354128`"}]}], ",", 
   RowBox[{
    RowBox[{"F3", "[", 
     RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
    RowBox[{"-", "0.6592500503445742`"}]}], ",", 
   RowBox[{
    RowBox[{"F3", "[", 
     RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
    RowBox[{"-", "0.6627729390811078`"}]}], ",", 
   RowBox[{
    RowBox[{"F3", "[", 
     RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
    "0.08413546593077764`"}], ",", 
   RowBox[{
    RowBox[{"F3", "[", 
     RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
    RowBox[{"-", "0.6357648302856594`"}]}], ",", 
   RowBox[{
    RowBox[{"F3", "[", 
     RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
    RowBox[{"-", "0.3202551197766559`"}]}], ",", 
   RowBox[{
    RowBox[{"F3", "[", 
     RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
    RowBox[{"-", "0.12081658070993549`"}]}], ",", 
   RowBox[{
    RowBox[{"H", "[", 
     RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
    RowBox[{"-", "0.002971743830497533`"}]}], ",", 
   RowBox[{
    RowBox[{"H", "[", 
     RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
    RowBox[{"-", "0.18187240528442433`"}]}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
    "0.8291160197340643`"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
    RowBox[{"-", "0.8373727576306593`"}]}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
    RowBox[{"-", "0.25652093835723794`"}]}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
    RowBox[{"-", "0.06654654243413156`"}]}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
    RowBox[{"-", "0.8075420682374366`"}]}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
    RowBox[{"-", "0.013195009739926412`"}]}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
    "0.013682434795009277`"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{"-", "0.5537901381421801`"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.907136491149474*^9},
 CellLabel->
  "Out[146]=",ExpressionUUID->"6990c97f-ae91-4f0c-a2df-e7b45bf34790"]
}, Open  ]]
},
CellGrouping->Manual,
WindowSize->{1141.2, 574.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
TaggingRules->Association["TryRealOnly" -> False],
Magnification:>1.2 Inherited,
FrontEndVersion->"12.3 pour Microsoft Windows (64-bit) (June 19, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"795e6a5e-8943-4ced-b385-96ea8581e06e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 342, 7, 65, "Text",ExpressionUUID->"bc655876-a869-411f-bfe1-6ec705783e5d"],
Cell[903, 29, 2311, 41, 168, "Text",ExpressionUUID->"5b548cd2-eea8-4cc1-9056-a2e745337c14"],
Cell[3217, 72, 165, 2, 57, "Input",ExpressionUUID->"18065e7f-4fc8-437f-84b3-db809d536838"],
Cell[CellGroupData[{
Cell[3407, 78, 603, 12, 36, "Text",ExpressionUUID->"dc51d566-59f1-418e-97c0-e6bf8da76928"],
Cell[CellGroupData[{
Cell[4035, 94, 277, 6, 43, "Text",ExpressionUUID->"f3f867b9-2b45-4cb6-bdd2-1f21e8a2129f"],
Cell[4315, 102, 370, 8, 52, "Input",ExpressionUUID->"9477e262-d707-4b8e-9b23-2baa7aa01a9c"],
Cell[4688, 112, 640, 14, 391, "Input",ExpressionUUID->"211e934a-a3b0-4103-a450-48019ca3b2c9"],
Cell[5331, 128, 812, 24, 238, "Input",ExpressionUUID->"07041a63-2637-4cf5-8a27-f1a8aab24649"],
Cell[6146, 154, 743, 21, 180, "Input",ExpressionUUID->"62231df3-c1ce-4e11-af36-d93050bbcf98"],
Cell[6892, 177, 3227, 96, 463, "Input",ExpressionUUID->"a2586c29-710a-4937-a086-a2a7d25e6873"],
Cell[10122, 275, 2006, 61, 253, "Input",ExpressionUUID->"df77bd77-136f-48dc-b8d2-b2e5a42381b4"],
Cell[12131, 338, 4607, 121, 712, "Input",ExpressionUUID->"7953c09d-d8b1-4ec7-9419-8175a43f48fd"],
Cell[16741, 461, 374, 10, 52, "Input",ExpressionUUID->"2420ac78-0115-4e69-9702-81a9caf1313b"],
Cell[17118, 473, 427, 11, 52, "Input",ExpressionUUID->"205d9bef-b994-40b0-ab89-ff121e342bfc"],
Cell[17548, 486, 592, 16, 121, "Input",ExpressionUUID->"5b144fe7-cd08-4bf1-af30-e397aed00184"],
Cell[18143, 504, 4209, 130, 441, "Input",ExpressionUUID->"c31ce6af-11be-4320-a823-49076a642f83"],
Cell[22355, 636, 1176, 33, 75, "Input",ExpressionUUID->"ae466633-73c3-4df5-acc2-83ba5ef45091"],
Cell[23534, 671, 460, 14, 52, "Input",ExpressionUUID->"fd0f2c4c-9434-4dfd-853b-047ede78b7d2"],
Cell[23997, 687, 12791, 379, 1144, "Input",ExpressionUUID->"9bb96c83-38b9-4ad1-b35a-6525314143fc"],
Cell[36791, 1068, 626, 18, 156, "Input",ExpressionUUID->"1fcb1f46-6f9a-4d3e-8fe1-a907b0607316"],
Cell[37420, 1088, 318, 9, 156, "Input",ExpressionUUID->"30bba266-f524-4584-802a-3da3f040737f"],
Cell[37741, 1099, 1695, 50, 905, "Input",ExpressionUUID->"377699b7-dbb6-4adb-88d7-2ac2b322b52c"],
Cell[39439, 1151, 390, 12, 156, "Input",ExpressionUUID->"b74df599-d3e7-4ff5-955b-24a7f9c2753b"],
Cell[39832, 1165, 973, 28, 411, "Input",ExpressionUUID->"0dfa9311-fb04-42a0-9239-9a537cad177c"],
Cell[40808, 1195, 2516, 71, 1032, "Input",ExpressionUUID->"671ec197-201e-4f32-b74a-703c4cacd4a9"],
Cell[43327, 1268, 317, 7, 156, "Input",ExpressionUUID->"87e846c4-b851-4c0c-8e13-7ca7e7e1b523"]
}, Closed]]
}, Closed]],
Cell[43671, 1279, 166, 2, 52, "Input",ExpressionUUID->"c1bdda84-e987-4e67-8bc9-f52227d6f708"],
Cell[43840, 1283, 1463, 21, 91, "Text",ExpressionUUID->"710375a6-32c6-4c3e-95a4-5b25154bd7a8"],
Cell[45306, 1306, 8479, 139, 286, "Input",ExpressionUUID->"84d0fec0-7cce-467a-8873-0cc672df5b22"],
Cell[53788, 1447, 166, 2, 57, "Input",ExpressionUUID->"14f21127-19d4-4cee-9237-f735847a9337"],
Cell[53957, 1451, 3429, 83, 579, "Input",ExpressionUUID->"d4f303d0-8dd5-420a-9f0e-186188365663"],
Cell[57389, 1536, 166, 2, 57, "Input",ExpressionUUID->"163f6b7a-219c-42cf-bc6f-0c12b83c9abb"],
Cell[57558, 1540, 10515, 234, 985, "Input",ExpressionUUID->"05135e73-0025-41c4-9ff3-ddcac5989872"],
Cell[68076, 1776, 166, 2, 57, "Input",ExpressionUUID->"1ecc511b-21b4-4638-9130-3a7dca4b7f19"],
Cell[68245, 1780, 58323, 1384, 6325, "Input",ExpressionUUID->"b3e86933-fa29-4820-a9f7-aae9a9d810c3"],
Cell[126571, 3166, 166, 2, 57, "Input",ExpressionUUID->"b0d741e9-1ebe-457b-b300-01a71502ec4e"],
Cell[126740, 3170, 875, 23, 205, "Input",ExpressionUUID->"eb69c09b-8209-4a3f-ac3d-ec87eda63e71"],
Cell[127618, 3195, 166, 2, 57, "Input",ExpressionUUID->"a645b529-7895-43eb-bb80-38d2856b0514"],
Cell[127787, 3199, 10056, 215, 560, "Input",ExpressionUUID->"a24e43a5-4e38-415f-8d60-386e2b37dcce"],
Cell[137846, 3416, 9121, 205, 472, "Input",ExpressionUUID->"c676fbb6-5468-4b7e-9706-6196624e3326"],
Cell[146970, 3623, 25126, 584, 3027, "Input",ExpressionUUID->"0c2823a7-486b-4e7d-b393-a42de33a18d8"],
Cell[172099, 4209, 5148, 126, 396, "Input",ExpressionUUID->"144f04c4-b93e-4da5-a692-7443670a6052"],
Cell[177250, 4337, 7597, 182, 749, "Input",ExpressionUUID->"ff01fd47-09c4-44a0-8b65-39066b7efb02"],
Cell[184850, 4521, 170, 3, 57, "Input",ExpressionUUID->"d98991e9-8c38-420f-9fc5-80616f2089fa"],
Cell[185023, 4526, 8847, 203, 948, "Input",ExpressionUUID->"f15f8e45-82ee-45df-8642-c34114f3e5f0"],
Cell[CellGroupData[{
Cell[193895, 4733, 30911, 663, 3188, "Input",ExpressionUUID->"e69cc54c-df7e-4520-a091-381a52204ee3"],
Cell[224809, 5398, 35003, 743, 3352, "Input",ExpressionUUID->"5c6087ac-65d9-44d7-b60e-ac3580108c56"]
}, Open  ]],
Cell[259827, 6144, 2209, 49, 100, "Input",ExpressionUUID->"07260b51-1d02-4ee0-bff0-d9369f42ff3e"],
Cell[262039, 6195, 2140, 54, 122, "Input",ExpressionUUID->"4f2a6d4a-63d1-41b1-b10e-a72b21ae3141"],
Cell[264182, 6251, 2750, 68, 338, "Input",ExpressionUUID->"363f2a6e-ef9b-42ad-8219-0233b5048a39"],
Cell[266935, 6321, 2616, 52, 142, "Input",ExpressionUUID->"5457d322-482d-4b89-9579-d551c572c23a"],
Cell[269554, 6375, 221, 4, 57, "Input",ExpressionUUID->"df430a67-162c-4470-b3a6-441fc85a1647"],
Cell[CellGroupData[{
Cell[269800, 6383, 695, 17, 140, "Input",ExpressionUUID->"01e43520-1160-4690-b738-262e0b81773a"],
Cell[270498, 6402, 3750, 93, 130, "Output",ExpressionUUID->"d3ca23aa-dc7b-411c-ad99-bf76ceb514c8"],
Cell[274251, 6497, 661, 10, 38, "Output",ExpressionUUID->"0667b8a4-0569-46fe-8ab9-7b77a9076371"]
}, Open  ]],
Cell[274927, 6510, 170, 3, 57, "Input",ExpressionUUID->"238829d6-f1f6-4b7d-84e0-de9f64f0e28f"],
Cell[275100, 6515, 2113, 31, 116, "Text",ExpressionUUID->"2ac6a1ed-f009-424e-b725-e6bd60a86594"],
Cell[277216, 6548, 170, 3, 57, "Input",ExpressionUUID->"01b8e347-a2a9-4715-8a27-a3337dd26c70"],
Cell[277389, 6553, 2140, 30, 91, "Text",ExpressionUUID->"e50d25fc-663c-4d48-a672-917bd0773857"],
Cell[CellGroupData[{
Cell[279554, 6587, 25246, 403, 662, "Input",ExpressionUUID->"f2e80695-b028-4f2e-9d99-3f821a702f2b"],
Cell[304803, 6992, 1862, 48, 62, "Output",ExpressionUUID->"441465c8-f7ab-4e1f-b031-26cf088d239d"],
Cell[306668, 7042, 526, 11, 38, "Output",ExpressionUUID->"2998488c-b5c9-4454-8e1f-679d4726eaaf"]
}, Open  ]],
Cell[307209, 7056, 170, 3, 57, "Input",ExpressionUUID->"765e64e6-3f4b-4530-848d-7d9dedafb360"],
Cell[307382, 7061, 2161, 30, 91, "Text",ExpressionUUID->"cbec878a-b54b-42a9-8a66-ca03c8f8ce74"],
Cell[CellGroupData[{
Cell[309568, 7095, 15316, 365, 742, "Input",ExpressionUUID->"497257b2-fb43-411b-a8ed-1d670ed6919c"],
Cell[324887, 7462, 3653, 89, 136, "Output",ExpressionUUID->"52e73697-110c-42d4-9efb-e5da29a868ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[328577, 7556, 1408, 31, 191, "Input",ExpressionUUID->"96ef5672-bff5-42a2-a5c3-ff59b10ed4c5"],
Cell[329988, 7589, 604, 9, 38, "Output",ExpressionUUID->"9871c5d5-1b42-4057-b81d-9c658b806757"],
Cell[330595, 7600, 606, 9, 38, "Output",ExpressionUUID->"e555e615-e698-4870-ab95-02f13e653ef9"]
}, Open  ]],
Cell[331216, 7612, 221, 4, 57, "Input",ExpressionUUID->"01eb42cd-69e0-4c6f-8077-87b4249ea5ae"],
Cell[331440, 7618, 2168, 30, 65, "Text",ExpressionUUID->"bf3c824b-6c60-47b3-9064-b4f81a294384"],
Cell[CellGroupData[{
Cell[333633, 7652, 15445, 230, 322, "Input",ExpressionUUID->"68961132-1583-4d3e-adb4-bcf4a7c36d21"],
Cell[349081, 7884, 357, 8, 33, "Message",ExpressionUUID->"daf2a629-eaa2-4c12-8917-03e6447f3576"],
Cell[349441, 7894, 3488, 87, 115, "Output",ExpressionUUID->"6db005ab-055f-4533-a948-e6047fa8582b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[352966, 7986, 3641, 61, 185, "Input",ExpressionUUID->"a0cb03c8-24f7-4495-9bec-a39763e386cd"],
Cell[356610, 8049, 172, 3, 38, "Output",ExpressionUUID->"ddd0f434-2c52-435d-a707-5e18b3665ee5"],
Cell[356785, 8054, 176, 3, 38, "Output",ExpressionUUID->"9d73919e-1580-4fea-967d-8eb8286c7321"],
Cell[356964, 8059, 5315, 150, 176, "Output",ExpressionUUID->"6990c97f-ae91-4f0c-a2df-e7b45bf34790"]
}, Open  ]]
}
]
*)



==> anc/MSSV_scaling_attempts.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    518116,      12740]
NotebookOptionsPosition[    505704,      12561]
NotebookOutlinePosition[    506181,      12578]
CellTagsIndexPosition[    506138,      12575]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["MSSV", "Title",
 CellChangeTimes->{{3.8650682624220433`*^9, 3.865068286864682*^9}, {
   3.8713811229459195`*^9, 3.871381122961558*^9}, 3.871381183970084*^9, 
   3.8713812555544987`*^9, {3.8721379987771697`*^9, 
   3.872138001471567*^9}},ExpressionUUID->"3c95dfa1-517c-4f99-83b0-\
d05b8a77e2f3"],

Cell[TextData[{
 StyleBox["Introduction",
  FontSize->18],
 "\n\nThis code computes the scalar potential and the scalar field kinetic \
terms for a 4d theory defined in the associated paper arXiv:2209.08015. It is \
obtained by compactifying 10d type II supergravities on a 6d group manifold, \
and truncating to the left-invariant scalar fields. This truncation is \
implemented in this code, and the resulting scalar potential is provided. \
This dimensional reduction is fully determined by the starting 10d theory and \
by orientifold projections, which project-out certain scalar fields. A first \
input is then the number of orientifolds and D-branes (the sources), and \
their directions. From there, the code determines the starting 10d theory, \
the scalar fields as well as the background fluxes, then computes the \
resulting 4d scalar potential as well as the scalar field kinetic terms. \
Having obtained this way the 4d theory, or model, the user can provide as a \
second input a 10d solution, corresponding to a 4d critical point, as \
obtained for instance using the code MSSS of the paper arXiv:2201.04152. Such \
solutions have been classified according to their orientifolds, related to \
the source configuration (first input); the examples below are then given \
according to their solution class (e.g. ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["s", "66"], TraditionalForm]],ExpressionUUID->
  "8a9795ba-6a82-4e82-a942-d2e0671a071d"],
 "). The solutions that we use here have been obtained in arXiv:2005.12930, \
arXiv:2101.06251 and arXiv:2201.04152, and are provided all together with \
this last paper. Given such a 10d solution and the 4d model, the code can \
compute the mass spectrum and further elements characterising the stability \
of the solution. More information on the code is provided in the associated \
paper arXiv:2209.08015.\n\n",
 StyleBox["Detailed instructions and useful commands\n",
  FontSize->18],
 "\nThe user should start by evaluating the code cell below, in red. This \
only needs to be done once. Note that evaluating the whole notebook is also \
possible.\n\nThe user then needs to provide the first input, namely the \
source configuration. First, the total number of source sets carrying \
Op-planes needs to be specified via the variable ",
 StyleBox["NOpl", "Input"],
 ", as well as the 6d internal directions wrapped by each of these source \
sets. The latter are entered as a list of directions (a subset of ",
 StyleBox["{1,2,3,4,5,6}", "Input"],
 ") for each set ",
 StyleBox["i", "Input"],
 ", with ",
 StyleBox["i=1,..., NOpl", "Input"],
 ", and each list is named ",
 StyleBox["Op[i]", "Input"],
 ". The same needs to be done for Dp-branes: the total number of source sets \
carrying only Dp-branes is given via the variable ",
 StyleBox["NDp", "Input"],
 " and the directions of each set ",
 StyleBox["j", "Input"],
 " is given as a list (subset of ",
 StyleBox["{1,2,3,4,5,6}", "Input"],
 ") named ",
 StyleBox["Dp[j]", "Input"],
 ", for ",
 StyleBox["j=1,..., NDp.", "Input"],
 "\nOnce the source configuration is defined, run the following command:\n\n",
 Cell[BoxData[{
  StyleBox[
   RowBox[{"RunModel", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"initializes", " ", "the", " ", "model"}], ",", " ", 
      RowBox[{
       RowBox[{"then", " ", "prints", " ", "out", " ", "the", " ", "left"}], 
       "-", 
       RowBox[{"invariant", " ", "scalar", " ", "fields"}]}], ",", " ", 
      RowBox[{
      "fluxes", " ", "and", " ", "generic", " ", "flat", " ", "directions", 
       " ", "for", " ", "the", " ", "specified", " ", "source", " ", 
       "configuration"}]}], " ", "*)"}], "\[IndentingNewLine]"}], 
   "Input"], "\[IndentingNewLine]", 
  RowBox[{
   StyleBox["Optional", "Text"], 
   StyleBox[" ", "Text"], 
   StyleBox["commands", "Text"], 
   StyleBox[" ", "Text"], 
   RowBox[{
    StyleBox["(", "Text"], 
    RowBox[{
     StyleBox["requiring", "Text"], 
     StyleBox[" ", "Text"], 
     StyleBox["to", "Text"], 
     StyleBox[" ", "Text"], 
     StyleBox["evaluate", "Text"], 
     StyleBox[" ", "Text"], 
     StyleBox["RunModel", "Input"], 
     StyleBox[" ", "Text"], 
     StyleBox["first", "Text"]}], 
    StyleBox[")", "Text"]}], 
   StyleBox[" ", "Text"], 
   StyleBox[
    RowBox[{"include", ":", "\[IndentingNewLine]"}], "Text"]}]}], "Text",
  Evaluatable->False,
  CellChangeTimes->{{3.865069295199978*^9, 3.8650693690459957`*^9}, {
    3.86506940189334*^9, 3.865069403637473*^9}, {3.8650712095748253`*^9, 
    3.865071210783763*^9}, {3.8703512002785172`*^9, 3.870351230510825*^9}, {
    3.870351284979435*^9, 3.8703513157300725`*^9}, {3.8703516294246645`*^9, 
    3.8703516803583717`*^9}, {3.8703522322236757`*^9, 3.870352233368455*^9}, {
    3.8703524537952995`*^9, 3.8703524591345406`*^9}, {3.870352567299182*^9, 
    3.870352569191092*^9}, {3.870352712759887*^9, 3.870352721167833*^9}, {
    3.87035682146756*^9, 3.8703568782061076`*^9}, {3.8703595620062976`*^9, 
    3.8703595924854717`*^9}, {3.870360753237322*^9, 3.8703607873140955`*^9}, {
    3.870783539528904*^9, 3.870783551673174*^9}, {3.8707917074833803`*^9, 
    3.870791751376272*^9}, {3.871023728149126*^9, 3.8710237460709095`*^9}, {
    3.8710855469068375`*^9, 3.871085599071163*^9}, {3.871381331182164*^9, 
    3.871381337419655*^9}, {3.8713813704248466`*^9, 3.8713814156733494`*^9}, {
    3.8713814760639133`*^9, 3.871381476377946*^9}, {3.8713817492621145`*^9, 
    3.8713817544665165`*^9}, {3.8713817982502728`*^9, 3.871381828653178*^9}, {
    3.87139225163932*^9, 3.8713922845512576`*^9}, {3.8715670869819584`*^9, 
    3.8715670941360035`*^9}, 3.8720014992192082`*^9, {3.872133283755731*^9, 
    3.872133284656895*^9}, {3.8721333235792365`*^9, 3.8721333291866846`*^9}, {
    3.872133495452324*^9, 3.872133510305052*^9}, {3.8721335657067814`*^9, 
    3.872133566064863*^9}, {3.872133615625475*^9, 3.8721336507448206`*^9}, {
    3.872133759536532*^9, 3.8721337597205887`*^9}, {3.8721337920586376`*^9, 
    3.872134055679658*^9}, {3.8721341108189335`*^9, 3.872134130329365*^9}, 
    3.872134768858025*^9, {3.8721348139854703`*^9, 3.8721348142802286`*^9}, {
    3.8721348721225834`*^9, 3.872134915074576*^9}, 3.8721361642075777`*^9, 
    3.8721362751412735`*^9, {3.8721364058177156`*^9, 3.872136436936943*^9}, {
    3.8721366432807937`*^9, 3.8721366649697866`*^9}, {3.872136712622511*^9, 
    3.872136747537403*^9}, {3.872136786836644*^9, 3.872137051802198*^9}, {
    3.872137161163189*^9, 3.8721371631289616`*^9}, 3.8721371941813745`*^9, {
    3.872137256316408*^9, 3.8721372942563057`*^9}, 3.8721373555564585`*^9, {
    3.872137432874484*^9, 3.872137433776266*^9}, {3.8721375404022627`*^9, 
    3.872137541161488*^9}, {3.8721378575534515`*^9, 3.8721378612009745`*^9}},
  ExpressionUUID->"f4f09d07-4bf6-4b16-846e-0d50cd126622"],
 "\n",
 Cell[BoxData[{
  StyleBox[
   RowBox[{"fields", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"returns", " ", "the", " ", "set", " ", "of", " ", "left"}], 
      "-", 
      RowBox[{
      "invariant", " ", "fields", " ", "for", " ", "the", " ", "particular", 
       " ", "model"}]}], " ", "*)"}]}], "Input"], "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"fluxes", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"returns", " ", "the", " ", "set", " ", "of", " ", 
       SubscriptBox["F", "P"]}], ",", " ", 
      SubscriptBox["H", "3"], ",", " ", 
      RowBox[{
      "and", " ", "metric", " ", "fluxes", " ", "for", " ", "the", " ", 
       "particular", " ", "model"}]}], " ", "*)"}]}], 
   "Input"], "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"extremum", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
       "replacement", " ", "list", " ", "that", " ", "sets", " ", "all", " ", 
        "axions", " ", "and", " ", "off"}], "-", 
       RowBox[{
       "diagonal", " ", "metric", " ", "components", " ", "to", " ", "0"}]}], 
      ",", " ", 
      RowBox[{"and", " ", "diagonal", " ", "ones", " ", "to", " ", "1"}]}], 
     " ", "*)"}]}], "Input"], "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"kineticTerms", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
     "returns", " ", "the", " ", "kinetic", " ", "terms", " ", "at", " ", 
      "the", " ", "extremum"}], " ", "*)"}]}], 
   "Input"], "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"VGen", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
     "returns", " ", "the", " ", "scalar", " ", "potential", " ", "as", " ", 
      "a", " ", "function", " ", "of", " ", "the", " ", "left", " ", 
      "invariant", " ", "scalar", " ", "fields"}], " ", "*)"}]}], 
   "Input"], "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"V", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
     "returns", " ", "the", " ", "value", " ", "of", " ", "the", " ", 
      "scalar", " ", "potential", " ", "at", " ", "the", " ", "extremum"}], 
     " ", "*)"}]}], "Input"]}], "Text",
  Evaluatable->False,
  CellChangeTimes->{{3.865069295199978*^9, 3.8650693690459957`*^9}, {
    3.86506940189334*^9, 3.865069403637473*^9}, {3.8650712095748253`*^9, 
    3.865071210783763*^9}, {3.8703512002785172`*^9, 3.870351230510825*^9}, {
    3.870351284979435*^9, 3.8703513157300725`*^9}, {3.8703516294246645`*^9, 
    3.8703516803583717`*^9}, {3.8703522322236757`*^9, 3.870352233368455*^9}, {
    3.8703524537952995`*^9, 3.8703524591345406`*^9}, {3.870352567299182*^9, 
    3.870352569191092*^9}, {3.870352712759887*^9, 3.870352721167833*^9}, {
    3.87035682146756*^9, 3.8703568782061076`*^9}, {3.8703595620062976`*^9, 
    3.8703595924854717`*^9}, {3.870360753237322*^9, 3.8703607873140955`*^9}, {
    3.870783539528904*^9, 3.870783551673174*^9}, {3.8707917074833803`*^9, 
    3.870791751376272*^9}, {3.871023728149126*^9, 3.8710237460709095`*^9}, {
    3.8710855469068375`*^9, 3.871085599071163*^9}, {3.871381331182164*^9, 
    3.871381337419655*^9}, {3.8713813704248466`*^9, 3.8713814156733494`*^9}, {
    3.8713814760639133`*^9, 3.871381476377946*^9}, {3.8713817492621145`*^9, 
    3.8713817544665165`*^9}, {3.8713817982502728`*^9, 3.871381828653178*^9}, {
    3.87139225163932*^9, 3.8713922845512576`*^9}, {3.8715670869819584`*^9, 
    3.8715670941360035`*^9}, 3.8720014992192082`*^9, {3.872133283755731*^9, 
    3.872133284656895*^9}, {3.8721333235792365`*^9, 3.8721333291866846`*^9}, {
    3.872133495452324*^9, 3.872133510305052*^9}, {3.8721335657067814`*^9, 
    3.872133566064863*^9}, {3.872133615625475*^9, 3.8721336507448206`*^9}, {
    3.872133759536532*^9, 3.8721337597205887`*^9}, {3.8721337920586376`*^9, 
    3.872134055679658*^9}, {3.8721341108189335`*^9, 3.872134130329365*^9}, 
    3.872134768858025*^9, {3.8721348139854703`*^9, 3.8721348142802286`*^9}, {
    3.8721348721225834`*^9, 3.872134915074576*^9}, 3.8721361642075777`*^9, 
    3.8721362751412735`*^9, {3.8721364058177156`*^9, 3.872136436936943*^9}, {
    3.8721366432807937`*^9, 3.8721366649697866`*^9}, {3.872136712622511*^9, 
    3.872136747537403*^9}, {3.872136786836644*^9, 3.872137051802198*^9}, {
    3.872137161163189*^9, 3.8721371631289616`*^9}, 3.8721371941813745`*^9, {
    3.872137256316408*^9, 3.8721372942563057`*^9}, {3.8721373555564585`*^9, 
    3.8721373579647913`*^9}, {3.8721374385467596`*^9, 3.872137456544366*^9}},
  ExpressionUUID->"b33bae7d-56c6-4626-8cf7-dd11888534c9"],
 "\n\n",
 StyleBox["The user can then enter the second input, namely a 10d solution, \
in order to analyse its stability. The solution is entered as a replacement \
list (see example below) with the name ",
  FontFamily->"Lucida Sans Unicode"],
 StyleBox["sol",
  FontFamily->"Lucida Sans Unicode",
  FontWeight->"Bold"],
 StyleBox[". \nOnce the solution is entered, run the following command:",
  FontFamily->"Lucida Sans Unicode"],
 "\n\n",
 Cell[BoxData[{
  RowBox[{
   StyleBox["AnalyseSol", "Input"], 
   StyleBox[" ", "Input"], 
   StyleBox[
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
      "performs", " ", "a", " ", "detailed", " ", "analysis", " ", "of", " ", 
       "the", " ", "mass", " ", "spectrum"}], ",", " ", 
      RowBox[{
      "providing", " ", "an", " ", "automated", " ", "output", " ", "for", 
       " ", "a", " ", "specific", " ", "solution"}], ",", " ", 
      RowBox[{
      "made", " ", "of", " ", "several", " ", "relevant", " ", "quantities", 
       " ", "characterising", " ", "its", " ", "stability"}]}], " ", "*)"}], 
    "Input"], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
  RowBox[{
   StyleBox["Optional", "Text"], 
   StyleBox[" ", "Text"], 
   StyleBox["commands", "Text"], 
   StyleBox[" ", "Text"], 
   RowBox[{
    StyleBox["(", "Text"], 
    RowBox[{
     StyleBox["requiring", "Text"], 
     StyleBox[" ", "Text"], 
     StyleBox["to", "Text"], 
     StyleBox[" ", "Text"], 
     StyleBox["evaluate", "Text"], 
     StyleBox[" ", "Text"], 
     StyleBox["RunModel", "Input"], 
     StyleBox[" ", "Text"], 
     StyleBox["and", "Text"], 
     StyleBox[" ", "Text"], 
     StyleBox["AnalyseSol", "Input"], 
     StyleBox[" ", "Text"], 
     StyleBox["first", "Text"]}], 
    StyleBox[")", "Text"]}], 
   StyleBox[" ", "Text"], 
   StyleBox[
    RowBox[{"include", ":"}], "Text"]}]}], "Text",
  Evaluatable->False,
  CellChangeTimes->{{3.865069295199978*^9, 3.8650693690459957`*^9}, {
    3.86506940189334*^9, 3.865069403637473*^9}, {3.8650712095748253`*^9, 
    3.865071210783763*^9}, {3.8703512002785172`*^9, 3.870351230510825*^9}, {
    3.870351284979435*^9, 3.8703513157300725`*^9}, {3.8703516294246645`*^9, 
    3.8703516803583717`*^9}, {3.8703522322236757`*^9, 3.870352233368455*^9}, {
    3.8703524537952995`*^9, 3.8703524591345406`*^9}, {3.870352567299182*^9, 
    3.870352569191092*^9}, {3.870352712759887*^9, 3.870352721167833*^9}, {
    3.87035682146756*^9, 3.8703568782061076`*^9}, {3.8703595620062976`*^9, 
    3.8703595924854717`*^9}, {3.870360753237322*^9, 3.8703607873140955`*^9}, {
    3.870783539528904*^9, 3.870783551673174*^9}, {3.8707917074833803`*^9, 
    3.870791751376272*^9}, {3.871023728149126*^9, 3.8710237460709095`*^9}, {
    3.8710855469068375`*^9, 3.871085599071163*^9}, {3.871381331182164*^9, 
    3.871381337419655*^9}, {3.8713813704248466`*^9, 3.8713814156733494`*^9}, {
    3.8713814760639133`*^9, 3.871381476377946*^9}, {3.8713817492621145`*^9, 
    3.8713817544665165`*^9}, {3.8713817982502728`*^9, 3.871381828653178*^9}, {
    3.87139225163932*^9, 3.8713922845512576`*^9}, {3.8715670869819584`*^9, 
    3.8715670941360035`*^9}, 3.8720014992192082`*^9, {3.872133283755731*^9, 
    3.872133284656895*^9}, {3.8721333235792365`*^9, 3.8721333291866846`*^9}, {
    3.872133495452324*^9, 3.872133510305052*^9}, {3.8721335657067814`*^9, 
    3.872133566064863*^9}, {3.872133615625475*^9, 3.8721336507448206`*^9}, {
    3.872133759536532*^9, 3.8721337597205887`*^9}, {3.8721337920586376`*^9, 
    3.872134055679658*^9}, {3.8721341108189335`*^9, 3.872134130329365*^9}, 
    3.872134768858025*^9, {3.8721348139854703`*^9, 3.8721348142802286`*^9}, {
    3.8721348721225834`*^9, 3.872134915074576*^9}, 3.8721361642075777`*^9, 
    3.8721362751412735`*^9, {3.8721364058177156`*^9, 3.872136436936943*^9}, {
    3.8721366432807937`*^9, 3.8721366649697866`*^9}, {3.872136712622511*^9, 
    3.872136747537403*^9}, {3.872136786836644*^9, 3.872137051802198*^9}, {
    3.872137161163189*^9, 3.8721371631289616`*^9}, 3.8721371941813745`*^9, {
    3.872137256316408*^9, 3.8721372942563057`*^9}, {3.8721373555564585`*^9, 
    3.8721373595457315`*^9}, {3.872137543769577*^9, 3.8721375451524043`*^9}, {
    3.8721378652013087`*^9, 3.8721378665284443`*^9}},ExpressionUUID->
  "67485cde-f5a1-4d04-89be-a32e7808aa01"],
 "\n\n",
 Cell[BoxData[{
  StyleBox[
   RowBox[{"massMatrix", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
      "returns", " ", "the", " ", "mass", " ", "matrix", " ", "evaluated", 
       " ", "at", " ", "the", " ", "extremum"}], ",", " ", 
      RowBox[{"in", " ", "the", " ", "canonical", " ", "basis"}], ",", " ", 
      RowBox[{
      "for", " ", "a", " ", "specific", " ", "solution", " ", 
       "\"\<sol\>\""}]}], " ", "*)"}]}], "Input"], "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"massesSq", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
      "returns", " ", "the", " ", "masses", " ", "squared", " ", "at", " ", 
       "the", " ", "extremum"}], ",", " ", 
      RowBox[{
      "for", " ", "a", " ", "specific", " ", "solution", " ", 
       "\"\<sol\>\""}]}], " ", "*)"}]}], "Input"], "\[IndentingNewLine]", 
  RowBox[{
   StyleBox["eigenVec", "Input"], 
   StyleBox[" ", "Input"], 
   StyleBox[
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
      "returns", " ", "the", " ", "eigenvectors", " ", "of", " ", 
       "massMatrix"}], ",", " ", 
      RowBox[{
       RowBox[{"expressed", " ", "in", " ", "the", " ", "non"}], "-", 
       RowBox[{"canonical", " ", "basis", " ", 
        RowBox[{"(", 
         RowBox[{
         "with", " ", "the", " ", "fields", " ", "standing", " ", "for", " ", 
          "their", " ", "partial", " ", "derivatives"}], ")"}]}]}], ",", " ", 
      RowBox[{
       RowBox[{"for", " ", "a", " ", "specific", " ", "solution", " ", 
        RowBox[{"\"\<sol\>\"", ".", " ", 
         RowBox[{"eigenVec", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], " ", "is", " ", "the", " ", 
        "eigenvector", " ", "corresponding", " ", "to", " ", "the", " ", 
        "i"}], "-", 
       RowBox[{"th", " ", "mass", " ", "squared"}]}], ",", " ", 
      RowBox[{"massesSq", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], " ", "*)"}], 
    "Input"]}], "\[IndentingNewLine]", 
  RowBox[{
   StyleBox["etaV", "Input"], 
   StyleBox[" ", "Input"], 
   StyleBox[
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"returns", " ", "the", " ", "slow"}], "-", 
      RowBox[{"roll", " ", "parameter", " ", 
       SubscriptBox["\[Eta]", "V"], " ", "for", " ", "a", " ", "specific", 
       " ", "solution", " ", "\"\<sol\>\""}]}], " ", "*)"}], 
    "Input"]}], "\[IndentingNewLine]", 
  RowBox[{
   StyleBox["gradV", "Input"], 
   StyleBox[" ", "Input"], 
   StyleBox[
    RowBox[{"(*", " ", 
     RowBox[{
     "returns", " ", "the", " ", "gradient", " ", "of", " ", "the", " ", 
      "potential", " ", "at", " ", "the", " ", "extremum", " ", "for", " ", 
      "a", " ", "specific", " ", "solution", " ", "\"\<sol\>\""}], " ", 
     "*)"}], "Input"], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
  RowBox[{
   StyleBox[
    RowBox[{
     RowBox[{
     "The", " ", "user", " ", "can", " ", "finally", " ", "compute", " ", 
      "the", " ", "kinetic", " ", "terms"}], ",", " ", 
     RowBox[{"the", " ", "potential"}], ",", " ", 
     RowBox[{"the", " ", "parameters", " ", 
      SubscriptBox["\[Epsilon]", "V"], " ", "and", " ", 
      SubscriptBox["\[Eta]", "V"], " ", "at", " ", "a", " ", "generic", " ", 
      "point", " ", "in", " ", "field", " ", "space", " ", "using", " ", 
      "the", " ", "command", " ", 
      RowBox[{"below", ".", " ", "Before"}], " ", "running", " ", "this", " ",
       "command", " ", "the", " ", "user", " ", "must", " ", "enter", " ", 
      "the", " ", "value", " ", "of", " ", "the", " ", "fields", " ", "into", 
      " ", "a", " ", "list", " ", "called", " ", "\"\<fldspt\>\"", " ", "and",
       " ", "the", " ", "values", " ", "of", " ", "the"}]}],
    FontFamily->"Lucida Sans Unicode"], 
   StyleBox[" ",
    FontFamily->"Lucida Sans Unicode"]}], "\[IndentingNewLine]", 
  RowBox[{
   StyleBox[
    RowBox[{"fluxes", 
     RowBox[{"(", 
      RowBox[{"for", " ", "instance", " ", "picking", 
       StyleBox[" ", "Text"], 
       StyleBox["those", "Text"], 
       StyleBox[" ", "Text"], 
       StyleBox["of", "Text"], 
       StyleBox[" ", "Text"], 
       StyleBox["a", "Text"], 
       StyleBox[" ", "Text"], 
       StyleBox["solution", "Text"]}], 
      StyleBox[")", "Text"]}], 
     StyleBox[" ", "Text"], 
     StyleBox["into", "Text"], 
     StyleBox[" ", "Text"], 
     StyleBox["a", "Text"], 
     StyleBox[" ", "Text"], 
     StyleBox["list", "Text"], 
     StyleBox[" ", "Text"], 
     StyleBox["called", "Text"], 
     StyleBox[" ", "Text"], 
     "\!\(\*StyleBox[\"\\\"\", \"Text\"]\)\!\(\*StyleBox[\"fluxpt\", \
\"Text\"]\)\!\(\*StyleBox[\"\\\"\", \"Text\"]\)", 
     StyleBox[" ", "Text"], 
     RowBox[{
      StyleBox["(", "Text"], 
      RowBox[{
       StyleBox["see", "Text"], 
       StyleBox[" ", "Text"], 
       StyleBox["examples", "Text"], 
       StyleBox[" ", "Text"], 
       StyleBox["below", "Text"]}], 
      StyleBox[")", "Text"]}]}],
    FontFamily->"Lucida Sans Unicode"], 
   StyleBox["\[IndentingNewLine]", "Input"]}], "\[IndentingNewLine]", 
  RowBox[{
   StyleBox["AnalysePointGen", "Input"], 
   StyleBox["  ", "Input"], 
   StyleBox[
    RowBox[{
     StyleBox["(*",
      FontColor->RGBColor[
       0.5019607843137255, 0.5019607843137255, 0.5019607843137255]], 
     StyleBox[" ",
      FontColor->RGBColor[
       0.5019607843137255, 0.5019607843137255, 0.5019607843137255]], 
     RowBox[{
      StyleBox[
       StyleBox[
        RowBox[{
        "returns", " ", "the", " ", "value", " ", "of", " ", "the", " ", 
         "\[IndentingNewLine]", "potential"}], "Input"],
       FontColor->GrayLevel[1]], 
      StyleBox[
       StyleBox[",", "Input"],
       FontColor->GrayLevel[1]], 
      StyleBox[
       StyleBox[
        StyleBox[" ", "Input"], "Input",
        FontColor->GrayLevel[1]],
       FontColor->GrayLevel[1]], 
      StyleBox[
       RowBox[{
        RowBox[{
         StyleBox[
          StyleBox["the", "Input"],
          FontColor->GrayLevel[1]], 
         StyleBox[" ",
          FontColor->GrayLevel[1]], 
         StyleBox[
          StyleBox[
           RowBox[{
            StyleBox[
             StyleBox["g", "Input"],
             FontColor->GrayLevel[1]], 
            StyleBox[
             StyleBox[
              StyleBox["radien", "Input",
               
               FontColor->RGBColor[
                0.7529411764705882, 0.7529411764705882, 0.7529411764705882]], 
              "Input",
              
              FontColor->RGBColor[
               0.7529411764705882, 0.7529411764705882, 0.7529411764705882]],
             
             FontColor->RGBColor[
              0.7529411764705882, 0.7529411764705882, 0.7529411764705882]], 
            StyleBox[
             StyleBox[
              StyleBox["t", "Input"], "Input",
              FontColor->GrayLevel[1]],
             FontColor->GrayLevel[1]]}], "Input"],
          FontColor->GrayLevel[1]], 
         StyleBox[" ",
          FontColor->GrayLevel[1]], 
         StyleBox[
          StyleBox[
           RowBox[{
            StyleBox[
             StyleBox[
              StyleBox["(", "Input",
               FontColor->GrayLevel[1]], "Input",
              FontColor->GrayLevel[1]],
             
             FontColor->RGBColor[
              0.7529411764705882, 0.7529411764705882, 0.7529411764705882]], 
            RowBox[{
             StyleBox[
              StyleBox["ordered", "Input",
               
               FontColor->RGBColor[
                0.7529411764705882, 0.7529411764705882, 0.7529411764705882]],
              FontColor->GrayLevel[1]], " ", 
             RowBox[{"a", 
              StyleBox[
               StyleBox["s", "Input"],
               FontColor->GrayLevel[1]]}], 
             StyleBox[" ",
              FontColor->GrayLevel[1]], 
             RowBox[{"t", 
              StyleBox[
               StyleBox[
                StyleBox["he", "Input"], "Input",
                FontColor->GrayLevel[1]],
               FontColor->GrayLevel[1]]}], 
             StyleBox[" ",
              FontColor->GrayLevel[1]], 
             RowBox[{"l", 
              StyleBox[
               StyleBox[
                StyleBox["is", "Input"], "Input",
                FontColor->GrayLevel[1]],
               FontColor->GrayLevel[1]], 
              StyleBox[
               StyleBox["t", "Input"],
               FontColor->GrayLevel[1]]}], 
             StyleBox[" ",
              FontColor->GrayLevel[1]], 
             RowBox[{"o", 
              StyleBox[
               StyleBox["f", "Input"],
               FontColor->GrayLevel[1]]}], 
             StyleBox[" ",
              FontColor->GrayLevel[1]], 
             RowBox[{"f", 
              StyleBox[
               StyleBox[
                StyleBox["ield", "Input"], "Input",
                FontColor->GrayLevel[1]],
               FontColor->GrayLevel[1]], 
              StyleBox[
               StyleBox["s", "Input"],
               FontColor->GrayLevel[1]]}]}], 
            StyleBox[
             StyleBox[")", "Input"],
             FontColor->GrayLevel[1]]}], "Input"],
          FontColor->GrayLevel[1]], 
         StyleBox[" ",
          FontColor->GrayLevel[1]], 
         StyleBox[
          StyleBox["and", "Input"],
          FontColor->GrayLevel[1]], 
         StyleBox[" ",
          FontColor->GrayLevel[1]], 
         StyleBox[
          StyleBox["the", "Input"],
          FontColor->GrayLevel[1]], 
         StyleBox[" ",
          FontColor->GrayLevel[1]], 
         StyleBox[
          StyleBox["parameters", "Input"],
          FontColor->GrayLevel[1]], 
         StyleBox[" ",
          FontColor->GrayLevel[1]], 
         StyleBox[
          SubscriptBox[
           StyleBox["\[Epsilon]", "Input"], 
           StyleBox["V",
            
            FontColor->RGBColor[
             0.7529411764705882, 0.7529411764705882, 0.7529411764705882]]],
          FontColor->GrayLevel[1]], 
         StyleBox[" ",
          FontColor->GrayLevel[1]], 
         StyleBox[
          StyleBox[
           RowBox[{
            StyleBox[
             StyleBox["a", "Input"],
             FontColor->GrayLevel[1]], 
            StyleBox[
             StyleBox[
              StyleBox["n", "Input"], "Input",
              FontColor->GrayLevel[1]],
             FontColor->GrayLevel[1]], "d"}]],
          
          FontColor->RGBColor[
           0.7529411764705882, 0.7529411764705882, 0.7529411764705882]], 
         StyleBox[" ",
          
          FontColor->RGBColor[
           0.7529411764705882, 0.7529411764705882, 0.7529411764705882]], 
         StyleBox[
          SubscriptBox["\[Eta]", "V"],
          
          FontColor->RGBColor[
           0.7529411764705882, 0.7529411764705882, 0.7529411764705882]], 
         StyleBox[" ",
          FontColor->GrayLevel[1]], 
         StyleBox[
          StyleBox["for", "Input"],
          FontColor->GrayLevel[1]], 
         StyleBox[" ",
          FontColor->GrayLevel[1]], 
         StyleBox[
          StyleBox["any", "Input"],
          FontColor->GrayLevel[1]], 
         StyleBox[" ",
          FontColor->GrayLevel[1]], 
         StyleBox[
          StyleBox["value", "Input"],
          FontColor->GrayLevel[1]], 
         StyleBox[" ",
          FontColor->GrayLevel[1]], 
         StyleBox[
          StyleBox["of", "Input"],
          FontColor->GrayLevel[1]], 
         StyleBox[" ",
          FontColor->GrayLevel[1]], 
         StyleBox[
          StyleBox["the", "Input"],
          FontColor->GrayLevel[1]], 
         StyleBox[" ",
          FontColor->GrayLevel[1]], 
         StyleBox[
          StyleBox["fields", "Input"],
          FontColor->GrayLevel[1]], 
         StyleBox[" ",
          FontColor->GrayLevel[1]], 
         StyleBox[
          StyleBox["and", "Input"],
          FontColor->GrayLevel[1]], 
         StyleBox[" ",
          FontColor->GrayLevel[1]], 
         StyleBox[
          StyleBox["fluxes", "Input"],
          FontColor->GrayLevel[1]], 
         StyleBox[" ",
          FontColor->GrayLevel[1]], 
         StyleBox["chosen",
          
          FontColor->RGBColor[
           0.7529411764705882, 0.7529411764705882, 0.7529411764705882]], 
         StyleBox[" ",
          
          FontColor->RGBColor[
           0.7529411764705882, 0.7529411764705882, 0.7529411764705882]], 
         StyleBox["by",
          
          FontColor->RGBColor[
           0.7529411764705882, 0.7529411764705882, 0.7529411764705882]], 
         StyleBox[" ",
          FontColor->GrayLevel[1]], 
         StyleBox[
          StyleBox["the", "Input"],
          FontColor->GrayLevel[1]]}], 
        StyleBox[
         StyleBox[" ", "Input"],
         FontColor->GrayLevel[1]], 
        StyleBox[
         StyleBox["\[IndentingNewLine]", "Input"],
         FontColor->GrayLevel[1]], 
        StyleBox["user",
         FontColor->RGBColor[
          0.7529411764705882, 0.7529411764705882, 0.7529411764705882]]}],
       FontColor->RGBColor[
        0.5019607843137255, 0.5019607843137255, 0.5019607843137255]]}], 
     StyleBox[" ",
      FontColor->RGBColor[
       0.7529411764705882, 0.7529411764705882, 0.7529411764705882]], 
     StyleBox["*)",
      FontColor->RGBColor[
       0.7529411764705882, 0.7529411764705882, 0.7529411764705882]]}], 
    "Input"], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    StyleBox["Optional", "Text"], 
    StyleBox[" ", "Text"], 
    StyleBox["commands", "Text"], 
    StyleBox[" ", "Text"], 
    RowBox[{
     StyleBox["(", "Text"], 
     RowBox[{
      StyleBox["requiring", "Text"], 
      StyleBox[" ", "Text"], 
      StyleBox["to", "Text"], 
      StyleBox[" ", "Text"], 
      StyleBox["evaluate", "Text"], 
      StyleBox[" ", "Text"], 
      StyleBox["RunModel", "Input"], 
      StyleBox[" ", "Text"], 
      StyleBox["and", "Text"], 
      StyleBox[" ", "Text"], 
      StyleBox["AnalysePointGen", "Input"], 
      StyleBox[" ", "Text"], 
      StyleBox["first", "Text"]}], 
     StyleBox[")", "Text"]}], 
    StyleBox[" ", "Text"], 
    RowBox[{
     StyleBox["include", "Text"], 
     StyleBox[":", "Text"], 
     StyleBox["\[IndentingNewLine]", "Text"], "\n", 
     StyleBox["KineticGen", "Input"]}]}], 
   StyleBox[
    RowBox[{"(*", " ", 
     RowBox[{
     "returns", " ", "the", " ", "kinetic", " ", "terms", " ", "as", " ", "a",
       " ", "function", " ", "of", " ", "the", " ", "scalar", " ", "fields"}],
      " ", "*)"}], "Input"]}], "\[IndentingNewLine]"}], "Text",
  Evaluatable->False,
  CellChangeTimes->{{3.865069295199978*^9, 3.8650693690459957`*^9}, {
    3.86506940189334*^9, 3.865069403637473*^9}, {3.8650712095748253`*^9, 
    3.865071210783763*^9}, {3.8703512002785172`*^9, 3.870351230510825*^9}, {
    3.870351284979435*^9, 3.8703513157300725`*^9}, {3.8703516294246645`*^9, 
    3.8703516803583717`*^9}, {3.8703522322236757`*^9, 3.870352233368455*^9}, {
    3.8703524537952995`*^9, 3.8703524591345406`*^9}, {3.870352567299182*^9, 
    3.870352569191092*^9}, {3.870352712759887*^9, 3.870352721167833*^9}, {
    3.87035682146756*^9, 3.8703568782061076`*^9}, {3.8703595620062976`*^9, 
    3.8703595924854717`*^9}, {3.870360753237322*^9, 3.8703607873140955`*^9}, {
    3.870783539528904*^9, 3.870783551673174*^9}, {3.8707917074833803`*^9, 
    3.870791751376272*^9}, {3.871023728149126*^9, 3.8710237460709095`*^9}, {
    3.8710855469068375`*^9, 3.871085599071163*^9}, {3.871381331182164*^9, 
    3.871381337419655*^9}, {3.8713813704248466`*^9, 3.8713814156733494`*^9}, {
    3.8713814760639133`*^9, 3.871381476377946*^9}, {3.8713817492621145`*^9, 
    3.8713817544665165`*^9}, {3.8713817982502728`*^9, 3.871381828653178*^9}, {
    3.87139225163932*^9, 3.8713922845512576`*^9}, {3.8715670869819584`*^9, 
    3.8715670941360035`*^9}, 3.8720014992192082`*^9, {3.872133283755731*^9, 
    3.872133284656895*^9}, {3.8721333235792365`*^9, 3.8721333291866846`*^9}, {
    3.872133495452324*^9, 3.872133510305052*^9}, {3.8721335657067814`*^9, 
    3.872133566064863*^9}, {3.872133615625475*^9, 3.8721336507448206`*^9}, {
    3.872133759536532*^9, 3.8721337597205887`*^9}, {3.8721337920586376`*^9, 
    3.872134055679658*^9}, {3.8721341108189335`*^9, 3.872134130329365*^9}, 
    3.872134768858025*^9, {3.8721348139854703`*^9, 3.8721348142802286`*^9}, {
    3.8721348721225834`*^9, 3.872134915074576*^9}, 3.8721361642075777`*^9, 
    3.8721362751412735`*^9, {3.8721364058177156`*^9, 3.872136436936943*^9}, {
    3.8721366432807937`*^9, 3.8721366649697866`*^9}, {3.872136712622511*^9, 
    3.872136747537403*^9}, {3.872136786836644*^9, 3.872137051802198*^9}, {
    3.872137161163189*^9, 3.8721371631289616`*^9}, 3.8721371941813745`*^9, {
    3.872137256316408*^9, 3.8721372942563057`*^9}, {3.8721373555564585`*^9, 
    3.8721373595457315`*^9}, {3.8721374670988426`*^9, 3.872137484793784*^9}, {
    3.872162727323675*^9, 3.872162742993519*^9}, {3.8721627737793903`*^9, 
    3.8721627740178843`*^9}, {3.87216284981828*^9, 3.8721628536743307`*^9}, {
    3.8721628970586276`*^9, 3.872163001209564*^9}, {3.8721630916994247`*^9, 
    3.87216309500956*^9}, {3.872320677096053*^9, 3.8723207025285635`*^9}, {
    3.872320771098699*^9, 3.8723207847316275`*^9}},
  TextJustification->1.,ExpressionUUID->"fc413a6a-87b6-4ed5-80ab-986691f3ad83"]
}], "Text",
 CellChangeTimes->{{3.8723160768717356`*^9, 3.8723162422429*^9}, {
   3.872316341420273*^9, 3.8723164500876484`*^9}, {3.872316514065894*^9, 
   3.872316525323991*^9}, {3.872316556801633*^9, 3.872316667686906*^9}, {
   3.8723166982491117`*^9, 3.872316844135846*^9}, {3.872316912074004*^9, 
   3.872317031853555*^9}, {3.8723171362336383`*^9, 3.8723171653570213`*^9}, {
   3.8723172072373486`*^9, 3.872317323293891*^9}, {3.8723173928261433`*^9, 
   3.8723174134500327`*^9}, {3.8723176507329054`*^9, 3.87231779823857*^9}, {
   3.8723178756243696`*^9, 3.872317919898691*^9}, {3.87231802709282*^9, 
   3.8723185343432307`*^9}, {3.872318578374402*^9, 3.872318578550129*^9}, {
   3.872318707103546*^9, 3.872318822539781*^9}, 3.8723192851541395`*^9, {
   3.872319361181428*^9, 3.872319374103861*^9}, {3.872319494157157*^9, 
   3.872319498491714*^9}, {3.872319691021242*^9, 3.872319713176651*^9}, 
   3.8723197473171906`*^9, {3.8723199362382154`*^9, 3.872319951325157*^9}, {
   3.8723199904772315`*^9, 3.8723200086326284`*^9}, {3.8723200426860332`*^9, 
   3.8723200558989005`*^9}, {3.8723201063758936`*^9, 3.87232014013225*^9}, {
   3.872320598318852*^9, 3.872320642043852*^9}, {3.8723208077966194`*^9, 
   3.872320814635147*^9}, {3.8723213932733617`*^9, 3.8723214180895324`*^9}, {
   3.8723214573245745`*^9, 3.8723215002229424`*^9}, {3.8723215434601955`*^9, 
   3.87232158385056*^9}, 3.872321614938072*^9, {3.8723216540730104`*^9, 
   3.872321742049958*^9}, {3.8723217721661844`*^9, 3.872321852216776*^9}, {
   3.872324199840761*^9, 3.8723242006341863`*^9}, {3.872325254331627*^9, 
   3.872325255270112*^9}, {3.872327838559953*^9, 3.872327854223095*^9}, {
   3.8733664880215583`*^9, 3.873366493587018*^9}, {3.873463193186308*^9, 
   3.873463285940504*^9}, {3.8734633223033895`*^9, 3.8734633262054615`*^9}, {
   3.8734654970578794`*^9, 3.8734654970578794`*^9}, {3.8734655396112204`*^9, 
   3.873465546489642*^9}, {3.8734936484941654`*^9, 3.8734937368601885`*^9}, {
   3.8738843033746276`*^9, 3.8738843510561256`*^9}, {3.873884486849035*^9, 
   3.873884514009965*^9}, {3.8738847279305596`*^9, 3.8738847620883565`*^9}, {
   3.873885455835286*^9, 3.8738854565915823`*^9}, {3.8739891723868585`*^9, 
   3.873989189523117*^9}, {3.8739892685519543`*^9, 3.87398927297106*^9}, {
   3.873989356686526*^9, 3.873989497643146*^9}, {3.8739895383055964`*^9, 
   3.8739895423111515`*^9}, {3.873989574363429*^9, 3.873989577309967*^9}, {
   3.8739896329670534`*^9, 3.8739896942004056`*^9}, {3.8739897961283693`*^9, 
   3.8739898118725505`*^9}, {3.873989879524851*^9, 3.873989952533596*^9}, {
   3.87398999526362*^9, 3.8739903059188447`*^9}, {3.8739910512388887`*^9, 
   3.8739911503215938`*^9}, {3.873991186129947*^9, 3.873991311985945*^9}, {
   3.87399141903798*^9, 3.87399141903798*^9}, {3.8739919713217926`*^9, 
   3.873991981303684*^9}, {3.8740553679082117`*^9, 3.8740555595730085`*^9}, 
   3.8741194155670385`*^9, 3.8741195668465643`*^9, 3.8741198168756537`*^9, {
   3.8741198715340414`*^9, 3.8741198715392637`*^9}, {3.8741201667571807`*^9, 
   3.874120168242481*^9}, {3.8741203248570642`*^9, 3.8741203659817977`*^9}, {
   3.8741204279523664`*^9, 3.8741204588232794`*^9}, {3.8741205226650734`*^9, 
   3.8741205479426026`*^9}, {3.874120598284454*^9, 3.8741206096251154`*^9}, {
   3.874120640358649*^9, 3.8741206648440228`*^9}, {3.8741207498240795`*^9, 
   3.8741207673112183`*^9}, {3.8741209907841496`*^9, 3.874121004692836*^9}, {
   3.874121072500506*^9, 3.874121188811452*^9}, {3.8741213629229407`*^9, 
   3.8741213685267954`*^9}, {3.8741216972867765`*^9, 
   3.8741216972867765`*^9}, {3.8741217527465706`*^9, 
   3.8741217527465706`*^9}, {3.876980909522226*^9, 
   3.876980911750439*^9}},ExpressionUUID->"4b586032-2d36-48af-ba2c-\
bdbe119fe4d1"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Code cell.",
 FontColor->RGBColor[1, 0, 0]]], "Subsection",
 CellChangeTimes->{{3.8650684965190363`*^9, 3.865068506237226*^9}, {
   3.8650687868732786`*^9, 3.8650687904609165`*^9}, {3.8650688278203897`*^9, 
   3.8650688547164335`*^9}, {3.870351874680232*^9, 3.870351879911416*^9}, {
   3.8703542394259243`*^9, 3.8703542564396043`*^9}, {3.870354569976328*^9, 
   3.8703545732974167`*^9}, {3.8713738039760513`*^9, 3.8713738155265164`*^9}, 
   3.8713811947661767`*^9, 3.871381983255104*^9, {3.871392118222345*^9, 
   3.871392141038333*^9}, 3.8713998901773787`*^9, {3.8723178134398384`*^9, 
   3.8723178333392715`*^9}, {3.8723208225187807`*^9, 
   3.8723208246744156`*^9}},ExpressionUUID->"f0cdc903-ea63-4bba-823e-\
8cedb7ecb3d6"],

Cell[CellGroupData[{

Cell["  scalarEDCcode", "Subsubsection",
 ShowGroupOpener->True,
 CellChangeTimes->{{3.431405397676451*^9, 3.4314053991124516`*^9}, {
   3.8490051822707243`*^9, 3.849005200618052*^9}, 3.865068053868066*^9, 
   3.8650685326284504`*^9, {3.8667108907251396`*^9, 3.8667108921620474`*^9}, {
   3.8667964462707405`*^9, 3.866796447208378*^9}, {3.8674591816095505`*^9, 
   3.8674591843280325`*^9}},
 FontFamily->"Helvetica",
 FontSize->24,
 FontWeight->"Bold",
 FontColor->RGBColor[
  0, 0, 1],ExpressionUUID->"5c77eed7-4b58-430d-af6d-f7f90abbf885"],

Cell["\tversion 3.6.0 - May 2007 ", "Text",
 FontSize->14,
 FontColor->RGBColor[
  0, 0, 1],ExpressionUUID->"412333a0-a8b0-4fe1-b136-c4768ea0d966"],

Cell["\<\
\tTo start a new set of calculations, just re-evaluate this notebook without \
first quitting the kernel. All symbols defined previously and all In/Out \
lines will be cleared, though memory used will not be recovered. \
\>", "Text",
 ShowGroupOpener->True,
 FontSize->16,
 FontColor->RGBColor[
  0, 0, 1],ExpressionUUID->"4d83b82e-97d1-4b4a-bc5f-14a59d007790"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}], ",", 
    RowBox[{"Remove", "::", "\"\<rmnsm\>\""}], ",", 
    RowBox[{"UpSet", "::", "\"\<write\>\""}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"51e42223-a626-4824-bc61-682e7822e973"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Unprotect", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Unprotect", "[", 
   RowBox[{"In", ",", "Out"}], "]"}], ";", 
  RowBox[{"Clear", "[", 
   RowBox[{"In", ",", "Out"}], "]"}], ";", 
  RowBox[{"Protect", "[", 
   RowBox[{"In", ",", "Out"}], "]"}], ";", 
  RowBox[{"$Line", "=", "0"}], ";", 
  RowBox[{"$RecursionLimit", "=", "256"}], ";", 
  RowBox[{"$IterationLimit", "=", "4096"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8703546319635954`*^9, 3.8703546611679325`*^9}, {
   3.8703552225499663`*^9, 3.8703552243469477`*^9}, 3.8703564450551796`*^9, {
   3.8713727906124997`*^9, 3.8713727926893425`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"536e3276-0495-4d49-870e-6b010140bd36"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Forms", "[", "i_", "]"}], ":=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"AllScalForms", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"AllDifForms", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"AllSymbols", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"FormVars", "=", 
   RowBox[{"{", 
    RowBox[{"_Wedge", ",", "_d"}], "}"}]}], ";", 
  RowBox[{"HeadList", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"ScalHeadList", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"nodHeads", "=", 
   RowBox[{"{", 
    RowBox[{
    "Bar", ",", "Pattern", ",", "Condition", ",", "RuleDelayed", ",", 
     "SeriesData"}], "}"}]}], ";", 
  RowBox[{"$EDCversion", "=", "360"}], ";"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"6773444f-3dc6-47c9-ac39-9d7048922a4f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"zeroQ", "[", "0", "]"}], "=", "True"}], ";", 
  RowBox[{
   RowBox[{"zeroQ", "[", "x_List", "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{"zeroQ", "/@", 
      RowBox[{"Union", "[", 
       RowBox[{"Flatten", "[", "x", "]"}], "]"}]}], ")"}]}]}], ";", 
  RowBox[{
   RowBox[{"zeroQ", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "===", 
      RowBox[{"{", "}"}]}], ",", "True", ",", "False"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"zeroQ", "[", "x_", "]"}], ":=", "False"}], ";"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"fa721540-d2da-4b04-9353-5646ee31c7cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"Bar", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{"Bar", "[", "x_", "]"}], "]"}], "=", "x"}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{"Complex", "[", 
     RowBox[{"u_", ",", "v_"}], "]"}], "]"}], ":=", 
   RowBox[{"Complex", "[", 
    RowBox[{"u", ",", 
     RowBox[{"-", "v"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{
    "x_Plus", "|", "x_Times", "|", "x_Wedge", "|", "x_Power", "|", "x_Rule", 
     "|", "x_Equal"}], "]"}], ":=", 
   RowBox[{"Bar", "/@", "x"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"First", "[", "x", "]"}], "->", 
       RowBox[{"Bar", "[", 
        RowBox[{"First", "[", "x", "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "->", 
       RowBox[{"Bar", "[", 
        RowBox[{"x", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "->", 
       RowBox[{"Bar", "/@", 
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}]}], "}"}]}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{"DirectedInfinity", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"DirectedInfinity", "[", 
    RowBox[{"Bar", "[", "x", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{"d", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"d", "[", 
    RowBox[{"Bar", "[", "x", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Derivative", "[", "x__", "]"}], "[", "y_", "]"}], "[", "z__", 
     "]"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Union", "[", 
       RowBox[{"Bar", "[", 
        RowBox[{"{", "z", "}"}], "]"}], "]"}], "===", 
      RowBox[{"Union", "[", 
       RowBox[{"{", "z", "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"Sequence", "@@", 
         RowBox[{
          RowBox[{"Permutations", "[", 
           RowBox[{"{", "x", "}"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Position", "[", 
             RowBox[{
              RowBox[{"Permutations", "[", 
               RowBox[{"{", "z", "}"}], "]"}], ",", 
              RowBox[{"Bar", "[", 
               RowBox[{"{", "z", "}"}], "]"}]}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}]}], "]"}], 
       "[", 
       RowBox[{"Bar", "[", "y", "]"}], "]"}], "[", "z", "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", "x", "]"}], "[", 
       RowBox[{"Bar", "[", "y", "]"}], "]"}], "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Bar", "[", 
        RowBox[{"{", "z", "}"}], "]"}]}], "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", "x_", "]"}], ":=", 
   RowBox[{"x", "/;", 
    RowBox[{"NumericQ", "[", "x", "]"}]}]}], ";"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"2970d513-b1be-49b0-852a-d0ac8ad6b66b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", "x_Plus", "]"}], ":=", 
   RowBox[{"FormDegree", "[", 
    RowBox[{"First", "[", "x", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"FormDegree", "[", "x_Times", "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"FormDegree", "/@", 
     RowBox[{"List", "@@", "x"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", "x_Wedge", "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"FormDegree", "/@", 
     RowBox[{"List", "@@", "x"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", 
    RowBox[{"d", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FormDegree", "[", 
     RowBox[{"d", "[", "x", "]"}], "]"}], "=", 
    RowBox[{"1", "+", 
     RowBox[{"FormDegree", "[", "x", "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", "x_List", "]"}], ":=", 
   RowBox[{"FormDegree", "[", 
    RowBox[{"First", "[", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"Union", "[", 
        RowBox[{"Flatten", "[", "x", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"zeroQ", "[", "#", "]"}]}], "&"}]}], "]"}], "]"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", 
    RowBox[{"Bar", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FormDegree", "[", 
     RowBox[{"Bar", "[", "x", "]"}], "]"}], "=", 
    RowBox[{"FormDegree", "[", "x", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"FormDegree", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "===", 
      RowBox[{"{", "}"}]}], ",", "0", ",", 
     RowBox[{"FormDegree", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", "x_", "]"}], ":=", "0"}], ";"}]}], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"5513260d-b315-4ff3-a90d-1e168b7b45c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DeclareForms", "[", "z__", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h", ",", 
       RowBox[{"x", "=", 
        RowBox[{"{", 
         RowBox[{"{", "z", "}"}], "}"}]}], ",", "xi", ",", "rxi", ",", "k", 
       ",", "oldHeads", ",", "newHeads"}], "}"}], ",", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", 
          RowBox[{"x", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "===", "List"}], 
        ",", 
        RowBox[{"x", "=", 
         RowBox[{"First", "[", "x", "]"}]}]}], "]"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"xi", "=", 
          RowBox[{"x", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ";", 
         RowBox[{"rxi", "=", 
          RowBox[{"Rest", "[", "xi", "]"}]}], ";", 
         RowBox[{
          RowBox[{"Forms", "[", 
           RowBox[{"First", "[", "xi", "]"}], "]"}], "=", 
          RowBox[{"Union", "[", 
           RowBox[{
            RowBox[{"Forms", "[", 
             RowBox[{"First", "[", "xi", "]"}], "]"}], ",", "rxi"}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"AllScalForms", "=", 
          RowBox[{"Union", "[", 
           RowBox[{"AllScalForms", ",", "rxi"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"h", "=", 
             RowBox[{"Head", "[", 
              RowBox[{"rxi", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "]"}]}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"h", "===", "Symbol"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"FormDegree", "[", 
                 RowBox[{"rxi", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "]"}], "=", 
                RowBox[{"First", "[", "xi", "]"}]}], ";", 
               RowBox[{
                RowBox[{
                 RowBox[{"BasicScalFormQ", "[", 
                  RowBox[{"rxi", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "]"}], "=", "True"}], 
                ";"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"FormDegree", "[", "_h", "]"}], "=", 
                RowBox[{"First", "[", "xi", "]"}]}], ";", 
               RowBox[{
                RowBox[{"BasicScalFormQ", "[", "_h", "]"}], "=", "True"}], 
               ";"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{"Length", "[", "rxi", "]"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "x", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AllDifForms", "=", 
       RowBox[{"Union", "[", "AllScalForms", "]"}]}], ";", 
      RowBox[{"oldHeads", "=", "ScalHeadList"}], ";", 
      RowBox[{"ScalHeadList", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{
         RowBox[{"Union", "[", 
          RowBox[{
           RowBox[{"Head", "/@", "AllScalForms"}], ",", "ScalHeadList"}], 
          "]"}], ",", 
         RowBox[{"{", "Symbol", "}"}]}], "]"}]}], ";", 
      RowBox[{"newHeads", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"ScalHeadList", ",", "oldHeads"}], "]"}]}], ";", 
      RowBox[{"AllSymbols", "=", 
       RowBox[{"Union", "[", "AllDifForms", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"HeadList", "=", 
       RowBox[{"Union", "[", 
        RowBox[{"Head", "/@", "AllSymbols"}], "]"}]}], ";", 
      RowBox[{"DifFormSymbols", "=", 
       RowBox[{"Drop", "[", 
        RowBox[{"AllDifForms", ",", 
         RowBox[{"-", 
          RowBox[{"Length", "[", "ScalHeadList", "]"}]}]}], "]"}]}], ";", 
      "\n", 
      RowBox[{"k", "=", 
       RowBox[{"Thread", "[", 
        RowBox[{"Blank", "[", "ScalHeadList", "]"}], "]"}]}], ";", 
      RowBox[{"FormVars", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", 
         RowBox[{"_Wedge", ",", "_d", ",", 
          RowBox[{"Union", "[", 
           RowBox[{"k", ",", 
            RowBox[{"Bar", "[", "k", "]"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"u_", "|", 
            RowBox[{"Bar", "[", "u_", "]"}]}], "/;", 
           RowBox[{"MemberQ", "[", 
            RowBox[{"DifFormSymbols", ",", "u"}], "]"}]}], ",", "_tr"}], 
         "}"}], "]"}]}], ";"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"e74da153-6524-446a-8f77-63e0b4018f57"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NoDif", "[", "z__", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"nodHeads", "=", 
     RowBox[{"Union", "[", 
      RowBox[{"nodHeads", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", "z", "}"}], "]"}]}], "]"}]}], ";"}], ")"}]}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"e76e15c4-90ef-4101-98ea-46267dddc505"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BasicScalFormQ", "[", 
    RowBox[{"Bar", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"BasicScalFormQ", "[", "x", "]"}]}], ";", 
  RowBox[{
   RowBox[{"BasicScalFormQ", "[", "_d", "]"}], "=", "True"}], ";", 
  RowBox[{
   RowBox[{"BasicScalFormQ", "[", "x_", "]"}], ":=", "False"}], 
  ";"}]], "Input",
 CellLabel->"In[12]:=",ExpressionUUID->"0f164da0-8648-447d-b3d9-f047dce9e879"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ScalFormQ", "[", "x_Times", "]"}], ":=", 
   RowBox[{"Or", "@@", 
    RowBox[{"ScalFormQ", "/@", 
     RowBox[{"List", "@@", "x"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"ScalFormQ", "[", 
    RowBox[{"x_Wedge", "|", "x_Plus"}], "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"ScalFormQ", "/@", 
     RowBox[{"List", "@@", "x"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"ScalFormQ", "[", "x_", "]"}], ":=", 
   RowBox[{"BasicScalFormQ", "[", "x", "]"}]}], ";"}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"9c8b38c7-c668-4b43-8456-20e07674bf4a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"d", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"x_Times", "|", "x_Wedge"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"d", "[", 
      RowBox[{"First", "[", "x", "]"}], "]"}], "\[Wedge]", 
     RowBox[{"Rest", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", 
      RowBox[{"FormDegree", "[", 
       RowBox[{"First", "[", "x", "]"}], "]"}]}], "*", 
     RowBox[{
      RowBox[{"First", "[", "x", "]"}], "\[Wedge]", 
      RowBox[{"d", "[", 
       RowBox[{"Rest", "[", "x", "]"}], "]"}]}]}]}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"x_", "?", "NumericQ"}], "|", "x_d"}], "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"Power", "[", 
     RowBox[{"y_", ",", "n_"}], "]"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"n", " ", 
     RowBox[{"y", "^", 
      RowBox[{"(", 
       RowBox[{"n", "-", "1"}], ")"}]}], " ", 
     RowBox[{"d", "[", "y", "]"}]}], "+", 
    RowBox[{
     RowBox[{"y", "^", "n"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], 
     RowBox[{"d", "[", "n", "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", "x_Plus", "]"}], ":=", 
   RowBox[{"d", "/@", "x"}]}], ";", 
  RowBox[{
   RowBox[{"HoldPattern", "[", 
    RowBox[{"d", "[", 
     RowBox[{"Bar", "[", "x_", "]"}], "]"}], "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"evalHx", "=", 
       RowBox[{"d", "[", "x", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"Bar", "[", "evalHx", "]"}], "/;", 
      RowBox[{
       RowBox[{"Head", "[", "evalHx", "]"}], "=!=", "d"}]}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"x_Rule", "|", "x_Equal"}], "]"}], ":=", 
   RowBox[{"reWrite", "[", 
    RowBox[{"d", "/@", "x"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", "/.", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "->", 
       RowBox[{"d", "[", 
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], ")"}], "+", 
    RowBox[{"Wedge", "[", 
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"First", "[", "x", "]"}], "]"}], ",", 
      RowBox[{"D", "[", 
       RowBox[{"x", ",", 
        RowBox[{"First", "[", "x", "]"}]}], "]"}]}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"h_", "[", "y__", "]"}], "/;", 
     RowBox[{"!", 
      RowBox[{"MemberQ", "[", 
       RowBox[{"nodHeads", ",", "h"}], "]"}]}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Derivative", "[", 
           RowBox[{"Sequence", "@@", 
            RowBox[{"RotateRight", "[", 
             RowBox[{
              RowBox[{"Append", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"{", "y", "}"}], "]"}], "-", "1"}], "}"}]}], 
                 "]"}], ",", "1"}], "]"}], ",", "i"}], "]"}]}], "]"}], "[", 
          "h", "]"}], "[", "y", "]"}], ")"}], 
       RowBox[{"d", "[", 
        RowBox[{
         RowBox[{"{", "y", "}"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"{", "y", "}"}], "]"}]}], "}"}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"FormDegree", "[", 
       RowBox[{"h", "[", "y", "]"}], "]"}], "===", "0"}], "&&", 
     RowBox[{"!", 
      RowBox[{"MemberQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Integer", ",", "Blank", ",", "Pattern", ",", "Condition"}], 
         "}"}], ",", 
        RowBox[{"Head", "[", 
         RowBox[{"First", "[", 
          RowBox[{"{", "y", "}"}], "]"}], "]"}]}], "]"}]}]}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"ce18ab36-e2d6-4ac8-afad-98689f9fa1d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"newSer$", "[", 
   RowBox[{"x_SeriesData", ",", "k_"}], "]"}], ":=", 
  RowBox[{"SeriesData", "[", 
   RowBox[{
    RowBox[{"First", "[", "x", "]"}], ",", 
    RowBox[{"x", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Transpose", "[", 
      RowBox[{"Prepend", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"Length", "[", 
              RowBox[{"x", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "]"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", "-", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"k", " ", 
     RowBox[{"x", "[", 
      RowBox[{"[", "4", "]"}], "]"}]}], ",", 
    RowBox[{"k", " ", 
     RowBox[{"x", "[", 
      RowBox[{"[", "5", "]"}], "]"}]}], ",", 
    RowBox[{"k", " ", 
     RowBox[{"Last", "[", "x", "]"}]}]}], "]"}]}]], "Input",
 CellLabel->"In[15]:=",ExpressionUUID->"31a135c0-8faf-4ec6-b47f-81f8170016b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Wedge", "[", "x_", "]"}], ":=", 
  RowBox[{"x", "/;", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", 
      RowBox[{"{", "x", "}"}], "]"}], "<", "2"}], "&&", 
    RowBox[{
     RowBox[{"Head", "[", 
      RowBox[{
       RowBox[{"{", "x", "}"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "=!=", 
     "Pattern"}]}]}]}]], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"f5f40d2f-2d49-4586-8827-077187afba38"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Default", "[", "Wedge", "]"}], ":=", "1"}], ";", 
  RowBox[{"SetAttributes", "[", 
   RowBox[{"Wedge", ",", 
    RowBox[{"{", 
     RowBox[{"Flat", ",", "OneIdentity"}], "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"0", ",", "y__"}], "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x__", ",", "0"}], "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x_SeriesData", ",", "y_SeriesData"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "x$", ",", "y$", ",", "r1", ",", "r2", ",", "res", ",", "x3", ",", 
        "y3"}], "}"}], ",", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Last", "[", "x", "]"}], "===", 
          RowBox[{"Last", "[", "y", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x$", "=", "x"}], ";", 
          RowBox[{"y$", "=", "y"}]}], ",", 
         RowBox[{
          RowBox[{"x$", "=", 
           RowBox[{"newSer$", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{"LCM", "[", 
               RowBox[{
                RowBox[{"Last", "[", "x", "]"}], ",", 
                RowBox[{"Last", "[", "y", "]"}]}], "]"}], "/", 
              RowBox[{"Last", "[", "x", "]"}]}]}], "]"}]}], ";", 
          RowBox[{"y$", "=", 
           RowBox[{"newSer$", "[", 
            RowBox[{"y", ",", 
             RowBox[{
              RowBox[{"LCM", "[", 
               RowBox[{
                RowBox[{"Last", "[", "x", "]"}], ",", 
                RowBox[{"Last", "[", "y", "]"}]}], "]"}], "/", 
              RowBox[{"Last", "[", "y", "]"}]}]}], "]"}]}]}]}], "]"}], ";", 
       RowBox[{"r1", "=", 
        RowBox[{
         RowBox[{"x$", "[", 
          RowBox[{"[", 
           RowBox[{"-", "3"}], "]"}], "]"}], "+", 
         RowBox[{"y$", "[", 
          RowBox[{"[", 
           RowBox[{"-", "3"}], "]"}], "]"}]}]}], ";", 
       RowBox[{"r2", "=", 
        RowBox[{"Min", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "+", 
           RowBox[{"y$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}], "+", 
           RowBox[{"y$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}]}]}], "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"x$", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}], "<", 
          RowBox[{
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "-", 
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}]}]}], ",", 
         RowBox[{"x3", "=", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"x$", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{"0", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"x$", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}], "-", 
                RowBox[{"x$", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "3"}], "]"}], "]"}], "-", 
                RowBox[{"Length", "[", 
                 RowBox[{"x$", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
           "]"}]}], ",", 
         RowBox[{"x3", "=", 
          RowBox[{"x$", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"y$", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}], "<", 
          RowBox[{
           RowBox[{"y$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "-", 
           RowBox[{"y$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}]}]}], ",", 
         RowBox[{"y3", "=", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"y$", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{"0", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"y$", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}], "-", 
                RowBox[{"y$", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "3"}], "]"}], "]"}], "-", 
                RowBox[{"Length", "[", 
                 RowBox[{"y$", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
           "]"}]}], ",", 
         RowBox[{"y3", "=", 
          RowBox[{"y$", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}], "]"}], ";", 
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{"r2", "===", "r1"}], ",", 
         RowBox[{"res", "=", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{
          RowBox[{"r2", "-", "r1"}], "===", 
          RowBox[{
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "-", 
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}]}]}], ",", 
         RowBox[{"res", "=", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Wedge", "[", 
                RowBox[{
                 RowBox[{"x3", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", "#"}], "]"}], "&"}], 
              ",", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"{", 
                   RowBox[{"i", "-", "1"}], "}"}]}], "]"}], ",", 
                RowBox[{"Drop", "[", 
                 RowBox[{"y3", ",", 
                  RowBox[{
                   RowBox[{"-", "i"}], "+", "1"}]}], "]"}]}], "]"}]}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", "x3", "]"}]}], "}"}]}], "]"}]}], ",", 
         "True", ",", 
         RowBox[{"res", "=", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Wedge", "[", 
                RowBox[{"#", ",", 
                 RowBox[{"y3", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "&"}], ",", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"{", 
                   RowBox[{"i", "-", "1"}], "}"}]}], "]"}], ",", 
                RowBox[{"Drop", "[", 
                 RowBox[{"x3", ",", 
                  RowBox[{
                   RowBox[{"-", "i"}], "+", "1"}]}], "]"}]}], "]"}]}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", "y3", "]"}]}], "}"}]}], "]"}]}]}], "]"}],
        ";", 
       RowBox[{"SeriesData", "[", 
        RowBox[{
         RowBox[{"First", "[", "x$", "]"}], ",", 
         RowBox[{"x$", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", "res", ",", "r1", ",", "r2", 
         ",", 
         RowBox[{"Last", "[", "x$", "]"}]}], "]"}]}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"First", "[", "x", "]"}], "===", 
      RowBox[{"First", "[", "y", "]"}]}], "&&", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "===", 
      RowBox[{"y", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"y_", ",", "x_SeriesData"}], "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "->", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Wedge", "[", 
         RowBox[{"y", ",", "#"}], "]"}], "&"}], ",", 
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x_SeriesData", ",", "y_"}], "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "->", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Wedge", "[", 
         RowBox[{"#", ",", "y"}], "]"}], "&"}], ",", 
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x__", ",", "y_Plus"}], "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Wedge", "[", 
        RowBox[{"x", ",", "#"}], "]"}], "&"}], ",", 
      RowBox[{"List", "@@", "y"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x_Plus", ",", "y__"}], "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Wedge", "[", 
        RowBox[{"#", ",", "y"}], "]"}], "&"}], ",", 
      RowBox[{"List", "@@", "x"}]}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"u__", ",", 
     RowBox[{"Times", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Times", "[", 
     RowBox[{"x", ",", 
      RowBox[{"Wedge", "[", 
       RowBox[{"u", ",", "y"}], "]"}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{"NumericQ", "[", "x", "]"}], "||", 
     RowBox[{
      RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{
     RowBox[{"Times", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}], ",", "z__"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Times", "[", 
     RowBox[{"x", ",", 
      RowBox[{"Wedge", "[", 
       RowBox[{"y", ",", "z"}], "]"}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{"NumericQ", "[", "x", "]"}], "||", 
     RowBox[{
      RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}]}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{"x_", "^", "n_."}], "\[Wedge]", "y_"}], " ", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "^", "n"}], "*", "y"}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"y_", "\[Wedge]", 
    RowBox[{"x_", "^", "n_."}]}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "^", "n"}], "*", "y"}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x_", ",", "y___", ",", "x_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{
     RowBox[{"OddQ", "[", 
      RowBox[{"FormDegree", "[", "x", "]"}], "]"}], "&&", 
     RowBox[{"ScalFormQ", "[", "x", "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", "x__", "]"}], ":=", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"doubL", "=", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"FormDegree", "/@", 
            RowBox[{"{", "x", "}"}]}], ",", 
           RowBox[{"{", "x", "}"}]}], "}"}], "]"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"Signature", "[", 
        RowBox[{"Select", "[", 
         RowBox[{"doubL", ",", 
          RowBox[{
           RowBox[{"OddQ", "[", 
            RowBox[{"First", "[", "#", "]"}], "]"}], "&"}]}], "]"}], "]"}], 
       RowBox[{"Wedge", "@@", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Last", "[", "#1", "]"}], "&"}], ",", 
          RowBox[{"Sort", "[", "doubL", "]"}]}], "]"}]}]}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"Union", "[", 
       RowBox[{"BasicScalFormQ", "/@", 
        RowBox[{"{", "x", "}"}]}], "]"}], "===", 
      RowBox[{"{", "True", "}"}]}], "&&", 
     RowBox[{
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Last", "[", "#1", "]"}], "&"}], ",", 
        RowBox[{"Sort", "[", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"FormDegree", "/@", 
             RowBox[{"{", "x", "}"}]}], ",", 
            RowBox[{"{", "x", "}"}]}], "}"}], "]"}], "]"}]}], "]"}], "=!=", 
      RowBox[{"{", "x", "}"}]}]}]}]}], ";"}]}], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"4c583b40-4613-4473-9552-578cb7f39015"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simpRules", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", "z_", "]"}], "^", "2"}], "*", 
       RowBox[{"(", "x_.", ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", "x_.", ")"}], "*", 
       RowBox[{
        RowBox[{"Sin", "[", "z_", "]"}], "^", "2"}]}]}], " ", "->", " ", 
     "x"}], "}"}]}], ";", 
  RowBox[{"varList", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellLabel->"In[23]:=",ExpressionUUID->"9f483096-9b85-44f3-a7a1-9259e520337e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"coll", "[", "x_", "]"}], ":=", 
   RowBox[{"Collect", "[", 
    RowBox[{"x", ",", 
     RowBox[{"{", 
      RowBox[{"_Wedge", ",", "_tr"}], "}"}], ",", "Factor"}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[24]:=",ExpressionUUID->"86b10c1d-414e-4983-afbf-0462d3e737da"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"reWrite", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "0", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_Equal", "]"}], ":=", 
   RowBox[{"Equal", "[", 
    RowBox[{
     RowBox[{"reWrite", "[", 
      RowBox[{
       RowBox[{"First", "[", "x", "]"}], "-", 
       RowBox[{"Last", "[", "x", "]"}]}], "]"}], ",", "0"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_Rule", "]"}], ":=", 
   RowBox[{"Rule", "[", 
    RowBox[{
     RowBox[{"First", "[", "x", "]"}], ",", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Last", "[", "x", "]"}], "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{"x", "/.", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "->", 
      RowBox[{"reWrite", "[", 
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], ")"}]}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"coll", "[", "x", "]"}], "/.", "simpRules"}], ",", 
        "FormVars", ",", "bestFacRul"}], "]"}], "/.", "simpRules"}], ")"}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}]}]}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"bestFacRul", "[", 
     RowBox[{"x", "/.", "simpRules"}], "]"}], "/.", "simpRules"}]}], 
  ";"}]], "Input",
 CellLabel->"In[25]:=",ExpressionUUID->"a882a263-32ee-4551-a2ae-4b07a72cdd50"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FreeALLQ", "[", 
    RowBox[{"x_", ",", "y_List"}], "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"FreeQ", "[", 
        RowBox[{"x", ",", "#"}], "]"}], "&"}], ",", "y"}], "]"}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[26]:=",ExpressionUUID->"a6f92e5e-ad0b-493c-9267-d87c2a91e991"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"bestFacRul", "[", "x_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"varList", "===", 
       RowBox[{"{", "}"}]}], "||", 
      RowBox[{"FreeALLQ", "[", 
       RowBox[{"x", ",", "varList"}], "]"}]}], ",", 
     RowBox[{"minFacRul", "[", "x", "]"}], ",", 
     RowBox[{"varFacRul", "[", "x", "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"varFacRul", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Expand", "[", "x", "]"}], "/.", "simpRules"}], ",", "varList",
       ",", "Factor"}], "]"}], "/.", "simpRules"}]}], ";", 
  RowBox[{
   RowBox[{"minFacRul", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{
      RowBox[{"Expand", "[", "x", "]"}], "/.", "simpRules"}], "]"}], "/.", 
    "simpRules"}]}], ";"}]], "Input",
 CellLabel->"In[27]:=",ExpressionUUID->"09a14749-af12-4c9a-a9db-d5d15cf428f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Unprotect", "[", "SeriesData", "]"}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"$VersionNumber", "<", "5"}], ",", 
    RowBox[{
     RowBox[{"Times", "[", 
      RowBox[{"x_SeriesData", ",", "0"}], "]"}], "^=", "0"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"SeriesData", "[", 
    RowBox[{
    "x1_", ",", "x2_", ",", "x3_", ",", "x4_", ",", "x5_", ",", "x6_"}], 
    "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Plus", "@@", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"x2", "===", "Infinity"}], ",", 
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"First", "[", "#", "]"}], "/", 
            RowBox[{"x1", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x4", "+", 
                 RowBox[{"Last", "[", "#", "]"}], "-", "1"}], ")"}], "/", 
               "x6"}], ")"}]}]}], "&"}], ",", 
          RowBox[{"Transpose", "[", 
           RowBox[{"{", 
            RowBox[{"x3", ",", 
             RowBox[{"Range", "[", 
              RowBox[{"Length", "[", "x3", "]"}], "]"}]}], "}"}], "]"}]}], 
         "]"}], "+", 
        RowBox[{"SeriesData", "[", 
         RowBox[{"x1", ",", "x2", ",", 
          RowBox[{"{", "}"}], ",", "x4", ",", "x5", ",", "x6"}], "]"}]}], ",",
        "   ", 
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"First", "[", "#", "]"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"x1", "-", "x2"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x4", "+", 
                 RowBox[{"Last", "[", "#", "]"}], "-", "1"}], ")"}], "/", 
               "x6"}], ")"}]}]}], "&"}], ",", 
          RowBox[{"Transpose", "[", 
           RowBox[{"{", 
            RowBox[{"x3", ",", 
             RowBox[{"Range", "[", 
              RowBox[{"Length", "[", "x3", "]"}], "]"}]}], "}"}], "]"}]}], 
         "]"}], "+", 
        RowBox[{"SeriesData", "[", 
         RowBox[{"x1", ",", "x2", ",", 
          RowBox[{"{", "}"}], ",", "x4", ",", "x5", ",", "x6"}], "]"}]}]}], 
      "]"}]}], "/;", 
    RowBox[{"!", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"x3", ",", "x1"}], "]"}]}]}]}], ";", 
  RowBox[{"Protect", "[", "SeriesData", "]"}], ";"}]], "Input",
 CellLabel->"In[28]:=",ExpressionUUID->"4ffd8ae2-c9d9-43cd-9ef8-501354a5bb3e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"On", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}], ",", 
    RowBox[{"UpSet", "::", "\"\<write\>\""}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[29]:=",ExpressionUUID->"614613aa-20a1-4710-a85b-5baf8527b8d3"]
}, Closed]],

Cell[CellGroupData[{

Cell["Our code:", "Subsubsection",
 CellChangeTimes->{{3.865068315727583*^9, 3.8650683188845925`*^9}, {
  3.865068549084589*^9, 
  3.865068552253466*^9}},ExpressionUUID->"2f258eab-8da4-4ea6-8f62-\
9b910b4cdb14"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"RunModel", ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", "\"\<Initialization...\>\"", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"DeclareForms", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"e", "[", "_", "]"}]}], "}"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"forms", "=", 
        RowBox[{"Wedge", "@@@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Subsets", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"e", "[", "1", "]"}], ",", 
               RowBox[{"e", "[", "2", "]"}], ",", 
               RowBox[{"e", "[", "3", "]"}], ",", 
               RowBox[{"e", "[", "4", "]"}], ",", 
               RowBox[{"e", "[", "5", "]"}], ",", 
               RowBox[{"e", "[", "6", "]"}]}], "}"}], ",", "6"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"{", "}"}], "\[Rule]", "1"}]}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ToList", "[", "listofforms_", "]"}], ":=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"listofforms", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}], "\[Equal]", "0"}], ",", 
            RowBox[{"listofforms", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", 
                RowBox[{"listofforms", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "]"}], "\[Equal]", "1"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"listofforms", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "1"}], "]"}], "]"}], "}"}], ",", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"listofforms", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j", ",", "1"}], "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", 
                  RowBox[{"Length", "[", 
                   RowBox[{"listofforms", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}],
              "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "listofforms", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"InvForms", "[", 
         RowBox[{"op_", ",", "length_"}], "]"}], ":=", 
        RowBox[{"Select", "[", 
         RowBox[{
          RowBox[{"DeleteCases", "[", 
           RowBox[{
            RowBox[{"InvForms2", "[", "op", "]"}], ",", "0"}], "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "#", "]"}], "\[Equal]", "length"}], 
           "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"InvForms2", "[", "op_", "]"}], ":=", 
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", "invforms", "}"}], ",", 
          RowBox[{
           RowBox[{"invforms", "=", "forms"}], ";", 
           RowBox[{"Do", "[", 
            RowBox[{
             RowBox[{"invforms", "=", 
              RowBox[{
               RowBox[{"1", "/", "2"}], 
               RowBox[{"(", 
                RowBox[{"invforms", "+", 
                 RowBox[{
                  RowBox[{"op", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], 
                  RowBox[{"(", 
                   RowBox[{"invforms", "/.", 
                    RowBox[{
                    RowBox[{"e", "[", "x_", "]"}], "\[RuleDelayed]", 
                    RowBox[{
                    RowBox[{"e", "[", "x", "]"}], 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"op", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "x"}], "]"}], 
                    ",", "1", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}]}]}], ")"}]}]}], ")"}]}]}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", 
               RowBox[{"Length", "[", "op", "]"}]}], "}"}]}], "]"}], ";", 
           "\[IndentingNewLine]", "invforms"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"InvSets", "[", "set_", "]"}], ":=", 
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", "invset", "}"}], ",", 
          RowBox[{
           RowBox[{"invset", "=", "set"}], ";", 
           RowBox[{"Do", "[", 
            RowBox[{
             RowBox[{"invset", "=", 
              RowBox[{"Select", "[", 
               RowBox[{"invset", ",", 
                RowBox[{
                 RowBox[{"InvSets2", "[", 
                  RowBox[{"#", ",", 
                   RowBox[{"Op", "[", "i", "]"}]}], "]"}], "&"}]}], "]"}]}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ";", 
           "\[IndentingNewLine]", "invset"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"InvSets2", "[", 
         RowBox[{"x_", ",", "op_"}], "]"}], ":=", 
        RowBox[{"EvenQ", "[", 
         RowBox[{"Length", "[", 
          RowBox[{"Select", "[", 
           RowBox[{"x", ",", 
            RowBox[{
             RowBox[{"Not", "[", 
              RowBox[{"MemberQ", "[", 
               RowBox[{"op", ",", "#"}], "]"}], "]"}], "&"}]}], "]"}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"flst", "=", 
        RowBox[{"InvSets", "[", 
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"i", ",", "j", ",", "k"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "6"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "5"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", 
               RowBox[{"j", "+", "1"}], ",", "6"}], "}"}]}], "]"}], ",", 
           "2"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Fluxes", ":=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"EvenQ", "[", 
             RowBox[{"Length", "[", 
              RowBox[{"Op", "[", "1", "]"}], "]"}], "]"}], ",", 
            RowBox[{"Flatten", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ToExpression", "[", 
                 RowBox[{"\"\<F\>\"", "<>", 
                  RowBox[{"ToString", "[", "p", "]"}]}], "]"}], "@@@", 
                RowBox[{"ToList", "[", 
                 RowBox[{"InvForms", "[", 
                  RowBox[{
                   RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Op", "[", "i", "]"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Op", "[", "i", "]"}], "]"}], "+", "p", "-", 
                    "1"}], ")"}], "/", "2"}], ")"}]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ",", "p"}], 
                  "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"p", ",", "1", ",", "5", ",", "2"}], "}"}]}], "]"}], 
             "]"}], ",", 
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"ToList", "[", 
                  RowBox[{"InvForms", "[", 
                   RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Op", "[", "i", "]"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Op", "[", "i", "]"}], "]"}], "+", "1"}], ")"}], 
                    "/", "2"}], ")"}]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ",", "0"}], 
                   "]"}], "]"}], "\[Equal]", 
                 RowBox[{"{", "1", "}"}]}], ",", 
                RowBox[{"{", "F0", "}"}], ",", 
                RowBox[{"{", "}"}]}], "]"}], ",", 
              RowBox[{"Flatten", "[", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ToExpression", "[", 
                   RowBox[{"\"\<F\>\"", "<>", 
                    RowBox[{"ToString", "[", "p", "]"}]}], "]"}], "@@@", 
                  RowBox[{"ToList", "[", 
                   RowBox[{"InvForms", "[", 
                    RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Op", "[", "i", "]"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Op", "[", "i", "]"}], "]"}], "+", "p", "+", 
                    "1"}], ")"}], "/", "2"}], ")"}]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ",", "p"}], 
                    "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"p", ",", "2", ",", "6", ",", "2"}], "}"}]}], "]"}],
                "]"}]}], "]"}]}], "]"}], ",", 
          RowBox[{"H", "@@@", 
           RowBox[{"ToList", "[", 
            RowBox[{"InvForms", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Op", "[", "i", "]"}], ",", 
                  RowBox[{"-", "1"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ",", "3"}], 
             "]"}], "]"}]}], ",", 
          RowBox[{"DeleteCases", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"f", "@@@", "flst"}], "/.", 
             RowBox[{"DeleteDuplicates", "[", 
              RowBox[{"Flatten", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "i"}], "]"}], "->", "0"}], 
                    ",", 
                    RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "i", ",", "j"}], "]"}], "->", "0"}]}], 
                   "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", 
                "2"}], "]"}], "]"}]}], ",", "0"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"FIELDS", ":=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"EvenQ", "[", 
             RowBox[{"Length", "[", 
              RowBox[{"Op", "[", "1", "]"}], "]"}], "]"}], ",", 
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"ToList", "[", 
                  RowBox[{"InvForms", "[", 
                   RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Op", "[", "i", "]"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Length", "[", 
                    RowBox[{"Op", "[", "i", "]"}], "]"}], ")"}], "/", "2"}], 
                    ")"}]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ",", "0"}], 
                   "]"}], "]"}], "\[Equal]", 
                 RowBox[{"{", "1", "}"}]}], ",", 
                RowBox[{"{", "C0", "}"}], ",", 
                RowBox[{"{", "}"}]}], "]"}], ",", 
              RowBox[{"Flatten", "[", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ToExpression", "[", 
                   RowBox[{"\"\<C\>\"", "<>", 
                    RowBox[{"ToString", "[", "p", "]"}]}], "]"}], "@@@", 
                  RowBox[{"ToList", "[", 
                   RowBox[{"InvForms", "[", 
                    RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Op", "[", "i", "]"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Op", "[", "i", "]"}], "]"}], "+", "p"}], ")"}], 
                    "/", "2"}], ")"}]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ",", "p"}], 
                    "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"p", ",", "2", ",", "6", ",", "2"}], "}"}]}], "]"}],
                "]"}]}], "]"}], ",", 
            RowBox[{"Flatten", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ToExpression", "[", 
                 RowBox[{"\"\<C\>\"", "<>", 
                  RowBox[{"ToString", "[", "p", "]"}]}], "]"}], "@@@", 
                RowBox[{"ToList", "[", 
                 RowBox[{"InvForms", "[", 
                  RowBox[{
                   RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Op", "[", "i", "]"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Op", "[", "i", "]"}], "]"}], "+", "p", "-", 
                    "2"}], ")"}], "/", "2"}], ")"}]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ",", "p"}], 
                  "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"p", ",", "1", ",", "5", ",", "2"}], "}"}]}], "]"}], 
             "]"}]}], "]"}], ",", 
          RowBox[{"B2", "@@@", 
           RowBox[{"ToList", "[", 
            RowBox[{"InvForms", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Op", "[", "i", "]"}], ",", 
                  RowBox[{"-", "1"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ",", "2"}], 
             "]"}], "]"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Fields", ":=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"FIELDS", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", "t", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "FIELDS", "]"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"DeleteCases", "[", 
           RowBox[{
            RowBox[{"Flatten", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"InvSets", "[", 
                    RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "6"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "i", ",", "6"}], "}"}]}], "]"}], ",", 
                    "1"}], "]"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}]}], "]"}], ",", 
                 RowBox[{"g6", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "i", ",", "6"}], "}"}]}], "]"}], "]"}], ",",
             "Null"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Fflist", ":=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"EvenQ", "[", 
           RowBox[{"Length", "[", 
            RowBox[{"Op", "[", "1", "]"}], "]"}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"InvForms", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Op", "[", "i", "]"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Op", "[", "i", "]"}], "]"}], "+", "p", "-", 
                    "1"}], ")"}], "/", "2"}], ")"}]}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ",", "p"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", "1", ",", "5", ",", "2"}], "}"}]}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"InvForms", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Op", "[", "i", "]"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Op", "[", "i", "]"}], "]"}], "+", "p", "+", 
                    "1"}], ")"}], "/", "2"}], ")"}]}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ",", "p"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", "2", ",", "6", ",", "2"}], "}"}]}], "]"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Cflist", ":=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"EvenQ", "[", 
           RowBox[{"Length", "[", 
            RowBox[{"Op", "[", "1", "]"}], "]"}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"InvForms", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Op", "[", "i", "]"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Op", "[", "i", "]"}], "]"}], "+", "p"}], ")"}], 
                    "/", "2"}], ")"}]}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ",", "p"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", "2", ",", "6", ",", "2"}], "}"}]}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"InvForms", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Op", "[", "i", "]"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Op", "[", "i", "]"}], "]"}], "+", "p", "-", 
                    "2"}], ")"}], "/", "2"}], ")"}]}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ",", "p"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", "1", ",", "5", ",", "2"}], "}"}]}], "]"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"hlst", "=", 
        RowBox[{"InvForms", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Op", "[", "i", "]"}], ",", 
              RowBox[{"-", "1"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ",", "3"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"blst", "=", 
        RowBox[{"InvForms", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Op", "[", "i", "]"}], ",", 
              RowBox[{"-", "1"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ",", "2"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"Fforms", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"EvenQ", "[", 
           RowBox[{"Length", "[", 
            RowBox[{"Op", "[", "1", "]"}], "]"}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"ToExpression", "[", 
               RowBox[{"\"\<F\>\"", "<>", 
                RowBox[{"ToString", "[", "p", "]"}]}], "]"}], "@@@", 
              RowBox[{"ToList", "[", 
               RowBox[{"Fflist", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"IntegerPart", "[", 
                   RowBox[{"p", "/", "2"}], "]"}], "+", "1"}], "]"}], "]"}], 
               "]"}]}], ".", 
             RowBox[{"Fflist", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"IntegerPart", "[", 
                 RowBox[{"p", "/", "2"}], "]"}], "+", "1"}], "]"}], "]"}]}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", "1", ",", "5", ",", "2"}], "}"}]}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"ToExpression", "[", 
               RowBox[{"\"\<F\>\"", "<>", 
                RowBox[{"ToString", "[", "p", "]"}]}], "]"}], "@@@", 
              RowBox[{"ToList", "[", 
               RowBox[{"Fflist", "[", 
                RowBox[{"[", 
                 RowBox[{"p", "/", "2"}], "]"}], "]"}], "]"}]}], ".", 
             RowBox[{"Fflist", "[", 
              RowBox[{"[", 
               RowBox[{"p", "/", "2"}], "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", "2", ",", "6", ",", "2"}], "}"}]}], "]"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Cforms", "=", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"EvenQ", "[", 
            RowBox[{"Length", "[", 
             RowBox[{"Op", "[", "1", "]"}], "]"}], "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"ToExpression", "[", 
                RowBox[{"\"\<C\>\"", "<>", 
                 RowBox[{"ToString", "[", "p", "]"}]}], "]"}], "@@@", 
               RowBox[{"ToList", "[", 
                RowBox[{"Cflist", "[", 
                 RowBox[{"[", 
                  RowBox[{"p", "/", "2"}], "]"}], "]"}], "]"}]}], ".", 
              RowBox[{"Cflist", "[", 
               RowBox[{"[", 
                RowBox[{"p", "/", "2"}], "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"p", ",", "2", ",", "6", ",", "2"}], "}"}]}], "]"}], 
           ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"ToExpression", "[", 
                RowBox[{"\"\<C\>\"", "<>", 
                 RowBox[{"ToString", "[", "p", "]"}]}], "]"}], "@@@", 
               RowBox[{"ToList", "[", 
                RowBox[{"Cflist", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"IntegerPart", "[", 
                    RowBox[{"p", "/", "2"}], "]"}], "+", "1"}], "]"}], "]"}], 
                "]"}]}], ".", 
              RowBox[{"Cflist", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"IntegerPart", "[", 
                  RowBox[{"p", "/", "2"}], "]"}], "+", "1"}], "]"}], "]"}]}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"p", ",", "1", ",", "5", ",", "2"}], "}"}]}], "]"}]}], 
          "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"C1", "[", "a__", "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"C1", "[", "a", "]"}], "[", "t", "]"}]}], ",", 
           RowBox[{
            RowBox[{"C2", "[", "a__", "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"C2", "[", "a", "]"}], "[", "t", "]"}]}], ",", 
           RowBox[{
            RowBox[{"C3", "[", "a__", "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"C3", "[", "a", "]"}], "[", "t", "]"}]}], ",", 
           RowBox[{
            RowBox[{"C4", "[", "a__", "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"C4", "[", "a", "]"}], "[", "t", "]"}]}], ",", 
           RowBox[{
            RowBox[{"C5", "[", "a__", "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"C5", "[", "a", "]"}], "[", "t", "]"}]}], ",", 
           RowBox[{
            RowBox[{"C6", "[", "a__", "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"C6", "[", "a", "]"}], "[", "t", "]"}]}]}], "}"}]}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"B2form", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"B2", "@@@", 
            RowBox[{"ToList", "[", "blst", "]"}]}], ")"}], ".", "blst"}], "/.", 
         RowBox[{
          RowBox[{"B2", "[", "a__", "]"}], "\[Rule]", 
          RowBox[{
           RowBox[{"B2", "[", "a", "]"}], "[", "t", "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"H3form", " ", "=", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"H", "@@@", 
           RowBox[{"ToList", "[", "hlst", "]"}]}], ")"}], ".", "hlst"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"f2", "=", " ", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"MemberQ", "[", 
              RowBox[{"flst", ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"Sequence", "@@", 
                  RowBox[{"Sort", "[", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "k"}], "}"}], "]"}]}]}], "}"}]}], "]"}],
              ",", 
             RowBox[{
              RowBox[{"Signature", "[", 
               RowBox[{"{", 
                RowBox[{"j", ",", "k"}], "}"}], "]"}], 
              RowBox[{"f", "[", 
               RowBox[{"i", ",", 
                RowBox[{"Sequence", "@@", 
                 RowBox[{"Sort", "[", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", "k"}], "}"}], "]"}]}]}], "]"}]}], ",", 
             "0"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}], "/.", 
         RowBox[{"DeleteCases", "[", 
          RowBox[{
           RowBox[{"DeleteDuplicates", "[", 
            RowBox[{"Flatten", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "i"}], "]"}], "->", "0"}], 
                  ",", 
                  RowBox[{
                   RowBox[{"f", "[", 
                    RowBox[{"i", ",", "i", ",", "j"}], "]"}], "->", "0"}]}], 
                 "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", 
              "2"}], "]"}], "]"}], ",", "0"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"g6", " ", "=", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"g11", "[", "t", "]"}], ",", 
            RowBox[{"g12", "[", "t", "]"}], ",", 
            RowBox[{"g13", "[", "t", "]"}], ",", 
            RowBox[{"g14", "[", "t", "]"}], ",", 
            RowBox[{"g15", "[", "t", "]"}], ",", 
            RowBox[{"g16", "[", "t", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"g12", "[", "t", "]"}], ",", 
            RowBox[{"g22", "[", "t", "]"}], ",", 
            RowBox[{"g23", "[", "t", "]"}], ",", 
            RowBox[{"g24", "[", "t", "]"}], ",", 
            RowBox[{"g25", "[", "t", "]"}], ",", 
            RowBox[{"g26", "[", "t", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"g13", "[", "t", "]"}], ",", 
            RowBox[{"g23", "[", "t", "]"}], ",", 
            RowBox[{"g33", "[", "t", "]"}], ",", 
            RowBox[{"g34", "[", "t", "]"}], ",", 
            RowBox[{"g35", "[", "t", "]"}], ",", 
            RowBox[{"g36", "[", "t", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"g14", "[", "t", "]"}], ",", 
            RowBox[{"g24", "[", "t", "]"}], ",", 
            RowBox[{"g34", "[", "t", "]"}], ",", 
            RowBox[{"g44", "[", "t", "]"}], ",", 
            RowBox[{"g45", "[", "t", "]"}], ",", 
            RowBox[{"g46", "[", "t", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"g15", "[", "t", "]"}], ",", 
            RowBox[{"g25", "[", "t", "]"}], ",", 
            RowBox[{"g35", "[", "t", "]"}], ",", 
            RowBox[{"g45", "[", "t", "]"}], ",", 
            RowBox[{"g55", "[", "t", "]"}], ",", 
            RowBox[{"g56", "[", "t", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"g16", "[", "t", "]"}], ",", 
            RowBox[{"g26", "[", "t", "]"}], ",", 
            RowBox[{"g36", "[", "t", "]"}], ",", 
            RowBox[{"g46", "[", "t", "]"}], ",", 
            RowBox[{"g56", "[", "t", "]"}], ",", 
            RowBox[{"g66", "[", "t", "]"}]}], "}"}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"glst", "=", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"MemberQ", "[", 
                RowBox[{
                 RowBox[{"InvSets", "[", 
                  RowBox[{"Flatten", "[", 
                   RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "6"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "i", ",", "6"}], "}"}]}], "]"}], ",", 
                    "1"}], "]"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "j"}], "}"}]}], "]"}], ",", ",", 
               RowBox[{
                RowBox[{"g6", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j"}], "]"}], "]"}], "->", "0"}]}], "]"}],
              ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "i", ",", "6"}], "}"}]}], "]"}], "]"}], ",", 
          "Null"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"extremum", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"DeleteCases", "[", 
           RowBox[{
            RowBox[{"Flatten", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"InvSets", "[", 
                    RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "6"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "i", ",", "6"}], "}"}]}], "]"}], ",", 
                    "1"}], "]"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}]}], "]"}], ",", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"i", "==", "j"}], ",", 
                   RowBox[{
                    RowBox[{"g6", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], "->", "1"}], ",", 
                   RowBox[{
                    RowBox[{"g6", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], "->", "0"}]}], 
                  "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "i", ",", "6"}], "}"}]}], "]"}], "]"}], ",",
             "Null"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", "0"}], "}"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"FIELDS", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", "t", "]"}], "\[Rule]", 
             "0"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", "FIELDS", "]"}]}], "}"}]}], "]"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"vol6", "=", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"Det", "[", 
          RowBox[{"g6", "/.", "glst"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"Not", "[", 
          RowBox[{"ValueQ", "[", "NDp", "]"}], "]"}], ",", 
         RowBox[{"NDp", "=", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"B2mat", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{"FIELDS", ",", 
              RowBox[{"B2", "[", 
               RowBox[{"Sequence", "@@", 
                RowBox[{"Sort", "[", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "j"}], "}"}], "]"}]}], "]"}]}], "]"}], 
            ",", 
            RowBox[{
             RowBox[{"Signature", "[", 
              RowBox[{"{", 
               RowBox[{"i", ",", "j"}], "}"}], "]"}], 
             RowBox[{
              RowBox[{"B2", "[", 
               RowBox[{"Sequence", "@@", 
                RowBox[{"Sort", "[", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "j"}], "}"}], "]"}]}], "]"}], "[", "t", 
              "]"}]}], ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"VOplanes", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"T10", "[", "i", "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"Length", "[", 
                 RowBox[{"Op", "[", "i", "]"}], "]"}]}], ")"}]}], ")"}]}], 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"E", "^", 
              RowBox[{"(", 
               RowBox[{"3", " ", 
                RowBox[{"\[Phi]", "[", "t", "]"}]}], ")"}]}], ")"}], "/", 
            RowBox[{"vol6", "^", "2"}]}], " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Op", "[", "i", "]"}], "==", 
               RowBox[{"{", "}"}]}], ",", "0", ",", 
              RowBox[{"Det", "[", 
               RowBox[{"Transpose", "[", 
                RowBox[{"Part", "[", 
                 RowBox[{
                  RowBox[{"Transpose", "[", 
                   RowBox[{"Part", "[", 
                    RowBox[{"g6", ",", 
                    RowBox[{"Op", "[", "i", "]"}]}], "]"}], "]"}], ",", 
                  RowBox[{"Op", "[", "i", "]"}]}], "]"}], "]"}], "]"}]}], 
             "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "NOpl"}], "}"}]}], "]"}]}], ";", "\n", 
       RowBox[{"VDbranes", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"T10", "[", 
               RowBox[{"i", "+", "NOpl"}], "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"Length", "[", 
                 RowBox[{"Dp", "[", "i", "]"}], "]"}]}], ")"}]}], ")"}]}], 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"E", "^", 
              RowBox[{"(", 
               RowBox[{"3", " ", 
                RowBox[{"\[Phi]", "[", "t", "]"}]}], ")"}]}], ")"}], "/", 
            RowBox[{"vol6", "^", "2"}]}], " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Dp", "[", "i", "]"}], "==", 
               RowBox[{"{", "}"}]}], ",", "0", ",", 
              RowBox[{"Det", "[", 
               RowBox[{"Transpose", "[", 
                RowBox[{"Part", "[", 
                 RowBox[{
                  RowBox[{"Transpose", "[", 
                   RowBox[{"Part", "[", 
                    RowBox[{
                    RowBox[{"g6", "+", "B2mat"}], ",", 
                    RowBox[{"Dp", "[", "i", "]"}]}], "]"}], "]"}], ",", 
                  RowBox[{"Dp", "[", "i", "]"}]}], "]"}], "]"}], "]"}]}], 
             "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "NDp"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"var", " ", "=", 
        RowBox[{"{", 
         RowBox[{
         "t", ",", "x", ",", "y", ",", "z", ",", "y1", ",", "y2", ",", "y3", 
          ",", "y4", ",", "y5", ",", "y6"}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"g10new", "=", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"gtt", "[", "t", "]"}], 
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], "/", "vol6"}]}], 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
             "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{
              RowBox[{"gxx", "[", "t", "]"}], " ", 
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], "/", "vol6"}]}], 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
             "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{
              RowBox[{"gyy", "[", "t", "]"}], " ", 
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], "/", "vol6"}]}], 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
             "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{
              RowBox[{"gzz", "[", "t", "]"}], 
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], "/", "vol6"}]}], 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
            "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
             RowBox[{"g11", "[", "t", "]"}], ",", 
             RowBox[{"g12", "[", "t", "]"}], ",", 
             RowBox[{"g13", "[", "t", "]"}], ",", 
             RowBox[{"g14", "[", "t", "]"}], ",", 
             RowBox[{"g15", "[", "t", "]"}], ",", 
             RowBox[{"g16", "[", "t", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
             RowBox[{"g12", "[", "t", "]"}], ",", 
             RowBox[{"g22", "[", "t", "]"}], ",", 
             RowBox[{"g23", "[", "t", "]"}], ",", 
             RowBox[{"g24", "[", "t", "]"}], ",", 
             RowBox[{"g25", "[", "t", "]"}], ",", 
             RowBox[{"g26", "[", "t", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
             RowBox[{"g13", "[", "t", "]"}], ",", 
             RowBox[{"g23", "[", "t", "]"}], ",", 
             RowBox[{"g33", "[", "t", "]"}], ",", 
             RowBox[{"g34", "[", "t", "]"}], ",", 
             RowBox[{"g35", "[", "t", "]"}], ",", 
             RowBox[{"g36", "[", "t", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
             RowBox[{"g14", "[", "t", "]"}], ",", 
             RowBox[{"g24", "[", "t", "]"}], ",", 
             RowBox[{"g34", "[", "t", "]"}], ",", 
             RowBox[{"g44", "[", "t", "]"}], ",", 
             RowBox[{"g45", "[", "t", "]"}], ",", 
             RowBox[{"g46", "[", "t", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
             RowBox[{"g15", "[", "t", "]"}], ",", 
             RowBox[{"g25", "[", "t", "]"}], ",", 
             RowBox[{"g35", "[", "t", "]"}], ",", 
             RowBox[{"g45", "[", "t", "]"}], ",", 
             RowBox[{"g55", "[", "t", "]"}], ",", 
             RowBox[{"g56", "[", "t", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
             RowBox[{"g16", "[", "t", "]"}], ",", 
             RowBox[{"g26", "[", "t", "]"}], ",", 
             RowBox[{"g36", "[", "t", "]"}], ",", 
             RowBox[{"g46", "[", "t", "]"}], ",", 
             RowBox[{"g56", "[", "t", "]"}], ",", 
             RowBox[{"g66", "[", "t", "]"}]}], "}"}]}], "}"}], "/.", 
         "glst"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Invnew", "=", 
        RowBox[{"Inverse", "[", "g10new", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"KinR4", "=", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              RowBox[{"gxx", "[", "t", "]"}], " ", 
              RowBox[{"gyy", "[", "t", "]"}], " ", 
              RowBox[{"gzz", "[", "t", "]"}], " ", 
              RowBox[{
               SuperscriptBox["gtt", "\[Prime]",
                MultilineFunction->None], "[", "t", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"gxx", "[", "t", "]"}], " ", 
                 RowBox[{"gzz", "[", "t", "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["gyy", "\[Prime]",
                   MultilineFunction->None], "[", "t", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"gyy", "[", "t", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"gzz", "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["gxx", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"gxx", "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["gzz", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"gtt", "[", "t", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox[
                  RowBox[{"gyy", "[", "t", "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"gzz", "[", "t", "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["gxx", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"gxx", "[", "t", "]"}], " ", 
                 RowBox[{"gyy", "[", "t", "]"}], " ", 
                 RowBox[{"gzz", "[", "t", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"gyy", "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["gxx", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["gzz", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"gzz", "[", "t", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["gxx", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["gyy", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"gyy", "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["gxx", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}]}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"gxx", "[", "t", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{"gzz", "[", "t", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["gyy", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"gyy", "[", "t", "]"}], " ", 
                    RowBox[{"gzz", "[", "t", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["gyy", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["gzz", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"gzz", "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["gyy", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}]}], ")"}]}], 
                   "+", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"gyy", "[", "t", "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["gzz", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"gzz", "[", "t", "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g11", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g12", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g13", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g14", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g15", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g16", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g22", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g23", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g24", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g25", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g26", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox["g22", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["g33", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g33", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g34", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g35", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g36", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox["g22", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["g44", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox["g33", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["g44", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g44", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g45", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g46", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox["g22", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["g55", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox["g33", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["g55", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox["g44", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["g55", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g55", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g56", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox["g22", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["g66", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox["g33", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["g66", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox["g44", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["g66", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox["g55", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["g66", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g66", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox["g11", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["g22", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "+", 
                    RowBox[{
                    SuperscriptBox["g33", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "+", 
                    RowBox[{
                    SuperscriptBox["g44", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "+", 
                    RowBox[{
                    SuperscriptBox["g55", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "+", 
                    RowBox[{
                    SuperscriptBox["g66", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}]}], ")"}]}], 
                    "-", 
                    RowBox[{"8", " ", 
                    RowBox[{
                    SuperscriptBox["g22", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    RowBox[{
                    SuperscriptBox["g33", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    RowBox[{
                    SuperscriptBox["g44", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    RowBox[{
                    SuperscriptBox["g55", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    RowBox[{
                    SuperscriptBox["g66", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"gzz", "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["gzz", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"gtt", "[", "t", "]"}]}], " ", 
                RowBox[{"gxx", "[", "t", "]"}], " ", 
                RowBox[{"gyy", "[", "t", "]"}], " ", 
                RowBox[{"gzz", "[", "t", "]"}]}], ")"}], 
              RowBox[{"3", "/", "2"}]]}], ")"}]}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"G", "=", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"g10new", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "5", ",", "10"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "5", ",", "10"}], "}"}]}], "]"}], "/.", 
         "glst"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Gi", "=", 
        RowBox[{"Inverse", "[", "G", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"RicciT", " ", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", "4"}], 
            RowBox[{"Sum", "[", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"Gi", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "h"}], "]"}], "]"}], 
               RowBox[{"Gi", "[", 
                RowBox[{"[", 
                 RowBox[{"b", ",", "j"}], "]"}], "]"}], " ", 
               RowBox[{"G", "[", 
                RowBox[{"[", 
                 RowBox[{"c", ",", "i"}], "]"}], "]"}], " ", 
               RowBox[{"G", "[", 
                RowBox[{"[", 
                 RowBox[{"d", ",", "k"}], "]"}], "]"}], 
               RowBox[{"f2", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "a", ",", "j"}], "]"}], "]"}], 
               RowBox[{"f2", "[", 
                RowBox[{"[", 
                 RowBox[{"k", ",", "h", ",", "b"}], "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"a", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"b", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"h", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "-", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "  ", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"f2", "[", 
                RowBox[{"[", 
                 RowBox[{"b", ",", "a", ",", "c"}], "]"}], "]"}], 
               RowBox[{"f2", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "b", ",", "d"}], "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"a", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"b", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "-", 
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Gi", "[", 
                RowBox[{"[", 
                 RowBox[{"b", ",", "k"}], "]"}], "]"}], 
               RowBox[{"G", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "h"}], "]"}], "]"}], 
               RowBox[{"f2", "[", 
                RowBox[{"[", 
                 RowBox[{"h", ",", "k", ",", "c"}], "]"}], "]"}], 
               RowBox[{"f2", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "b", ",", "d"}], "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"b", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"a", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"h", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], 
          "\[IndentingNewLine]", ",", 
          RowBox[{"{", 
           RowBox[{"c", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"d", ",", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"R6", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Gi", "[", 
            RowBox[{"[", 
             RowBox[{"c", ",", "d"}], "]"}], "]"}], 
           RowBox[{"RicciT", "[", 
            RowBox[{"[", 
             RowBox[{"c", ",", "d"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"c", ",", "1", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"d", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"r6", "=", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{"2", " ", 
              RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], "/", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"Det", "[", "G", "]"}], "]"}]}], "R6"}], "/.", 
          RowBox[{"Flatten", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"i", ",", "j"}], "]"}], "->", 
              RowBox[{"g6", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "6"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "i", ",", "6"}], "}"}]}], "]"}], "]"}]}], "/.",
          "glst"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"B2f", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{"FIELDS", ",", 
              RowBox[{"B2", "[", 
               RowBox[{"Sequence", "@@", 
                RowBox[{"Sort", "[", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "j"}], "}"}], "]"}]}], "]"}]}], "]"}], 
            ",", 
            RowBox[{
             RowBox[{"Signature", "[", 
              RowBox[{"{", 
               RowBox[{"i", ",", "j"}], "}"}], "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"B2", "[", 
                 RowBox[{"Sequence", "@@", 
                  RowBox[{"Sort", "[", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}], "]"}]}], "]"}], "[", "t", 
                "]"}], ",", "t"}], "]"}]}], ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Kineticax", "=", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"EvenQ", "[", 
            RowBox[{"Length", "[", 
             RowBox[{"Op", "[", "1", "]"}], "]"}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"lst1", "=", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"ToList", "[", 
                RowBox[{"InvForms", "[", 
                 RowBox[{
                  RowBox[{"Table", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Op", "[", "i", "]"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Op", "[", "i", "]"}], "]"}], "+", "p"}], ")"}], 
                    "/", "2"}], ")"}]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ",", "p"}], 
                 "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"p", ",", "2", ",", "6", ",", "2"}], "}"}]}], "]"}]}],
             ";", "\[IndentingNewLine]", 
            RowBox[{"C2f", " ", "=", " ", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"lst1", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                   RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}], "]"}]}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"Signature", "[", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}], "]"}], 
                  RowBox[{"D", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"C2", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}], "]"}]}], "]"}], "[", "t", 
                    "]"}], ",", "t"}], "]"}]}], ",", "0"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"C4f", " ", "=", " ", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"lst1", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                   RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], 
                    "]"}]}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"Signature", "[", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], 
                  RowBox[{"D", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"C4", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], 
                    "]"}]}], "]"}], "[", "t", "]"}], ",", "t"}], "]"}]}], ",",
                  "0"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"C6f", "=", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"lst1", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                   RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
                    "}"}], "]"}]}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"Signature", "[", 
                   RowBox[{"{", 
                    RowBox[{
                    "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
                    "}"}], "]"}], 
                  RowBox[{"D", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"C6", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
                    "}"}], "]"}]}], "]"}], "[", "t", "]"}], ",", "t"}], 
                   "]"}]}], ",", "0"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"m", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"n", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"C2n", "=", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}], 
              RowBox[{"Sqrt", "[", 
               RowBox[{"-", 
                RowBox[{"Det", "[", "g10new", "]"}]}], "]"}], 
              RowBox[{
               RowBox[{"Invnew", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"Invnew", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", "+", "4"}], "]"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"j", "+", "4"}], "]"}], "]"}], " ", 
                 RowBox[{
                  RowBox[{"Invnew", "[", 
                   RowBox[{"[", 
                    RowBox[{"k", "+", "4"}], "]"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"l", "+", "4"}], "]"}], "]"}], " ", 
                 RowBox[{"C2f", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "k"}], "]"}], "]"}], " ", 
                 RowBox[{"C2f", "[", 
                  RowBox[{"[", 
                   RowBox[{"j", ",", "l"}], "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "5"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", 
                  RowBox[{"i", "+", "1"}], ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"C4n", "=", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}], 
              RowBox[{"Sqrt", "[", 
               RowBox[{"-", 
                RowBox[{"Det", "[", "g10new", "]"}]}], "]"}], 
              RowBox[{
               RowBox[{"Invnew", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"i", "+", "4"}], ",", 
                    RowBox[{"a", "+", "4"}]}], "]"}], "]"}], " ", 
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"j", "+", "4"}], ",", 
                    RowBox[{"b", "+", "4"}]}], "]"}], "]"}], 
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"k", "+", "4"}], ",", 
                    RowBox[{"c", "+", "4"}]}], "]"}], "]"}], 
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"l", "+", "4"}], ",", 
                    RowBox[{"d", "+", "4"}]}], "]"}], "]"}], " ", 
                 RowBox[{"C4f", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}], 
                 " ", 
                 RowBox[{"C4f", "[", 
                  RowBox[{"[", 
                   RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], 
                  "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "1", ",", "3"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"b", ",", 
                  RowBox[{"a", "+", "1"}], ",", "4"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"c", ",", 
                  RowBox[{"b", "+", "1"}], ",", "5"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"d", ",", 
                  RowBox[{"c", "+", "1"}], ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"C6n", "=", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}], 
              RowBox[{"Sqrt", "[", 
               RowBox[{"-", 
                RowBox[{"Det", "[", "g10new", "]"}]}], "]"}], 
              RowBox[{
               RowBox[{"Invnew", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"C6f", "[", 
                  RowBox[{"[", 
                   RowBox[{
                   "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
                   "]"}], "]"}], 
                 RowBox[{"C6f", "[", 
                  RowBox[{"[", 
                   RowBox[{
                   "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
                   "]"}], "]"}], 
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"a", "+", "4"}], ",", 
                    RowBox[{"i", "+", "4"}]}], "]"}], "]"}], 
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"b", "+", "4"}], ",", 
                    RowBox[{"j", "+", "4"}]}], "]"}], "]"}], 
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"c", "+", "4"}], ",", 
                    RowBox[{"k", "+", "4"}]}], "]"}], "]"}], 
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"d", "+", "4"}], ",", 
                    RowBox[{"l", "+", "4"}]}], "]"}], "]"}], 
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"e", "+", "4"}], ",", 
                    RowBox[{"m", "+", "4"}]}], "]"}], "]"}], 
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"f", "+", "4"}], ",", 
                    RowBox[{"n", "+", "4"}]}], "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "1", ",", "1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"b", ",", 
                  RowBox[{"a", "+", "1"}], ",", "2"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"c", ",", 
                  RowBox[{"b", "+", "1"}], ",", "3"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"d", ",", 
                  RowBox[{"c", "+", "1"}], ",", "4"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"e", ",", 
                  RowBox[{"d", "+", "1"}], ",", "5"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"f", ",", 
                  RowBox[{"e", "+", "1"}], ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"l", ",", "1", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"m", ",", "1", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"n", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"C0n", "=", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}], 
              RowBox[{"Sqrt", "[", 
               RowBox[{"-", 
                RowBox[{"Det", "[", "g10new", "]"}]}], "]"}], 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"MemberQ", "[", 
                 RowBox[{"FIELDS", ",", "C0"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "1"}], "]"}], "]"}], 
                 RowBox[{
                  RowBox[{
                   RowBox[{"C0", "'"}], "[", "t", "]"}], "^", "2"}]}], ",", 
                "0"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"C0n", "+", "C2n", "+", "C4n", "+", "C6n"}]}], 
           "\[IndentingNewLine]", ",", " ", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"lst1", "=", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"ToList", "[", 
                RowBox[{"InvForms", "[", 
                 RowBox[{
                  RowBox[{"Table", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Op", "[", "i", "]"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Op", "[", "i", "]"}], "]"}], "+", "p", "-", 
                    "2"}], ")"}], "/", "2"}], ")"}]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ",", "p"}], 
                 "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"p", ",", "1", ",", "5", ",", "2"}], "}"}]}], "]"}]}],
             ";", "\[IndentingNewLine]", 
            RowBox[{"C1f", "=", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{"FIELDS", ",", 
                   RowBox[{"C1", "[", "i", "]"}]}], "]"}], ",", 
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"C1", "[", "i", "]"}], "[", "t", "]"}], ",", 
                   "t"}], "]"}], ",", "0"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"C3f", " ", "=", " ", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"lst1", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                   RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}]}], "]"}], 
                 ",", 
                 RowBox[{
                  RowBox[{"Signature", "[", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}], 
                  RowBox[{"D", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"C3", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}]}], "]"}], 
                    "[", "t", "]"}], ",", "t"}], "]"}]}], ",", "0"}], "]"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"C5f", " ", "=", " ", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"lst1", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                   RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "a"}], 
                    "}"}], "]"}]}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"Signature", "[", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "a"}], 
                    "}"}], "]"}], 
                  RowBox[{"D", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"C5", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "a"}], 
                    "}"}], "]"}]}], "]"}], "[", "t", "]"}], ",", "t"}], 
                   "]"}]}], ",", "0"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"a", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"C1n", "=", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{"-", 
                RowBox[{"Det", "[", "g10new", "]"}]}], "]"}], 
              RowBox[{
               RowBox[{"Invnew", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"C1f", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], 
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"i", "+", "4"}], ",", 
                    RowBox[{"j", "+", "4"}]}], "]"}], "]"}], 
                 RowBox[{"C1f", "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"C3n", "=", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{"-", 
                RowBox[{"Det", "[", "g10new", "]"}]}], "]"}], 
              RowBox[{
               RowBox[{"Invnew", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"C3f", "[", 
                  RowBox[{"[", 
                   RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], 
                 RowBox[{"C3f", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"a", "+", "4"}], ",", 
                    RowBox[{"i", "+", "4"}]}], "]"}], "]"}], 
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"b", "+", "4"}], ",", 
                    RowBox[{"j", "+", "4"}]}], "]"}], "]"}], 
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"c", "+", "4"}], ",", 
                    RowBox[{"k", "+", "4"}]}], "]"}], "]"}]}], " ", ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"b", ",", 
                  RowBox[{"a", "+", "1"}], ",", "5"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"c", ",", 
                  RowBox[{"b", "+", "1"}], ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"C5n", "=", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{"-", 
                RowBox[{"Det", "[", "g10new", "]"}]}], "]"}], 
              RowBox[{
               RowBox[{"Invnew", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"C5f", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "m"}], 
                   "]"}], "]"}], 
                 RowBox[{"C5f", "[", 
                  RowBox[{"[", 
                   RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], 
                   "]"}], "]"}], 
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"a", "+", "4"}], ",", 
                    RowBox[{"i", "+", "4"}]}], "]"}], "]"}], 
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"b", "+", "4"}], ",", 
                    RowBox[{"j", "+", "4"}]}], "]"}], "]"}], 
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"c", "+", "4"}], ",", 
                    RowBox[{"k", "+", "4"}]}], "]"}], "]"}], " ", 
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"d", "+", "4"}], ",", 
                    RowBox[{"l", "+", "4"}]}], "]"}], "]"}], 
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"e", "+", "4"}], ",", 
                    RowBox[{"m", "+", "4"}]}], "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"b", ",", 
                  RowBox[{"a", "+", "1"}], ",", "3"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"c", ",", 
                  RowBox[{"b", "+", "1"}], ",", "4"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"d", ",", 
                  RowBox[{"c", "+", "1"}], ",", "5"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"e", ",", 
                  RowBox[{"d", "+", "1"}], ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"l", ",", "1", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"m", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}], 
             RowBox[{"(", 
              RowBox[{"C1n", "+", "C3n", "+", "C5n"}], ")"}]}]}]}], 
          "\[IndentingNewLine]", "]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{"-", 
            RowBox[{"Det", "[", "g10new", "]"}]}], "]"}], 
          RowBox[{
           RowBox[{"Invnew", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Invnew", "[", 
               RowBox[{"[", 
                RowBox[{"i", "+", "4"}], "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"j", "+", "4"}], "]"}], "]"}], " ", 
             RowBox[{
              RowBox[{"Invnew", "[", 
               RowBox[{"[", 
                RowBox[{"k", "+", "4"}], "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"l", "+", "4"}], "]"}], "]"}], 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], " ", 
             RowBox[{"B2f", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "k"}], "]"}], "]"}], " ", 
             RowBox[{"B2f", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "l"}], "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "5"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"i", "+", "1"}], ",", "6"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"H3flux", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{
              RowBox[{"ToList", "[", "hlst", "]"}], ",", 
              RowBox[{"Sort", "[", 
               RowBox[{"{", 
                RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}]}], "]"}], ",", 
            RowBox[{
             RowBox[{"Signature", "[", 
              RowBox[{"{", 
               RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}], 
             RowBox[{"H", "[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"Sort", "[", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}]}], "]"}]}], 
            ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"H3n", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"H3flux", "[", 
            RowBox[{"[", 
             RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], 
           RowBox[{"H3flux", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
           RowBox[{"Invnew", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"a", "+", "4"}], ",", 
              RowBox[{"i", "+", "4"}]}], "]"}], "]"}], 
           RowBox[{"Invnew", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"b", "+", "4"}], ",", 
              RowBox[{"j", "+", "4"}]}], "]"}], "]"}], 
           RowBox[{"Invnew", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"c", "+", "4"}], ",", 
              RowBox[{"k", "+", "4"}]}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", 
            RowBox[{"a", "+", "1"}], ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"c", ",", 
            RowBox[{"b", "+", "1"}], ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"VV", "=", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"EvenQ", "[", 
            RowBox[{"Length", "[", 
             RowBox[{"Op", "[", "1", "]"}], "]"}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"lst", "=", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"ToList", "[", 
                RowBox[{"InvForms", "[", 
                 RowBox[{
                  RowBox[{"Table", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Op", "[", "i", "]"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Op", "[", "i", "]"}], "]"}], "+", "p", "-", 
                    "1"}], ")"}], "/", "2"}], ")"}]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ",", "p"}], 
                 "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"p", ",", "1", ",", "5", ",", "2"}], "}"}]}], "]"}]}],
             ";", "\[IndentingNewLine]", 
            RowBox[{"F1flux", " ", "=", " ", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{"Fluxes", ",", 
                   RowBox[{"F1", "[", "i", "]"}]}], "]"}], ",", 
                 RowBox[{"F1", "[", "i", "]"}], ",", "0"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], " ", ";",
             "\[IndentingNewLine]", 
            RowBox[{"F3flux", "=", " ", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"lst", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                   RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}]}], "]"}], 
                 ",", 
                 RowBox[{
                  RowBox[{"Signature", "[", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}], 
                  RowBox[{"F3", "[", 
                   RowBox[{"Sequence", "@@", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}]}], 
                   "]"}]}], ",", "0"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"F5flux", "=", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"lst", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                   RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "a"}], 
                    "}"}], "]"}]}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"Signature", "[", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "a"}], 
                    "}"}], "]"}], 
                  RowBox[{"F5", "[", 
                   RowBox[{"Sequence", "@@", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "a"}], 
                    "}"}], "]"}]}], "]"}]}], ",", "0"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"a", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"F1n", "=", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"F1flux", "[", 
                 RowBox[{"[", "a", "]"}], "]"}], "*", 
                RowBox[{"F1flux", "[", 
                 RowBox[{"[", "b", "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"a", "+", "4"}], ",", 
                   RowBox[{"b", "+", "4"}]}], "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"a", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"b", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"F3n", "=", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"F3flux", "[", 
                 RowBox[{"[", 
                  RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], 
                RowBox[{"F3flux", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"a", "+", "4"}], ",", 
                   RowBox[{"i", "+", "4"}]}], "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"b", "+", "4"}], ",", 
                   RowBox[{"j", "+", "4"}]}], "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"c", "+", "4"}], ",", 
                   RowBox[{"k", "+", "4"}]}], "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"b", ",", 
                 RowBox[{"a", "+", "1"}], ",", "5"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"c", ",", 
                 RowBox[{"b", "+", "1"}], ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"F5n", "=", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"F5flux", "[", 
                 RowBox[{"[", 
                  RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], 
                  "]"}], "]"}], 
                RowBox[{"F5flux", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "m"}], 
                  "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"a", "+", "4"}], ",", 
                   RowBox[{"i", "+", "4"}]}], "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"b", "+", "4"}], ",", 
                   RowBox[{"j", "+", "4"}]}], "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"c", "+", "4"}], ",", 
                   RowBox[{"k", "+", "4"}]}], "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"d", "+", "4"}], ",", 
                   RowBox[{"l", "+", "4"}]}], "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"e", "+", "4"}], ",", 
                   RowBox[{"m", "+", "4"}]}], "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"b", ",", 
                 RowBox[{"a", "+", "1"}], ",", "3"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"c", ",", 
                 RowBox[{"b", "+", "1"}], ",", "4"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"d", ",", 
                 RowBox[{"c", "+", "1"}], ",", "5"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"e", ",", 
                 RowBox[{"d", "+", "1"}], ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"m", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], "/", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"Det", "[", "G", "]"}], "]"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"F1n", "+", "F3n", "+", "F5n"}], ")"}]}]}], 
           "\[IndentingNewLine]", ",", " ", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"lst", "=", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"ToList", "[", 
                RowBox[{"InvForms", "[", 
                 RowBox[{
                  RowBox[{"Table", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Op", "[", "i", "]"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Op", "[", "i", "]"}], "]"}], "+", "p", "+", 
                    "1"}], ")"}], "/", "2"}], ")"}]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ",", "p"}], 
                 "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"p", ",", "2", ",", "6", ",", "2"}], "}"}]}], "]"}]}],
             ";", "\[IndentingNewLine]", 
            RowBox[{"F2flux", " ", "=", " ", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"lst", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                   RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}], "]"}]}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"Signature", "[", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}], "]"}], 
                  RowBox[{"F2", "[", 
                   RowBox[{"Sequence", "@@", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}], "]"}]}], "]"}]}], ",", 
                 "0"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}], " ", ";",
             "\[IndentingNewLine]", 
            RowBox[{"F4flux", "=", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"lst", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                   RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], 
                    "]"}]}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"Signature", "[", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], 
                  RowBox[{"F4", "[", 
                   RowBox[{"Sequence", "@@", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], 
                    "]"}]}], "]"}]}], ",", "0"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"F6flux", "=", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"lst", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                   RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
                    "}"}], "]"}]}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"Signature", "[", 
                   RowBox[{"{", 
                    RowBox[{
                    "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
                    "}"}], "]"}], 
                  RowBox[{"F6", "[", 
                   RowBox[{"Sequence", "@@", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
                    "}"}], "]"}]}], "]"}]}], ",", "0"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"m", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"n", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"F0n", "=", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"MemberQ", "[", 
                RowBox[{"Fluxes", ",", "F0"}], "]"}], ",", 
               RowBox[{"F0", "^", "2"}], ",", "0"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"F2n", "=", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"F2flux", "[", 
                 RowBox[{"[", 
                  RowBox[{"a", ",", "b"}], "]"}], "]"}], "*", 
                RowBox[{"F2flux", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j"}], "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"a", "+", "4"}], ",", 
                   RowBox[{"i", "+", "4"}]}], "]"}], "]"}], " ", 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"b", "+", "4"}], ",", 
                   RowBox[{"j", "+", "4"}]}], "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"a", ",", "1", ",", "5"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"b", ",", 
                 RowBox[{"a", "+", "1"}], ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"F4n", "=", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"F4flux", "[", 
                 RowBox[{"[", 
                  RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}], 
                RowBox[{"F4flux", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"a", "+", "4"}], ",", 
                   RowBox[{"i", "+", "4"}]}], "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"b", "+", "4"}], ",", 
                   RowBox[{"j", "+", "4"}]}], "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"c", "+", "4"}], ",", 
                   RowBox[{"k", "+", "4"}]}], "]"}], "]"}], " ", 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"d", "+", "4"}], ",", 
                   RowBox[{"l", "+", "4"}]}], "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"a", ",", "1", ",", "3"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"b", ",", 
                 RowBox[{"a", "+", "1"}], ",", "4"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"c", ",", 
                 RowBox[{"b", "+", "1"}], ",", "5"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"d", ",", 
                 RowBox[{"c", "+", "1"}], ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"F6n", "=", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"F6flux", "[", 
                 RowBox[{"[", 
                  RowBox[{
                  "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
                  "]"}], "]"}], 
                RowBox[{"F6flux", "[", 
                 RowBox[{"[", 
                  RowBox[{
                  "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
                  "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"a", "+", "4"}], ",", 
                   RowBox[{"i", "+", "4"}]}], "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"b", "+", "4"}], ",", 
                   RowBox[{"j", "+", "4"}]}], "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"c", "+", "4"}], ",", 
                   RowBox[{"k", "+", "4"}]}], "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"d", "+", "4"}], ",", 
                   RowBox[{"l", "+", "4"}]}], "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"e", "+", "4"}], ",", 
                   RowBox[{"m", "+", "4"}]}], "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"f", "+", "4"}], ",", 
                   RowBox[{"n", "+", "4"}]}], "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"a", ",", "1", ",", "1"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"b", ",", 
                 RowBox[{"a", "+", "1"}], ",", "2"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"c", ",", 
                 RowBox[{"b", "+", "1"}], ",", "3"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"d", ",", 
                 RowBox[{"c", "+", "1"}], ",", "4"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"e", ",", 
                 RowBox[{"d", "+", "1"}], ",", "5"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"f", ",", 
                 RowBox[{"e", "+", "1"}], ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"m", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"n", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], "/", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"Det", "[", "G", "]"}], "]"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"F0n", "+", "F2n", "+", "F4n", "+", "F6n"}], 
              ")"}]}]}]}], "\[IndentingNewLine]", "]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{"2", " ", 
              RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], "/", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"Det", "[", "G", "]"}], "]"}]}], ")"}], "H3n"}], "+", 
         "VOplanes", "+", "VDbranes"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"list1", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", 
            RowBox[{"e", "[", "i", "]"}], "]"}], "->", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}]}], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"f2", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
               RowBox[{
                RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                RowBox[{"e", "[", "k", "]"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"F0form", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"MemberQ", "[", 
           RowBox[{"Fluxes", ",", "F0"}], "]"}], ",", "F0", ",", "0"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"C0form", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"MemberQ", "[", 
           RowBox[{"Fields", ",", 
            RowBox[{"C0", "[", "t", "]"}]}], "]"}], ",", 
          RowBox[{"C0", "[", "t", "]"}], ",", "0"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"shifth", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"H", "[", 
            RowBox[{"Sequence", "@@", 
             RowBox[{
              RowBox[{"ToList", "[", "hlst", "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "->", 
           RowBox[{
            RowBox[{"H", "[", 
             RowBox[{"Sequence", "@@", 
              RowBox[{
               RowBox[{"ToList", "[", "hlst", "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"d", "[", "B2form", "]"}], "/.", "list1"}], ",", 
               "hlst"}], "]"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "hlst", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"shiftf", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"EvenQ", "[", 
            RowBox[{"Length", "[", 
             RowBox[{"Op", "[", "1", "]"}], "]"}], "]"}], 
           "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"F3", "[", 
                 RowBox[{"Sequence", "@@", 
                  RowBox[{
                   RowBox[{"ToList", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "->", 
                RowBox[{
                 RowBox[{"F3", "[", 
                  RowBox[{"Sequence", "@@", 
                   RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "-", 
                 RowBox[{"Coefficient", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"C0form", "*", "H3form"}], "/.", "shifth"}], ",", 
                   RowBox[{"Fflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "]"}], "+", 
                 RowBox[{"Coefficient", "[", 
                  RowBox[{
                   RowBox[{"B2form", "\[Wedge]", 
                    RowBox[{"Fforms", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                   RowBox[{"Fflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "]"}], "+", 
                 RowBox[{
                  RowBox[{"Coefficient", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"d", "[", 
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "/.", "list1"}], 
                    ",", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", 
                 RowBox[{"Length", "[", 
                  RowBox[{"Fflist", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
             ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"F5", "[", 
                 RowBox[{"Sequence", "@@", 
                  RowBox[{
                   RowBox[{"ToList", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}], "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "->", 
                RowBox[{
                 RowBox[{"F5", "[", 
                  RowBox[{"Sequence", "@@", 
                   RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "-", 
                 RowBox[{"Coefficient", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Wedge]", "H3form"}], "/.",
                     "shifth"}], ",", 
                   RowBox[{"Fflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"3", ",", "i"}], "]"}], "]"}]}], "]"}], "+", 
                 RowBox[{"Coefficient", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"B2form", "\[Wedge]", 
                    RowBox[{"Fforms", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"F3", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "->", 
                    RowBox[{
                    RowBox[{"F3", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "+", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"d", "[", 
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "/.", "list1"}], 
                    ",", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}],
                    ",", 
                   RowBox[{"Fflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"3", ",", "i"}], "]"}], "]"}]}], "]"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "/", "2"}], ")"}], 
                  RowBox[{"Coefficient", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Fforms", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Wedge]", "B2form", 
                    "\[Wedge]", "B2form"}], ",", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"3", ",", "i"}], "]"}], "]"}]}], "]"}]}], "-", 
                 RowBox[{"Coefficient", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    "C0form", "\[Wedge]", "H3form", "\[Wedge]", "B2form"}], "/.",
                     "shifth"}], ",", 
                   RowBox[{"Fflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"3", ",", "i"}], "]"}], "]"}]}], "]"}], "+", 
                 RowBox[{
                  RowBox[{"Coefficient", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"d", "[", 
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "/.", "list1"}], 
                    ",", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", 
                 RowBox[{"Length", "[", 
                  RowBox[{"Fflist", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
            "]"}], "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"Join", "[", 
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"F2", "[", 
                   RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "->", 
                  RowBox[{
                   RowBox[{"F2", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "+", 
                   RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"F0form", "*", "B2form"}], ",", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "i"}], "]"}], "]"}]}], "]"}], "+", 
                   RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"d", "[", 
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "/.", "list1"}], 
                    ",", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", 
                   RowBox[{"Length", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
               ",", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"F4", "[", 
                   RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "->", 
                  RowBox[{
                   RowBox[{"F4", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "+", 
                   RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Wedge]", "H3form"}], "/.",
                     "shifth"}], ",", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "]"}], "+", 
                   RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Fforms", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Wedge]", "B2form"}], "/.", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"F2", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "->", 
                    RowBox[{
                    RowBox[{"F2", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "+", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"d", "[", 
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "/.", "list1"}], 
                    ",", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}],
                     ",", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "]"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}], 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"F0form", "*", 
                    RowBox[{"B2form", "\[Wedge]", "B2form"}]}], ",", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"d", "[", 
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "/.", "list1"}], 
                    ",", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", 
                   RowBox[{"Length", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}],
               "]"}], "\[IndentingNewLine]", ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"F6", "[", 
                 RowBox[{"Sequence", "@@", 
                  RowBox[{
                   RowBox[{"ToList", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}], "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "->", 
                RowBox[{
                 RowBox[{"F6", "[", 
                  RowBox[{"Sequence", "@@", 
                   RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "/", "2"}], ")"}], 
                  RowBox[{"Coefficient", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Fforms", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Wedge]", "B2form", 
                    "\[Wedge]", "B2form"}], "/.", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"F2", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "->", 
                    RowBox[{
                    RowBox[{"F2", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "+", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"d", "[", 
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "/.", "list1"}], 
                    ",", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}],
                     ",", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"3", ",", "i"}], "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{"Coefficient", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Wedge]", "B2form", 
                    "\[Wedge]", "H3form"}], "/.", "shifth"}], ",", 
                   RowBox[{"Fflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"3", ",", "i"}], "]"}], "]"}]}], "]"}], "+", 
                 RowBox[{"Coefficient", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Wedge]", "H3form"}], "/.",
                     "shifth"}], ",", 
                   RowBox[{"Fflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"3", ",", "i"}], "]"}], "]"}]}], "]"}], "+", 
                 RowBox[{"Coefficient", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"Fforms", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Wedge]", "B2form"}], "/.", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"F4", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "->", 
                    RowBox[{
                    RowBox[{"F4", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "+", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"d", "[", 
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "/.", "list1"}], 
                    ",", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}],
                    ",", 
                   RowBox[{"Fflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"3", ",", "i"}], "]"}], "]"}]}], "]"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "/", "6"}], ")"}], 
                  RowBox[{"Coefficient", "[", 
                   RowBox[{
                    RowBox[{"F0form", " ", 
                    RowBox[{
                    "B2form", "\[Wedge]", "B2form", "\[Wedge]", "B2form"}]}], 
                    ",", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"3", ",", "i"}], "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Coefficient", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"d", "[", 
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}], "/.", "list1"}], 
                    ",", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", 
                 RowBox[{"Length", "[", 
                  RowBox[{"Fflist", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
            "]"}]}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"shiftpot", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"shifth", ",", "shiftf"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"shiftk", "=", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"DeleteDuplicates", "[", 
           RowBox[{"Flatten", "[", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"EvenQ", "[", 
               RowBox[{"Length", "[", 
                RowBox[{"Op", "[", "1", "]"}], "]"}], "]"}], 
              "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"C2", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "'"}], "[", "t", 
                    "]"}], "->", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"C2", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "'"}], "[", "t", 
                    "]"}], "-", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"C0form", "\[Wedge]", 
                    RowBox[{"D", "[", 
                    RowBox[{"B2form", ",", "t"}], "]"}]}], ",", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "i"}], "]"}], "]"}]}], "]"}], "+", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{"C0form", ",", "t"}], "]"}], "B2form"}], ",", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "i"}], "]"}], "]"}]}], "]"}]}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                ",", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"C4", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "'"}], "[", "t", 
                    "]"}], "->", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"C4", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "'"}], "[", "t", 
                    "]"}], "-", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Wedge]", 
                    RowBox[{"D", "[", 
                    RowBox[{"B2form", ",", "t"}], "]"}]}], ",", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "]"}], "+", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "t"}], "]"}], 
                    "\[Wedge]", "B2form"}], ",", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "]"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}], 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{"C0form", ",", "t"}], "]"}], " ", 
                    RowBox[{"B2form", "\[Wedge]", "B2form"}]}], ",", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "]"}]}], "-", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"C0form", " ", 
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{"B2form", ",", "t"}], "]"}], "\[Wedge]", 
                    "B2form"}]}], ",", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "]"}]}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}],
                "]"}], "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"C3", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "'"}], "[", "t", 
                    "]"}], "->", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"C3", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "'"}], "[", "t", 
                    "]"}], "+", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Wedge]", 
                    RowBox[{"D", "[", 
                    RowBox[{"B2form", ",", "t"}], "]"}]}], ",", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "]"}], "+", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "t"}], "]"}], 
                    "\[Wedge]", "B2form"}], ",", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "]"}]}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                ",", "\[IndentingNewLine]", "        ", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"C5", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "'"}], "[", "t", 
                    "]"}], "->", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"C5", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "'"}], "[", "t", 
                    "]"}], "+", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Wedge]", 
                    RowBox[{"D", "[", 
                    RowBox[{"B2form", ",", "t"}], "]"}]}], ",", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"3", ",", "i"}], "]"}], "]"}]}], "]"}], "+", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "t"}], "]"}], 
                    "\[Wedge]", "B2form"}], ",", "t", ",", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"3", ",", "i"}], "]"}], "]"}]}], "]"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}], 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "t"}], "]"}], 
                    "\[Wedge]", "B2form", "\[Wedge]", "B2form"}], ",", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"3", ",", "i"}], "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Wedge]", 
                    RowBox[{"D", "[", 
                    RowBox[{"B2form", ",", "t"}], "]"}], "\[Wedge]", 
                    "B2form"}], ",", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"3", ",", "i"}], "]"}], "]"}]}], "]"}]}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}],
                "]"}]}], "\[IndentingNewLine]", "]"}], "]"}], "]"}], ",", 
          RowBox[{"0", "\[Rule]", " ", "0"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"KineticTermsGen", ":=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Sqrt]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"gtt", "[", "t", "]"}]}], " ", 
                  RowBox[{"gxx", "[", "t", "]"}], " ", 
                  RowBox[{"gyy", "[", "t", "]"}], " ", 
                  RowBox[{"gzz", "[", "t", "]"}]}], ")"}]}], ")"}], "/", 
              RowBox[{"gtt", "[", "t", "]"}]}]}], ")"}], 
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "KinR4"}], "+", "Kineticax"}], "/.", "shiftk"}], 
            ")"}]}], ")"}], "/.", "glst"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"kineticTerms", "=", 
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Sqrt]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"gtt", "[", "t", "]"}]}], " ", 
                    RowBox[{"gxx", "[", "t", "]"}], " ", 
                    RowBox[{"gyy", "[", "t", "]"}], " ", 
                    RowBox[{"gzz", "[", "t", "]"}]}], ")"}]}], ")"}], "/", 
                 RowBox[{"gtt", "[", "t", "]"}]}]}], ")"}], 
              RowBox[{"(", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "KinR4"}], "+", "Kineticax"}], "/.", "shiftk"}],
                ")"}]}], ")"}], "/.", "glst"}], "/.", "extremum"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"gtt", "[", "t", "]"}], " ", 
            RowBox[{"gxx", "[", "t", "]"}], " ", 
            RowBox[{"gyy", "[", "t", "]"}], " ", 
            RowBox[{"gzz", "[", "t", "]"}]}], "<", "0"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"VGen", ":=", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "r6"}], "+", "VV"}], ")"}]}], "/.", "shiftpot"}], "/.",
          "glst"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"V", "=", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "r6"}], "+", "VV"}], ")"}]}], "/.", "shiftpot"}], "/.",
           "glst"}], "/.", "extremum"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"fields", "=", "Fields"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Kmatrix", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i", "==", "j"}], ",", 
            RowBox[{"Coefficient", "[", 
             RowBox[{"kineticTerms", ",", 
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"fields", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", "t"}], "]"}], 
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"fields", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], ",", "t"}], "]"}]}]}], 
             "]"}], ",", 
            RowBox[{
             RowBox[{"1", "/", "2"}], 
             RowBox[{"Coefficient", "[", 
              RowBox[{"kineticTerms", ",", 
               RowBox[{
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"fields", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", "t"}], "]"}], 
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"fields", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], ",", "t"}], "]"}]}]}], 
              "]"}]}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "fields", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Length", "[", "fields", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"DiagMatrix", "=", 
        RowBox[{"Simplify", "[", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"DiagonalMatrix", "[", 
           RowBox[{
            RowBox[{"Eigensystem", "[", 
             RowBox[{"Inverse", "[", "Kmatrix", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Omatrix", "=", 
        RowBox[{"Orthogonalize", "[", 
         RowBox[{"Eigenvectors", "[", 
          RowBox[{"Inverse", "[", "Kmatrix", "]"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"fluxes", "=", "Fluxes"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{
         RowBox[{"Length", "[", "fields", "]"}], ",", " ", 
         "\"\< scalar fields: \>\"", ",", " ", "fields"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{
         RowBox[{"Length", "[", "fluxes", "]"}], ",", 
         "\"\< background fluxes: \>\"", " ", ",", " ", "fluxes"}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"dVGen", "=", 
        RowBox[{"D", "[", 
         RowBox[{"VGen", ",", 
          RowBox[{"{", "fields", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"flatDir", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<", 
          RowBox[{"Length", "[", "fields", "]"}]}], ",", 
         RowBox[{"i", "=", 
          RowBox[{"i", "+", "1"}]}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"dVGen", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "==", "0"}], ",", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"flatDir", ",", " ", 
              RowBox[{"fields", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";"}]}], "]"}]}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "flatDir", "]"}], "==", "0"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
          "Print", "[", "\"\<Generic flat directions: None\>\"", "]"}], ";"}],
          "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{"\"\<Generic flat directions: \>\"", ",", "flatDir"}], 
           "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AnalyseSol", ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Vg", "=", "VGen"}], ";", "\[IndentingNewLine]", 
       RowBox[{"gradV", "=", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"Vg", "/.", "sol"}], ",", 
           RowBox[{"{", "fields", "}"}]}], "]"}], "/.", "extremum"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"MassMatrix", ":=", 
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{
           RowBox[{"VGenSol", "=", 
            RowBox[{"Quiet", "[", 
             RowBox[{"Simplify", "[", 
              RowBox[{
               RowBox[{"Vg", "/.", "sol"}], ",", 
               RowBox[{"TimeConstraint", "\[Rule]", "1"}]}], "]"}], "]"}]}], 
           ";", 
           RowBox[{
            RowBox[{"DiagMatrix", ".", "Omatrix", ".", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{"VGenSol", ",", 
                 RowBox[{"{", "fields", "}"}]}], "]"}], ",", 
               RowBox[{"{", "fields", "}"}]}], "]"}], ".", 
             RowBox[{"Transpose", "[", 
              RowBox[{"DiagMatrix", ".", "Omatrix"}], "]"}]}], "/.", 
            "extremum"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"MassSq", ":=", 
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<The masses squared are given by,\n\!\(\*SuperscriptBox[\(M\), \
\(2\)]\) =  \>\"", " ", ",", 
          RowBox[{
           RowBox[{"Eigenvalues", "[", "MassMatrix", "]"}], "//", "Chop"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"etaMin", ":=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"(", 
             RowBox[{"V", "/.", "sol"}], ")"}], "]"}], "<", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "10"}], ")"}]}]}], ",", 
          RowBox[{
          "Print", "[", 
           "\"\<This is a Minkowski solution, V = 0 at the extremum\>\"", 
           "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Min", "[", 
              RowBox[{"Eigenvalues", "[", "MassMatrix", "]"}], "]"}], "/", 
             "Vg"}], "/.", "sol"}], "/.", "extremum"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"ValueQ", "[", "sol", "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Vc", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"Vg", "/.", "sol"}], "/.", "extremum"}], "//", 
            "Chop"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<4d Ricci scalar \!\(\*SubscriptBox[\(R\), \(4\)]\) = \
4\!\(\*SubscriptBox[\(V\), \(min\)]\) = \>\"", " ", ",", " ", 
            RowBox[{"4", "*", "Vc"}], ",", "\"\<.\>\""}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<6d Ricci scalar \!\(\*SubscriptBox[\(R\), \(6\)]\) = \>\"", 
            ",", 
            RowBox[{
             RowBox[{
              RowBox[{"r6", "/.", "extremum"}], "/.", "sol"}], "/.", 
             "glst"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Max", "[", 
              RowBox[{"Abs", "[", "gradV", "]"}], "]"}], "\[LessEqual]", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{"-", "14"}], ")"}]}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
             "Print", "[", 
              "\"\<Check: the gradient of the potential is vanishing at the \
point in field space. \[Checkmark]\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
            ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
             "Print", "[", 
              "\"\<Warning: the gradient at the extremum is not vanishing. \
\[Times]\>\"", "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"Print", "[", 
              RowBox[{"\"\<Gradient = \>\"", ",", " ", "gradV"}], "]"}], 
             ";"}]}], "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
       "Print", "[", "\"\<Diagonalizing the mass matrix...\>\"", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"massMatrix", "=", "MassMatrix"}], ";", "\[IndentingNewLine]", 
       RowBox[{"eg", "=", 
        RowBox[{"Eigensystem", "[", "massMatrix", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<Masses\.b2:\>\"", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        StyleBox["massesSq", "Input"], "=", 
        RowBox[{"eg", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{
         RowBox[{"Sort", "[", 
          StyleBox["massesSq", "Input"], "]"}], "//", "Chop"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", "Vc", "]"}], "<", 
          RowBox[{"10", "^", 
           RowBox[{"-", "10"}]}]}], ",", 
         RowBox[{
         "Print", "[", 
          "\"\<Slow-roll parameter \!\(\*SubscriptBox[\(\[Eta]\), \(V\)]\): \
this is a Minkowski solution, V is 0.\>\"", "]"}], ",", 
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<Slow-roll parameter \!\(\*SubscriptBox[\(\[Eta]\), \(V\)]\) = \
\>\"", ",", 
           RowBox[{"etaV", " ", "=", " ", 
            RowBox[{
             RowBox[{"Min", "[", 
              StyleBox["massesSq", "Input"], "]"}], "/", "Vc"}]}]}], "]"}]}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"mvect", "=", 
        RowBox[{"eg", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"eigenVec", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"fields", ".", 
           RowBox[{"Transpose", "[", "Omatrix", "]"}], ".", "DiagMatrix", ".", 
           RowBox[{"Transpose", "[", 
            RowBox[{"eg", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "//", "FullSimplify"}], 
         "//", "Chop"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"NTachyons", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"NMassless", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"TachyonVec", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"MasslessVec", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"MassTach", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", " ", 
          RowBox[{"Length", "[", "fields", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Vc", "<", 
             RowBox[{"-", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "7"}], ")"}]}]}]}], ",", 
            RowBox[{"(*", 
             RowBox[{"AdS", " ", "counting", " ", "of", " ", "tachyons"}], 
             "*)"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  StyleBox["massesSq", "Input"], "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "/", "Vc"}], ">", 
                RowBox[{"3", "/", "4"}]}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"NTachyons", "+=", "1"}], ";", "\[IndentingNewLine]", 
                RowBox[{"AppendTo", "[", 
                 RowBox[{"TachyonVec", ",", 
                  RowBox[{"eigenVec", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"AppendTo", "[", 
                 RowBox[{"MassTach", ",", 
                  RowBox[{
                   StyleBox["massesSq", "Input"], "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";"}]}], 
              "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", ",",
             "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 StyleBox["massesSq", "Input"], "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "\[LessEqual]", " ", 
                RowBox[{"-", 
                 RowBox[{"10", "^", 
                  RowBox[{"(", 
                   RowBox[{"-", "7"}], ")"}]}]}]}], ",", " ", 
               RowBox[{"(*", 
                RowBox[{"non", "-", 
                 RowBox[{
                 "AdS", " ", "counting", " ", "of", " ", "tachyons"}]}], 
                "*)"}], "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"NTachyons", "+=", "1"}], ";", "\[IndentingNewLine]", 
                RowBox[{"AppendTo", "[", 
                 RowBox[{"TachyonVec", ",", 
                  RowBox[{"eigenVec", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"AppendTo", "[", 
                 RowBox[{"MassTach", ",", 
                  RowBox[{
                   StyleBox["massesSq", "Input"], "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";"}]}], 
              "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
           "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{
               StyleBox["massesSq", "Input"], "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}], "\[LessEqual]", " ", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{"-", "14"}], ")"}]}]}], ",", 
            RowBox[{"(*", 
             RowBox[{"couting", " ", "of", " ", "massless", " ", "fields"}], 
             "*)"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"NMassless", "+=", "1"}], ";", "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"MasslessVec", ",", 
               RowBox[{"eigenVec", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<Number of massless fields: \>\"", ",", "NMassless"}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", "NMassless"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<Massless field \>\"", ",", "i", ",", " ", "\"\<:\>\""}], 
           "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"Print", "[", 
           RowBox[{"\"\<m\>\"", ",", "i", ",", "\"\< = \>\"", ",", 
            RowBox[{"MasslessVec", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"Vc", "<", 
          RowBox[{"-", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "7"}], ")"}]}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<Number of tachyons (with masses below the BF bound): \>\"", 
            ",", "NTachyons"}], "]"}], ";"}], "\[IndentingNewLine]", ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{"\"\<Number of tachyons: \>\"", ",", "NTachyons"}], "]"}], 
          ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", "NTachyons"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<Tachyon \>\"", ",", "i", ",", " ", "\"\<, with m\.b2 = \>\"", 
            ",", 
            RowBox[{"MassTach", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", "\"\<:\>\""}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Print", "[", 
           RowBox[{"\"\<t\>\"", ",", "i", ",", "\"\< = \>\"", ",", 
            RowBox[{"TachyonVec", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";"}]}], "]"}], ";"}]}],
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AnalysePointGen", ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Vgen", "=", "VGen"}], ";", "\[IndentingNewLine]", 
      RowBox[{"gradVgen", "=", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"Vgen", "/.", "fluxpt"}], ",", 
         RowBox[{"{", "fields", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"R4gen", " ", "=", " ", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g10new", "[", 
                 RowBox[{"[", 
                  RowBox[{"k", ",", "j"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "l", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g10new", "[", 
                 RowBox[{"[", 
                  RowBox[{"l", ",", "j"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g10new", "[", 
                 RowBox[{"[", 
                  RowBox[{"k", ",", "l"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}], 
              RowBox[{"Invnew", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"g10new", "[", 
                   RowBox[{"[", 
                    RowBox[{"k", ",", "j"}], "]"}], "]"}], ",", 
                  RowBox[{"var", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "l", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}], 
              RowBox[{"Invnew", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"g10new", "[", 
                   RowBox[{"[", 
                    RowBox[{"l", ",", "j"}], "]"}], "]"}], ",", 
                  RowBox[{"var", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}], 
              RowBox[{"Invnew", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"g10new", "[", 
                   RowBox[{"[", 
                    RowBox[{"k", ",", "l"}], "]"}], "]"}], ",", 
                  RowBox[{"var", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "l", "]"}], "]"}]}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g10new", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}], 
              RowBox[{"Invnew", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"g10new", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
                  RowBox[{"var", "[", 
                   RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "l", "]"}], "]"}]}], "]"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "10"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}], "+", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "4"}], ")"}], 
              RowBox[{"Invnew", "[", 
               RowBox[{"[", 
                RowBox[{"m", ",", "n"}], "]"}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g10new", "[", 
                 RowBox[{"[", 
                  RowBox[{"k", ",", "m"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "l", "]"}], "]"}]}], "]"}], 
              RowBox[{"Invnew", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g10new", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "n", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "4"}], ")"}], 
              RowBox[{"Invnew", "[", 
               RowBox[{"[", 
                RowBox[{"m", ",", "n"}], "]"}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g10new", "[", 
                 RowBox[{"[", 
                  RowBox[{"l", ",", "m"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
              RowBox[{"Invnew", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g10new", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "n", "]"}], "]"}]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "4"}], ")"}], 
              RowBox[{"Invnew", "[", 
               RowBox[{"[", 
                RowBox[{"m", ",", "n"}], "]"}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g10new", "[", 
                 RowBox[{"[", 
                  RowBox[{"k", ",", "l"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "m", "]"}], "]"}]}], "]"}], 
              RowBox[{"Invnew", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g10new", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "n", "]"}], "]"}]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "4"}], ")"}], 
              RowBox[{"Invnew", "[", 
               RowBox[{"[", 
                RowBox[{"m", ",", "n"}], "]"}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g10new", "[", 
                 RowBox[{"[", 
                  RowBox[{"m", ",", "i"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
              RowBox[{"Invnew", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g10new", "[", 
                 RowBox[{"[", 
                  RowBox[{"n", ",", "j"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "l", "]"}], "]"}]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}], 
              RowBox[{"Invnew", "[", 
               RowBox[{"[", 
                RowBox[{"m", ",", "n"}], "]"}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g10new", "[", 
                 RowBox[{"[", 
                  RowBox[{"k", ",", "i"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "m", "]"}], "]"}]}], "]"}], 
              RowBox[{"Invnew", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g10new", "[", 
                 RowBox[{"[", 
                  RowBox[{"l", ",", "n"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}], 
              RowBox[{"Invnew", "[", 
               RowBox[{"[", 
                RowBox[{"m", ",", "n"}], "]"}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g10new", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "k"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "m", "]"}], "]"}]}], "]"}], 
              RowBox[{"Invnew", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g10new", "[", 
                 RowBox[{"[", 
                  RowBox[{"l", ",", "j"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "n", "]"}], "]"}]}], "]"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "10"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "1", ",", "10"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "10"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"kinR4", "=", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", 
          RowBox[{"Det", "[", "g10new", "]"}]}], "]"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Invnew", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], 
           RowBox[{"R4gen", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Partint", "=", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g11", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g11", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g12", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g12", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g13", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g13", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g14", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g14", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g15", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g15", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g16", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g16", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g22", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g22", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g23", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g23", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g24", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g24", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g25", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g25", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g26", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g26", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g33", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g33", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g34", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g34", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g35", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g35", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g36", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g36", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g44", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g44", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g45", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g45", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g46", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g46", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g55", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g55", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g56", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g56", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g66", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g66", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"\[Phi]", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"\[Phi]", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}]}]}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"kineticR", " ", "=", " ", 
       RowBox[{"kinR4", "-", "Partint", "+", 
        RowBox[{"4", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], " ", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"-", 
           RowBox[{"Det", "[", "g10new", "]"}]}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Invnew", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], ")"}], 
         RowBox[{
          RowBox[{
           RowBox[{"\[Phi]", "'"}], "[", "t", "]"}], "^", "2"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"KineticGen", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"\[Sqrt]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"gtt", "[", "t", "]"}]}], " ", 
                 RowBox[{"gxx", "[", "t", "]"}], " ", 
                 RowBox[{"gyy", "[", "t", "]"}], " ", 
                 RowBox[{"gzz", "[", "t", "]"}]}], ")"}]}], ")"}]}], "/", 
            RowBox[{"gtt", "[", "t", "]"}]}], ")"}], 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "kineticR"}], "+", "Kineticax"}], "/.", "shiftk"}], 
           ")"}]}], ")"}], "/.", "glst"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"KineticTermsGen", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{"(", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"gtt", "[", "t", "]"}]}], " ", 
                   RowBox[{"gxx", "[", "t", "]"}], " ", 
                   RowBox[{"gyy", "[", "t", "]"}], " ", 
                   RowBox[{"gzz", "[", "t", "]"}]}], ")"}]}], ")"}]}], "/", 
              RowBox[{"gtt", "[", "t", "]"}]}], ")"}], 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "kineticR"}], "+", "Kineticax"}], "/.", 
              "shiftk"}], ")"}]}], ")"}], "/.", "glst"}], "/.", "fldspt"}], "/.",
         "fluxpt"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"l", "=", 
       RowBox[{"Length", "[", "fields", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Km", "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"i", "==", "j"}], ",", 
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"gtt", "[", "t", "]"}], "^", "2"}], " ", 
                "KineticTermsGen"}], ",", 
               RowBox[{
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"fields", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", "t"}], "]"}], 
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"fields", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], ",", "t"}], "]"}]}]}], 
              "]"}], ",", 
             RowBox[{
              RowBox[{"1", "/", "2"}], 
              RowBox[{"Coefficient", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"gtt", "[", "t", "]"}], "^", "2"}], " ", 
                 "KineticTermsGen"}], ",", 
                RowBox[{
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"fields", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "t"}], "]"}], 
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"fields", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", "t"}], "]"}]}]}], 
               "]"}]}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "l"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "l"}], "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"gtt", "[", "t", "]"}], "<", "0"}], "&&", 
          RowBox[{
           RowBox[{"gxx", "[", "t", "]"}], ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"gyy", "[", "t", "]"}], ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"gzz", "[", "t", "]"}], ">", "0"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"InvK", "=", 
       RowBox[{"Inverse", "[", "Km", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Kgen", "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"i", "==", "j"}], ",", 
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"gtt", "[", "t", "]"}], "^", "2"}], " ", 
                "KineticGen"}], ",", 
               RowBox[{
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"fields", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", "t"}], "]"}], 
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"fields", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], ",", "t"}], "]"}]}]}], 
              "]"}], ",", 
             RowBox[{
              RowBox[{"1", "/", "2"}], 
              RowBox[{"Coefficient", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"gtt", "[", "t", "]"}], "^", "2"}], " ", 
                 "KineticGen"}], ",", 
                RowBox[{
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"fields", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "t"}], "]"}], 
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"fields", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", "t"}], "]"}]}]}], 
               "]"}]}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "l"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "l"}], "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"gtt", "[", "t", "]"}], "<", "0"}], "&&", 
          RowBox[{
           RowBox[{"gxx", "[", "t", "]"}], ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"gyy", "[", "t", "]"}], ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"gzz", "[", "t", "]"}], ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"\[Phi]", "[", "t", "]"}], ">", "0"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Igen", "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Inverse", "[", "Kgen", "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"g11", "[", "t", "]"}], ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"g22", "[", "t", "]"}], ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"g33", "[", "t", "]"}], ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"g44", "[", "t", "]"}], ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"g55", "[", "t", "]"}], ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"g66", "[", "t", "]"}], ">", "0"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"DMatrix", "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"DiagonalMatrix", "[", 
          RowBox[{
           RowBox[{"Eigensystem", "[", "InvK", "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Ormatrix", "=", 
       RowBox[{"Orthogonalize", "[", 
        RowBox[{"Eigenvectors", "[", "InvK", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nabla", "=", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"gradVgen", "[", 
            RowBox[{"[", "i", "]"}], "]"}], 
           RowBox[{"InvK", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", 
           RowBox[{"gradVgen", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "l"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "l"}], "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"DKgen", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"Kgen", "[", 
            RowBox[{"[", 
             RowBox[{"a", ",", "b"}], "]"}], "]"}], ",", 
           RowBox[{"fields", "[", 
            RowBox[{"[", "c", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "1", ",", "l"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "1", ",", "l"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"c", ",", "1", ",", "l"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Christoff", "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}], "*", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Igen", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "s"}], "]"}], "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"DKgen", "[", 
                   RowBox[{"[", 
                    RowBox[{"j", ",", "k", ",", "s"}], "]"}], "]"}]}], "+", 
                 RowBox[{"DKgen", "[", 
                  RowBox[{"[", 
                   RowBox[{"j", ",", "s", ",", "k"}], "]"}], "]"}], "+", 
                 RowBox[{"DKgen", "[", 
                  RowBox[{"[", 
                   RowBox[{"s", ",", "k", ",", "j"}], "]"}], "]"}]}], ")"}]}],
               ",", 
              RowBox[{"{", 
               RowBox[{"s", ",", "1", ",", "l"}], "}"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "l"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "l"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "l"}], "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"g11", "[", "t", "]"}], ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"g22", "[", "t", "]"}], ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"g33", "[", "t", "]"}], ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"g44", "[", "t", "]"}], ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"g55", "[", "t", "]"}], ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"g66", "[", "t", "]"}], ">", "0"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"etaMatrix", "=", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{
          RowBox[{"VGenSol", "=", 
           RowBox[{"Quiet", "[", 
            RowBox[{"Simplify", "[", 
             RowBox[{
              RowBox[{"Vgen", "/.", "fluxpt"}], ",", 
              RowBox[{"TimeConstraint", "\[Rule]", "1"}]}], "]"}], "]"}]}], 
          ";", 
          RowBox[{
           RowBox[{"DMatrix", ".", "Ormatrix", ".", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"D", "[", 
                 RowBox[{"VGenSol", ",", 
                  RowBox[{"{", "fields", "}"}]}], "]"}], ",", 
                RowBox[{"{", "fields", "}"}]}], "]"}], "-", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Christoff", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
                   RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{"VGenSol", ",", 
                    RowBox[{"{", "fields", "}"}]}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "1", ",", "l"}], "}"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "l"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "l"}], "}"}]}], "]"}]}], ")"}], 
            ".", 
            RowBox[{"Transpose", "[", 
             RowBox[{"DMatrix", ".", "Ormatrix"}], "]"}]}], "/.", 
           "fldspt"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"etaMin", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Vgen", "/.", "fluxpt"}], "/.", "fldspt"}], ")"}], "]"}],
           "<", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "10"}], ")"}]}]}], ",", 
         RowBox[{
         "Print", "[", 
          "\"\<This is a Minkowski solution, V = 0 at the extremum\>\"", 
          "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Min", "[", 
             RowBox[{"Eigenvalues", "[", "etaMatrix", "]"}], "]"}], "/", 
            "Vgen"}], "/.", "fldspt"}], "/.", "fluxpt"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"epsilon", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"nabla", "/", "Vgen"}], ")"}], "^", "2"}], ")"}]}], "/.",
           "fldspt"}], "/.", "fluxpt"}], "/.", "glst"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"ValueQ", "[", "fluxpt", "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Vpt", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"Vgen", "/.", "fluxpt"}], "/.", "fldspt"}], "//", 
           "Chop"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<4d Scalar Potential V = \>\"", " ", ",", " ", "Vpt", ",", 
           "\"\<.\>\""}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Max", "[", 
             RowBox[{"Abs", "[", 
              RowBox[{"gradVgen", "/.", "fldspt"}], "]"}], "]"}], 
            "\[LessEqual]", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "14"}], ")"}]}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
            "Print", "[", 
             "\"\<Check: the gradient of the potential is vanishing at the \
point in field space. \[Checkmark]\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
           ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
            "Print", "[", 
             "\"\<Warning: the gradient at this point is not vanishing. \
\[Times]\>\"", "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"Print", "[", 
             RowBox[{"\"\<Gradient = \>\"", ",", " ", 
              RowBox[{"gradVgen", "/.", "fldspt"}], ",", "\"\<.\>\""}], "]"}],
             ";"}]}], "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Max", "[", 
          RowBox[{"Abs", "[", 
           RowBox[{"gradVgen", "/.", "fldspt"}], "]"}], "]"}], "<", 
         RowBox[{"10", "^", 
          RowBox[{"-", "10"}]}]}], ",", 
        RowBox[{
        "Print", "[", 
         "\"\<Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \
\(V\)]\): the gradient is vanishing, \!\(\*SubscriptBox[\(\[Epsilon]\), \
\(V\)]\) is 0.\>\"", "]"}], ",", 
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) \
= \>\"", ",", "epsilon", ",", "\"\<.\>\""}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Abs", "[", "Vpt", "]"}], "<", 
         RowBox[{"10", "^", 
          RowBox[{"-", "10"}]}]}], ",", 
        RowBox[{
        "Print", "[", 
         "\"\<Slow-roll parameter \!\(\*SubscriptBox[\(\[Eta]\), \(V\)]\): \
this is a Minkowski solution, V is 0.\>\"", "]"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "etaMin", "]"}], "<", 
           RowBox[{"10", "^", 
            RowBox[{"-", "10"}]}]}], ",", 
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<Slow-roll parameter \!\(\*SubscriptBox[\(\[Eta]\), \(V\)]\) = \
\>\"", ",", "etaMin"}], "]"}], ",", 
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<Slow-roll parameter \!\(\*SubscriptBox[\(\[Eta]\), \(V\)]\) = \
\>\"", ",", "etaMin", ",", "\"\<.\>\""}], "]"}]}], "]"}]}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.4832506335661697`*^9, 3.4832506384645696`*^9}, {
   3.48325069585697*^9, 3.4832506978069696`*^9}, {3.4832510194165697`*^9, 
   3.4832510216941695`*^9}, {3.4832584247169695`*^9, 
   3.4832584252941694`*^9}, {3.8649926551709146`*^9, 3.864992703122486*^9}, {
   3.8649930491166487`*^9, 3.864993049499632*^9}, {3.8649934570067825`*^9, 
   3.864993499302738*^9}, {3.864996107471486*^9, 3.864996107803296*^9}, {
   3.864996247392538*^9, 3.8649962726809254`*^9}, {3.864996466696785*^9, 
   3.8649966505694976`*^9}, {3.864996809546128*^9, 3.8649968510821733`*^9}, {
   3.864997062282375*^9, 3.8649970973151083`*^9}, {3.8649976432763805`*^9, 
   3.8649976656521444`*^9}, {3.864997706676238*^9, 3.864997716964802*^9}, {
   3.8649980204056716`*^9, 3.8649981085335183`*^9}, {3.8649981772544074`*^9, 
   3.8649981808369727`*^9}, {3.8649982150058565`*^9, 
   3.8649982312454195`*^9}, {3.864998279821797*^9, 3.864998284885807*^9}, {
   3.864998328375039*^9, 3.8649983599267025`*^9}, {3.86499847258333*^9, 
   3.8649984739582224`*^9}, {3.865001392883342*^9, 3.865001414068245*^9}, {
   3.865001451530719*^9, 3.865001451771042*^9}, 3.8650015533242507`*^9, {
   3.865001616531717*^9, 3.865001680203722*^9}, 3.8650017109074097`*^9, {
   3.8650017670839167`*^9, 3.8650017680439186`*^9}, {3.8650594600831413`*^9, 
   3.865059460262993*^9}, {3.8650594977262263`*^9, 3.8650595199326363`*^9}, 
   3.865059555352337*^9, {3.865059595076525*^9, 3.8650596190498238`*^9}, {
   3.8650596772296367`*^9, 3.86505967747936*^9}, 3.8650597858808403`*^9, {
   3.865059841651126*^9, 3.865059857831067*^9}, {3.8650668346246967`*^9, 
   3.865066876082488*^9}, 3.865066924635931*^9, 3.8650696256410823`*^9, {
   3.865069745720193*^9, 3.8650697614612236`*^9}, 3.865070018586479*^9, {
   3.865070052040049*^9, 3.8650700743920584`*^9}, {3.8650701482881374`*^9, 
   3.865070148359215*^9}, {3.8650701933997626`*^9, 3.865070227104868*^9}, {
   3.8650703434733086`*^9, 3.8650703555349617`*^9}, {3.86507039468899*^9, 
   3.86507039611134*^9}, {3.865070428617217*^9, 3.8650704311357474`*^9}, 
   3.8674946894145327`*^9, {3.8674948444011297`*^9, 3.8674948447244368`*^9}, 
   3.8678431418436317`*^9, 3.8703335531813407`*^9, {3.870338934970627*^9, 
   3.8703389675281982`*^9}, {3.8703390901190386`*^9, 3.8703390912131367`*^9}, 
   3.8703524695145197`*^9, {3.870353781248101*^9, 3.870353790874461*^9}, {
   3.870353991699107*^9, 3.870354022631589*^9}, {3.870354085326884*^9, 
   3.8703541156230764`*^9}, {3.8703545103735924`*^9, 3.8703545118687563`*^9}, 
   3.8703553321431*^9, {3.8703553636357703`*^9, 3.8703553772297883`*^9}, {
   3.870358190192911*^9, 3.870358240441485*^9}, {3.8703583197520275`*^9, 
   3.870358351325192*^9}, 3.8703584513909087`*^9, {3.8703586724242115`*^9, 
   3.8703587796968*^9}, {3.8703588150061145`*^9, 3.8703588245642166`*^9}, {
   3.870358886223345*^9, 3.870358931401939*^9}, {3.87035896537656*^9, 
   3.8703590120410028`*^9}, {3.870359051306814*^9, 3.8703591244531717`*^9}, {
   3.870359240397086*^9, 3.87035924059568*^9}, 3.8703609800647273`*^9, 
   3.8705148121583853`*^9, {3.870515062455943*^9, 3.8705150650417323`*^9}, 
   3.870517124718852*^9, 3.870517306590498*^9, {3.8707942750281043`*^9, 
   3.870794284873548*^9}, {3.8707959629511147`*^9, 3.870795984823225*^9}, {
   3.8708585251902833`*^9, 3.8708585321150064`*^9}, {3.8708585624801445`*^9, 
   3.8708585629880543`*^9}, {3.8708609227525787`*^9, 3.870860943301347*^9}, {
   3.870861092581361*^9, 3.870861095087307*^9}, {3.8708620412324457`*^9, 
   3.870862042123382*^9}, {3.8710836220381985`*^9, 3.871083651958197*^9}, {
   3.8710837493154707`*^9, 3.871083815950838*^9}, {3.871372825769907*^9, 
   3.8713730191217833`*^9}, {3.871373125468789*^9, 3.8713731908230557`*^9}, {
   3.87137323226276*^9, 3.8713732396833677`*^9}, {3.871373369571947*^9, 
   3.8713733748583508`*^9}, 3.8713735184377203`*^9, {3.871389718979331*^9, 
   3.8713897199709063`*^9}, {3.87139031814404*^9, 3.8713903321053066`*^9}, {
   3.871390459281088*^9, 3.8713904808082275`*^9}, {3.8713905536052666`*^9, 
   3.8713906720194683`*^9}, {3.871390746777441*^9, 3.8713908396623125`*^9}, {
   3.8713910858149443`*^9, 3.8713911243674603`*^9}, {3.871391168876582*^9, 
   3.8713912099233513`*^9}, {3.8713919472626057`*^9, 3.871391950610261*^9}, {
   3.871392017704895*^9, 3.8713920456347094`*^9}, {3.8713923288684964`*^9, 
   3.8713923816484566`*^9}, {3.871392434141132*^9, 3.8713924679573784`*^9}, 
   3.871393449518551*^9, {3.871393483324355*^9, 3.8713935030303297`*^9}, {
   3.871393547996764*^9, 3.871393624168786*^9}, {3.8713939925062714`*^9, 
   3.8713940216188407`*^9}, {3.871394412853632*^9, 3.8713944171780663`*^9}, {
   3.871396762168247*^9, 3.8713967660468864`*^9}, {3.871401738227109*^9, 
   3.8714017384636564`*^9}, {3.8714626169380255`*^9, 
   3.8714626352292213`*^9}, {3.8714628932547483`*^9, 
   3.8714628973740044`*^9}, {3.8714631829375973`*^9, 
   3.8714631831928873`*^9}, {3.8714636586337028`*^9, 
   3.8714636760469255`*^9}, {3.871464040633543*^9, 3.8714640485805254`*^9}, {
   3.871469607696327*^9, 3.8714696304893446`*^9}, {3.871470782160715*^9, 
   3.871470784700204*^9}, {3.871470822982475*^9, 3.8714708284987717`*^9}, {
   3.8714709647721977`*^9, 3.871470986365199*^9}, {3.871471535756159*^9, 
   3.871471637926177*^9}, {3.871473559600438*^9, 3.871473559912864*^9}, {
   3.871474099844928*^9, 3.871474134393552*^9}, {3.871474278441431*^9, 
   3.8714742787382326`*^9}, {3.8714745087453775`*^9, 
   3.8714745260804467`*^9}, {3.871476070984095*^9, 3.8714760713036537`*^9}, {
   3.8714766278478584`*^9, 3.8714766440434685`*^9}, {3.871476691060396*^9, 
   3.871476789372897*^9}, {3.8714896532694664`*^9, 3.8714897014295588`*^9}, {
   3.871490074046218*^9, 3.871490078406149*^9}, 3.8714917009173093`*^9, 
   3.8714919858242908`*^9, {3.871495296311738*^9, 3.87149533037036*^9}, {
   3.871495701691016*^9, 3.871495754976711*^9}, {3.871501935052307*^9, 
   3.8715019353684034`*^9}, {3.8715019802099175`*^9, 3.871501980389491*^9}, {
   3.8715021673379216`*^9, 3.871502184077341*^9}, {3.8715022192807245`*^9, 
   3.8715022218128977`*^9}, {3.8715022785478287`*^9, 3.871502331376102*^9}, {
   3.8715024607556915`*^9, 3.871502519633803*^9}, {3.8715058955155945`*^9, 
   3.871505946263324*^9}, 3.8715468888298435`*^9, {3.8715473688685303`*^9, 
   3.8715473724076614`*^9}, 3.8715481732598314`*^9, {3.871553843294777*^9, 
   3.871553845329866*^9}, {3.8715549735158615`*^9, 3.8715549854635277`*^9}, {
   3.87155508655673*^9, 3.8715550906796184`*^9}, {3.871555386615041*^9, 
   3.871555417793438*^9}, {3.87155575180772*^9, 3.87155575812348*^9}, {
   3.871555788745425*^9, 3.871555796856408*^9}, {3.8715562422705865`*^9, 
   3.8715562961063805`*^9}, {3.871556556604328*^9, 3.8715566030389104`*^9}, {
   3.871565114895653*^9, 3.8715651454886913`*^9}, {3.871566616114977*^9, 
   3.8715666254537954`*^9}, {3.871567744857143*^9, 3.871567800694075*^9}, {
   3.8715679170582314`*^9, 3.87156810689719*^9}, {3.87156822342292*^9, 
   3.87156827445123*^9}, {3.871568324550914*^9, 3.8715683258836637`*^9}, {
   3.8715686370510545`*^9, 3.871568648491802*^9}, {3.871569308706267*^9, 
   3.8715693223971634`*^9}, {3.8715699192028685`*^9, 
   3.8715699392767086`*^9}, {3.8716242200755405`*^9, 3.871624259276189*^9}, {
   3.8716243116664*^9, 3.8716243480080657`*^9}, {3.871624413939108*^9, 
   3.8716244181241007`*^9}, 3.8716244530735683`*^9, {3.8716246233894053`*^9, 
   3.8716246530000105`*^9}, {3.8716247037528305`*^9, 
   3.8716247331538815`*^9}, {3.8716248533080397`*^9, 
   3.8716249002008953`*^9}, {3.8716249417963266`*^9, 
   3.8716249431227555`*^9}, {3.8716251872270284`*^9, 3.8716251952795687`*^9}, 
   3.8716252670233393`*^9, {3.8716253089455175`*^9, 3.871625358086437*^9}, {
   3.8716255755728836`*^9, 3.8716255757937846`*^9}, {3.8716256252403584`*^9, 
   3.8716257542940364`*^9}, {3.871626231486393*^9, 3.8716262650339527`*^9}, {
   3.8716262974905477`*^9, 3.8716263222182426`*^9}, {3.8716315585694027`*^9, 
   3.8716315683476954`*^9}, {3.871631811841282*^9, 3.8716318131496086`*^9}, {
   3.871631888884444*^9, 3.8716319168171515`*^9}, {3.8716320009344068`*^9, 
   3.8716320094414225`*^9}, {3.8716320642280645`*^9, 
   3.8716321198909063`*^9}, {3.871632466162842*^9, 3.8716324784811964`*^9}, {
   3.871632997065817*^9, 3.8716330224545546`*^9}, {3.8716332696610622`*^9, 
   3.8716333138656116`*^9}, {3.871701340559295*^9, 3.871701434190518*^9}, 
   3.8717038236012754`*^9, 3.871704835113139*^9, {3.8719873375150185`*^9, 
   3.871987340409607*^9}, {3.8719876712875805`*^9, 3.8719876725855722`*^9}, {
   3.87198797381339*^9, 3.871987974404258*^9}, 3.8719885581939645`*^9, {
   3.8721332077391768`*^9, 3.8721332643226185`*^9}, {3.872133426656949*^9, 
   3.872133468792323*^9}, {3.8721337391299467`*^9, 3.872133749250903*^9}, {
   3.872134760920744*^9, 3.872134805988428*^9}, {3.8721353007900763`*^9, 
   3.8721353036328683`*^9}, {3.8721360915855217`*^9, 
   3.8721361603066006`*^9}, {3.872136265126271*^9, 3.87213627243693*^9}, 
   3.8721627582184296`*^9, {3.8721628008395147`*^9, 3.872162814238902*^9}, 
   3.8721633736244516`*^9, {3.8722589190926476`*^9, 3.8722589427482505`*^9}, 
   3.8733864540912647`*^9, {3.8734643252351737`*^9, 3.8734643942079825`*^9}, {
   3.8739703333135853`*^9, 3.873970338621664*^9}, {3.8739703739783564`*^9, 
   3.873970522861334*^9}, {3.8739705606060095`*^9, 3.873970671390643*^9}, {
   3.873988176275057*^9, 3.873988183894988*^9}, {3.8739882357770553`*^9, 
   3.873988274398105*^9}, 3.873988895847892*^9, {3.8739890155617228`*^9, 
   3.873989028848087*^9}, {3.873989087013111*^9, 3.873989093971752*^9}, {
   3.8740268997962794`*^9, 3.8740269148829684`*^9}, {3.8740286734928455`*^9, 
   3.874028675336912*^9}, {3.8740500675896482`*^9, 3.874050069444688*^9}, {
   3.8740503591272182`*^9, 3.8740503605254803`*^9}, {3.8740505320546*^9, 
   3.874050533090784*^9}, {3.874051113080516*^9, 3.8740511373407216`*^9}, {
   3.8740512964515657`*^9, 3.874051315704671*^9}, {3.874055279912709*^9, 
   3.874055289836795*^9}, {3.874058986022624*^9, 3.8740590004192314`*^9}, {
   3.8740591992688136`*^9, 3.874059200138074*^9}, 3.876642229017002*^9, {
   3.8766511205159245`*^9, 3.876651145518149*^9}, {3.876827194938181*^9, 
   3.876827215477913*^9}, {3.876827510708609*^9, 3.8768275231631413`*^9}, {
   3.8768277333954935`*^9, 3.8768277617625675`*^9}, {3.8842679870268755`*^9, 
   3.884268004248048*^9}, {3.885641301375705*^9, 3.8856413145735836`*^9}, {
   3.8856413544291153`*^9, 3.885641443446126*^9}, {3.8856417821878414`*^9, 
   3.885641782714676*^9}, 3.885892714425948*^9, {3.886061018102072*^9, 
   3.886061064087037*^9}, {3.8860620439424434`*^9, 3.886062044242584*^9}, 
   3.886063523026184*^9, 3.8860646167829623`*^9, {3.886065182855527*^9, 
   3.886065200207696*^9}, {3.8860652628680325`*^9, 3.886065274969515*^9}, {
   3.886667190775566*^9, 3.8866672090100255`*^9}, {3.886667257988157*^9, 
   3.8866672981964564`*^9}, 3.8866693728156157`*^9, {3.8866694377992244`*^9, 
   3.8866696410224447`*^9}, {3.8866697481197414`*^9, 3.886669794257056*^9}, {
   3.8866701260522237`*^9, 3.8866701364195313`*^9}, {3.886670331556546*^9, 
   3.8866703409979343`*^9}, 3.886671147249213*^9, {3.886671185068704*^9, 
   3.886671206203044*^9}, {3.886674272819068*^9, 3.886674293759095*^9}, {
   3.8866748520753765`*^9, 3.8866748523143697`*^9}, {3.887752388611413*^9, 
   3.887752437915266*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"a7905327-017e-42b5-b271-9517bdb0ffdf"]
}, Closed]]
}, Closed]],

Cell[TextData[StyleBox["Examples", "Chapter"]], "Section",
 CellChangeTimes->{{3.8703522881245923`*^9, 3.870352299213673*^9}, 
   3.870925222705688*^9, {3.871046012801737*^9, 3.8710460140211744`*^9}, {
   3.8713737695588846`*^9, 3.8713737730163546`*^9}, {3.871381046901229*^9, 
   3.871381047705675*^9}, {3.871381847752236*^9, 3.8713818487770844`*^9}, {
   3.871381885929633*^9, 3.8713819106102962`*^9}, 3.8713819600521827`*^9, {
   3.8713822126164293`*^9, 3.8713822168777647`*^9}, {3.8713824728784003`*^9, 
   3.8713824887663507`*^9}, 3.8715694584408026`*^9, {3.8716265872757425`*^9, 
   3.8716266000492496`*^9}, 3.871626666583849*^9, {3.872137804656514*^9, 
   3.872137807046517*^9}},ExpressionUUID->"08a4ffc2-0269-49ef-b637-\
d69db18544b8"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["s", "55"], TraditionalForm]],ExpressionUUID->
  "57fd1194-3534-459d-af57-2777b1a012bb"],
 "\n",
 StyleBox["Source configuration:", "Subsection"]
}], "Section",
 CellChangeTimes->{{3.8703522881245923`*^9, 3.870352299213673*^9}, 
   3.870925222705688*^9, {3.871046012801737*^9, 3.8710460140211744`*^9}, {
   3.8713737695588846`*^9, 3.8713737730163546`*^9}, {3.871381046901229*^9, 
   3.871381047705675*^9}, {3.871381847752236*^9, 3.8713818487770844`*^9}, {
   3.871381885929633*^9, 3.8713819106102962`*^9}, 3.8713819600521827`*^9, {
   3.8713822126164293`*^9, 3.8713822168777647`*^9}, {3.8713824728784003`*^9, 
   3.8713824887663507`*^9}, 3.8715694584408026`*^9, {3.8716265872757425`*^9, 
   3.8716266000492496`*^9}, 3.871626666583849*^9, {3.8716421985501833`*^9, 
   3.8716422261307135`*^9}},ExpressionUUID->"552005fe-d0f0-42d8-abc5-\
3533d74b5eb5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NOpl", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Op", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Op", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NDp", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Dp", "[", "1", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"5", ",", "6"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", "RunModel"}], "Input",
 CellChangeTimes->{{3.8674537088915052`*^9, 3.8674537386707263`*^9}, {
   3.867455355875642*^9, 3.8674553764589405`*^9}, {3.8674573153774233`*^9, 
   3.8674573155496597`*^9}, {3.8701939671202555`*^9, 3.870193981699685*^9}, {
   3.8701940389823475`*^9, 3.8701940391695147`*^9}, {3.870355228063455*^9, 
   3.870355230860306*^9}, {3.87035777530508*^9, 3.870357776493642*^9}, 
   3.8703606969479094`*^9, {3.870369184621709*^9, 3.8703691857195077`*^9}, {
   3.870863291872508*^9, 3.8708632950813107`*^9}, {3.8708715752386355`*^9, 
   3.8708715811496916`*^9}, {3.8708746176734066`*^9, 
   3.8708746208982224`*^9}, {3.870925215122259*^9, 3.870925219228715*^9}, {
   3.8709704771284137`*^9, 3.870970481507351*^9}, {3.870970918300877*^9, 
   3.8709709864669266`*^9}, {3.8709730712937517`*^9, 
   3.8709730729038687`*^9}, {3.8710455960394087`*^9, 
   3.8710456024728894`*^9}, {3.871045956026764*^9, 3.8710459943284597`*^9}, {
   3.8710464086414113`*^9, 3.8710464150053606`*^9}, {3.8710469456395435`*^9, 
   3.871046947939274*^9}, {3.871047481426182*^9, 3.871047481613634*^9}, {
   3.871047597215008*^9, 3.871047608029576*^9}, {3.871047909917902*^9, 
   3.8710479295649533`*^9}, {3.871048097539742*^9, 3.871048097727157*^9}, {
   3.8710489045557113`*^9, 3.8710489068553114`*^9}, {3.871049528664365*^9, 
   3.871049537127014*^9}, {3.8710501955820217`*^9, 3.8710502439939938`*^9}, {
   3.871050739622858*^9, 3.8710507506130095`*^9}, {3.8710508035470304`*^9, 
   3.8710508094120164`*^9}, {3.8710803939674916`*^9, 
   3.8710804392618837`*^9}, {3.871080828552973*^9, 3.871080829184389*^9}, {
   3.871081281918863*^9, 3.871081294505783*^9}, {3.8710813623501587`*^9, 
   3.871081362977596*^9}, {3.8710831947678947`*^9, 3.871083251841468*^9}, {
   3.871084353665863*^9, 3.8710843812428465`*^9}, {3.8710993173133307`*^9, 
   3.871099353992444*^9}, {3.8711005094617615`*^9, 3.871100522999585*^9}, {
   3.8711100658575087`*^9, 3.8711101004490137`*^9}, {3.871110986354332*^9, 
   3.8711110227466183`*^9}, 3.8711114549202776`*^9, 3.8711116807345033`*^9, 
   3.8711118288073587`*^9, 3.871111974665269*^9, {3.8711122044460115`*^9, 
   3.8711122623062406`*^9}, 3.8711135345515203`*^9, 3.8711137895529757`*^9, 
   3.8711143117677317`*^9, 3.8711144421646414`*^9, 3.8711147214728775`*^9, {
   3.871115110287897*^9, 3.871115115973098*^9}, {3.871115209184061*^9, 
   3.8711152141717143`*^9}, {3.8711153814607315`*^9, 3.8711154094952106`*^9}, 
   3.8711154420047436`*^9, 3.8711212093648753`*^9, 3.8711213036785917`*^9, 
   3.8711243661658955`*^9, 3.8711247441710258`*^9, 3.8711248262534986`*^9, 
   3.8711248865807686`*^9, 3.871125390731371*^9, 3.871125575310699*^9, {
   3.871126186708923*^9, 3.8711262340841637`*^9}, 3.8711266677291384`*^9, 
   3.871127236813961*^9, 3.871130308283725*^9, 3.8711305272756653`*^9, {
   3.8711307113710403`*^9, 3.8711307467633934`*^9}, 3.8711311153099995`*^9, 
   3.8711313195168657`*^9, 3.8711315253556986`*^9, 3.871131795219653*^9, 
   3.8711319060041156`*^9, 3.8711322465650606`*^9, 3.8711327717947288`*^9, 
   3.8711329363218775`*^9, 3.871133045064397*^9, 3.871133160434193*^9, 
   3.871133346850669*^9, {3.871133512608444*^9, 3.8711335262084494`*^9}, {
   3.8711341020525064`*^9, 3.8711341127624903`*^9}, 3.871134862818226*^9, {
   3.8711355546061945`*^9, 3.8711355759575167`*^9}, 3.871136030078199*^9, 
   3.8711362952057996`*^9, 3.8711365087262907`*^9, 3.871136770064824*^9, {
   3.871137070572074*^9, 3.8711371043858356`*^9}, 3.871137171612769*^9, {
   3.871185512998102*^9, 3.8711855314531174`*^9}, 3.8711857706531367`*^9, 
   3.8711859516461697`*^9, 3.871186070703644*^9, 3.8711862464514503`*^9, 
   3.871186621162341*^9, 3.8711869526161833`*^9, 3.871187168459134*^9, 
   3.8711872748192434`*^9, 3.8711874437400403`*^9, 3.87118752640285*^9, 
   3.871187863990803*^9, 3.871187942579842*^9, 3.8711880705028133`*^9, 
   3.871188194557111*^9, 3.8711883885744643`*^9, 3.871188504996562*^9, 
   3.8711886271891885`*^9, 3.8711887439967346`*^9, 3.871188844414953*^9, 
   3.871188948173869*^9, 3.8711892317882037`*^9, {3.871189900742766*^9, 
   3.871189906768603*^9}, {3.871190211676075*^9, 3.8711902219191027`*^9}, 
   3.871190286957551*^9, 3.871190504441094*^9, {3.8711914675802097`*^9, 
   3.8711914718940134`*^9}, 3.871191506506141*^9, 3.8711930765351987`*^9, 
   3.871195316605859*^9, 3.871195622082548*^9, 3.871195898222299*^9, 
   3.871195967355912*^9, 3.8711961888990746`*^9, {3.8711965810400515`*^9, 
   3.8711965989892607`*^9}, 3.8711969061801543`*^9, 3.871196990795416*^9, 
   3.871197087703912*^9, 3.8711973123653145`*^9, 3.8711975320253525`*^9, 
   3.871197894078193*^9, 3.8711981968959527`*^9, {3.871198784620085*^9, 
   3.8711988024590006`*^9}, {3.871198931882609*^9, 3.871198942545459*^9}, {
   3.87119923471828*^9, 3.871199273146052*^9}, 3.8711994453904552`*^9, 
   3.871199660952626*^9, {3.871199882925249*^9, 3.871199898232233*^9}, 
   3.871199994264609*^9, 3.8712001836047983`*^9, 3.8712002738196774`*^9, 
   3.8712003727148495`*^9, 3.8712004588133945`*^9, {3.871200550547761*^9, 
   3.87120056092066*^9}, {3.8713810652650137`*^9, 3.8713810691165667`*^9}, {
   3.8713821346863823`*^9, 3.8713821429879107`*^9}, {3.8713821880764046`*^9, 
   3.871382188517352*^9}, {3.871383536864176*^9, 3.8713835481955986`*^9}, {
   3.87138429357704*^9, 3.8713842937176094`*^9}, {3.8713908787018566`*^9, 
   3.871390879022951*^9}, {3.871400558586856*^9, 3.8714005605515714`*^9}, {
   3.871401440067831*^9, 3.8714014522855453`*^9}, 3.8714109280434294`*^9, {
   3.871562205360714*^9, 3.871562206644249*^9}, {3.871732964640209*^9, 
   3.871732965033214*^9}, {3.8734544931168966`*^9, 3.873454512717229*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"2614f700-f5b0-424f-b389-75e854727109"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Initialization...\"\>"], "Print",
 CellChangeTimes->{3.871642632515663*^9, 3.871643061161129*^9, 
  3.8716450381004148`*^9, 3.871652647454361*^9, 3.8716593066578107`*^9, 
  3.873368855514386*^9, 3.8733695945751114`*^9, 3.873372456454065*^9, 
  3.873378015726729*^9, 3.873387159438094*^9, 3.8734503254922953`*^9, 
  3.873453191158595*^9, 3.8734544932532773`*^9, 3.8734551412157664`*^9, 
  3.873455446200693*^9, 3.873460353769993*^9, 3.876908243027568*^9, 
  3.90714466175*^9, 3.907386372374179*^9, 3.907397955924373*^9, 
  3.907468992658986*^9, 3.9076719918219194`*^9, 3.9077411277073417`*^9, 
  3.9079342311984496`*^9, 3.9080092728793807`*^9, 3.9080200764611845`*^9, 
  3.9119842703467607`*^9, 3.9119913158933845`*^9, 3.9119944810520215`*^9, 
  3.9119963717406626`*^9, 3.912010354994415*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[33]:=",ExpressionUUID->"73119215-7cfa-4631-9d04-d7849d1a8c2c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "22", "\[InvisibleSpace]", "\<\" scalar fields: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"C2", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "[", "t", "]"}], ",", 
     RowBox[{
      RowBox[{"C2", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "[", "t", "]"}], ",", 
     RowBox[{
      RowBox[{"C2", "[", 
       RowBox[{"5", ",", "6"}], "]"}], "[", "t", "]"}], ",", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}], 
     ",", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}], 
     ",", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}], 
     ",", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}], 
     ",", 
     RowBox[{
      RowBox[{"C6", "[", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}],
       "[", "t", "]"}], ",", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "[", "t", "]"}], ",", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "[", "t", "]"}], ",", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "[", "t", "]"}], ",", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "[", "t", "]"}], ",", 
     RowBox[{"g11", "[", "t", "]"}], ",", 
     RowBox[{"g12", "[", "t", "]"}], ",", 
     RowBox[{"g22", "[", "t", "]"}], ",", 
     RowBox[{"g33", "[", "t", "]"}], ",", 
     RowBox[{"g34", "[", "t", "]"}], ",", 
     RowBox[{"g44", "[", "t", "]"}], ",", 
     RowBox[{"g55", "[", "t", "]"}], ",", 
     RowBox[{"g56", "[", "t", "]"}], ",", 
     RowBox[{"g66", "[", "t", "]"}], ",", 
     RowBox[{"\[Phi]", "[", "t", "]"}]}], "}"}]}],
  SequenceForm[22, " scalar fields: ", {
    $CellContext`C2[1, 2][$CellContext`t], 
    $CellContext`C2[3, 4][$CellContext`t], 
    $CellContext`C2[5, 6][$CellContext`t], 
    $CellContext`C4[1, 3, 5, 6][$CellContext`t], 
    $CellContext`C4[1, 4, 5, 6][$CellContext`t], 
    $CellContext`C4[2, 3, 5, 6][$CellContext`t], 
    $CellContext`C4[2, 4, 5, 6][$CellContext`t], 
    $CellContext`C6[1, 2, 3, 4, 5, 6][$CellContext`t], 
    $CellContext`B2[1, 3][$CellContext`t], 
    $CellContext`B2[1, 4][$CellContext`t], 
    $CellContext`B2[2, 3][$CellContext`t], 
    $CellContext`B2[2, 4][$CellContext`t], 
    $CellContext`g11[$CellContext`t], 
    $CellContext`g12[$CellContext`t], 
    $CellContext`g22[$CellContext`t], 
    $CellContext`g33[$CellContext`t], 
    $CellContext`g34[$CellContext`t], 
    $CellContext`g44[$CellContext`t], 
    $CellContext`g55[$CellContext`t], 
    $CellContext`g56[$CellContext`t], 
    $CellContext`g66[$CellContext`t], 
    $CellContext`\[Phi][$CellContext`t]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.871642632515663*^9, 3.871643061161129*^9, 
  3.8716450381004148`*^9, 3.871652647454361*^9, 3.8716593066578107`*^9, 
  3.873368855514386*^9, 3.8733695945751114`*^9, 3.873372456454065*^9, 
  3.873378015726729*^9, 3.873387159438094*^9, 3.8734503254922953`*^9, 
  3.873453191158595*^9, 3.8734544932532773`*^9, 3.8734551412157664`*^9, 
  3.873455446200693*^9, 3.873460353769993*^9, 3.876908243027568*^9, 
  3.90714466175*^9, 3.907386372374179*^9, 3.907397955924373*^9, 
  3.907468992658986*^9, 3.9076719918219194`*^9, 3.9077411277073417`*^9, 
  3.9079342311984496`*^9, 3.9080092728793807`*^9, 3.9080200764611845`*^9, 
  3.9119842703467607`*^9, 3.9119913158933845`*^9, 3.9119944810520215`*^9, 
  3.9119963717406626`*^9, 3.912010382569211*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[33]:=",ExpressionUUID->"367d824a-1c10-4c2e-a903-7808f04619fe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "40", "\[InvisibleSpace]", "\<\" background fluxes: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"F1", "[", "5", "]"}], ",", 
     RowBox[{"F1", "[", "6", "]"}], ",", 
     RowBox[{"F3", "[", 
      RowBox[{"1", ",", "3", ",", "5"}], "]"}], ",", 
     RowBox[{"F3", "[", 
      RowBox[{"1", ",", "3", ",", "6"}], "]"}], ",", 
     RowBox[{"F3", "[", 
      RowBox[{"1", ",", "4", ",", "5"}], "]"}], ",", 
     RowBox[{"F3", "[", 
      RowBox[{"1", ",", "4", ",", "6"}], "]"}], ",", 
     RowBox[{"F3", "[", 
      RowBox[{"2", ",", "3", ",", "5"}], "]"}], ",", 
     RowBox[{"F3", "[", 
      RowBox[{"2", ",", "3", ",", "6"}], "]"}], ",", 
     RowBox[{"F3", "[", 
      RowBox[{"2", ",", "4", ",", "5"}], "]"}], ",", 
     RowBox[{"F3", "[", 
      RowBox[{"2", ",", "4", ",", "6"}], "]"}], ",", 
     RowBox[{"F5", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], ",", 
     RowBox[{"F5", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], ",", 
     RowBox[{"H", "[", 
      RowBox[{"1", ",", "2", ",", "5"}], "]"}], ",", 
     RowBox[{"H", "[", 
      RowBox[{"1", ",", "2", ",", "6"}], "]"}], ",", 
     RowBox[{"H", "[", 
      RowBox[{"3", ",", "4", ",", "5"}], "]"}], ",", 
     RowBox[{"H", "[", 
      RowBox[{"3", ",", "4", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"1", ",", "3", ",", "5"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"1", ",", "3", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"1", ",", "4", ",", "5"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"1", ",", "4", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"2", ",", "3", ",", "5"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"2", ",", "3", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"2", ",", "4", ",", "5"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"2", ",", "4", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"3", ",", "1", ",", "5"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"3", ",", "1", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"3", ",", "2", ",", "5"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"3", ",", "2", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"4", ",", "1", ",", "5"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"4", ",", "1", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"4", ",", "2", ",", "5"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"4", ",", "2", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"5", ",", "1", ",", "3"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"5", ",", "1", ",", "4"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"5", ",", "2", ",", "3"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"5", ",", "2", ",", "4"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"6", ",", "1", ",", "3"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"6", ",", "1", ",", "4"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"6", ",", "2", ",", "3"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"6", ",", "2", ",", "4"}], "]"}]}], "}"}]}],
  SequenceForm[40, " background fluxes: ", {
    $CellContext`F1[5], 
    $CellContext`F1[6], 
    $CellContext`F3[1, 3, 5], 
    $CellContext`F3[1, 3, 6], 
    $CellContext`F3[1, 4, 5], 
    $CellContext`F3[1, 4, 6], 
    $CellContext`F3[2, 3, 5], 
    $CellContext`F3[2, 3, 6], 
    $CellContext`F3[2, 4, 5], 
    $CellContext`F3[2, 4, 6], 
    $CellContext`F5[1, 2, 3, 4, 5], 
    $CellContext`F5[1, 2, 3, 4, 6], 
    $CellContext`H[1, 2, 5], 
    $CellContext`H[1, 2, 6], 
    $CellContext`H[3, 4, 5], 
    $CellContext`H[3, 4, 6], 
    $CellContext`f[1, 3, 5], 
    $CellContext`f[1, 3, 6], 
    $CellContext`f[1, 4, 5], 
    $CellContext`f[1, 4, 6], 
    $CellContext`f[2, 3, 5], 
    $CellContext`f[2, 3, 6], 
    $CellContext`f[2, 4, 5], 
    $CellContext`f[2, 4, 6], 
    $CellContext`f[3, 1, 5], 
    $CellContext`f[3, 1, 6], 
    $CellContext`f[3, 2, 5], 
    $CellContext`f[3, 2, 6], 
    $CellContext`f[4, 1, 5], 
    $CellContext`f[4, 1, 6], 
    $CellContext`f[4, 2, 5], 
    $CellContext`f[4, 2, 6], 
    $CellContext`f[5, 1, 3], 
    $CellContext`f[5, 1, 4], 
    $CellContext`f[5, 2, 3], 
    $CellContext`f[5, 2, 4], 
    $CellContext`f[6, 1, 3], 
    $CellContext`f[6, 1, 4], 
    $CellContext`f[6, 2, 3], 
    $CellContext`f[6, 2, 4]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.871642632515663*^9, 3.871643061161129*^9, 
  3.8716450381004148`*^9, 3.871652647454361*^9, 3.8716593066578107`*^9, 
  3.873368855514386*^9, 3.8733695945751114`*^9, 3.873372456454065*^9, 
  3.873378015726729*^9, 3.873387159438094*^9, 3.8734503254922953`*^9, 
  3.873453191158595*^9, 3.8734544932532773`*^9, 3.8734551412157664`*^9, 
  3.873455446200693*^9, 3.873460353769993*^9, 3.876908243027568*^9, 
  3.90714466175*^9, 3.907386372374179*^9, 3.907397955924373*^9, 
  3.907468992658986*^9, 3.9076719918219194`*^9, 3.9077411277073417`*^9, 
  3.9079342311984496`*^9, 3.9080092728793807`*^9, 3.9080200764611845`*^9, 
  3.9119842703467607`*^9, 3.9119913158933845`*^9, 3.9119944810520215`*^9, 
  3.9119963717406626`*^9, 3.9120103825851955`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[33]:=",ExpressionUUID->"6ce40f06-11f8-47a7-861d-987f22f0ba06"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Generic flat directions: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"C6", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}], 
     "[", "t", "]"}], "}"}]}],
  SequenceForm["Generic flat directions: ", {
    $CellContext`C6[1, 2, 3, 4, 5, 6][$CellContext`t]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.871642632515663*^9, 3.871643061161129*^9, 
  3.8716450381004148`*^9, 3.871652647454361*^9, 3.8716593066578107`*^9, 
  3.873368855514386*^9, 3.8733695945751114`*^9, 3.873372456454065*^9, 
  3.873378015726729*^9, 3.873387159438094*^9, 3.8734503254922953`*^9, 
  3.873453191158595*^9, 3.8734544932532773`*^9, 3.8734551412157664`*^9, 
  3.873455446200693*^9, 3.873460353769993*^9, 3.876908243027568*^9, 
  3.90714466175*^9, 3.907386372374179*^9, 3.907397955924373*^9, 
  3.907468992658986*^9, 3.9076719918219194`*^9, 3.9077411277073417`*^9, 
  3.9079342311984496`*^9, 3.9080092728793807`*^9, 3.9080200764611845`*^9, 
  3.9119842703467607`*^9, 3.9119913158933845`*^9, 3.9119944810520215`*^9, 
  3.9119963717406626`*^9, 3.912010383083997*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[33]:=",ExpressionUUID->"9da24d1e-4186-4b6e-b3c8-c96aa337c010"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Solution ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["s", "55", "+"], "29"}], TraditionalForm]],
  CellChangeTimes->{
   3.850373253652252*^9, {3.850373323061492*^9, 3.8503733721666317`*^9}, {
    3.850373419056591*^9, 3.8503734215217466`*^9}, 3.8587654463386564`*^9},
  ExpressionUUID->"a9868a62-baab-4bb8-aa78-a3faa4811ddc"]
}], "Subsection",
 CellChangeTimes->{{3.871562266912733*^9, 3.8715623190758934`*^9}, {
  3.8717284680235095`*^9, 3.8717284685404267`*^9}, {3.871732110927702*^9, 
  3.8717321127760983`*^9}, {3.9071443977485943`*^9, 
  3.9071443989886494`*^9}},ExpressionUUID->"c8b8f3f0-bb30-439d-b33e-\
f8a1e058d12d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    FormBox[
     SubsuperscriptBox["s", "55", "+"],
     TraditionalForm], "29"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "0.07976470168552857`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1.0641247621311276`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.23107417005354128`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6592500503445742`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6627729390811078`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.08413546593077764`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6357648302856594`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.3202551197766559`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.12081658070993549`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.002971743830497533`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.18187240528442433`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.8291160197340643`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.8373727576306593`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.25652093835723794`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06654654243413156`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.8075420682374366`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.013195009739926412`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.013682434795009277`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.5537901381421801`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "AnalyseSol", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.781938651110544*^9, 3.781938655485444*^9}, {
   3.781938753573326*^9, 3.781938811618178*^9}, {3.7831703393949347`*^9, 
   3.783170371683024*^9}, {3.783772762693671*^9, 3.7837727649655333`*^9}, {
   3.787404299735312*^9, 3.787404304807131*^9}, 3.788094559796179*^9, {
   3.788850939585531*^9, 3.7888509460373144`*^9}, {3.7891335315555468`*^9, 
   3.7891335332017713`*^9}, {3.7892192013063474`*^9, 
   3.7892192044529715`*^9}, {3.789291946623537*^9, 3.7892919733580585`*^9}, {
   3.78929453712208*^9, 3.789294546735546*^9}, 3.7892982667455163`*^9, {
   3.791544772704542*^9, 3.79154477560023*^9}, {3.827333064481888*^9, 
   3.827333074405034*^9}, {3.8292104840266933`*^9, 3.829210486300155*^9}, {
   3.829220290820447*^9, 3.8292203042280564`*^9}, 3.829228525580119*^9, 
   3.829276765755169*^9, 3.8292768276974807`*^9, {3.835862255391605*^9, 
   3.8358623250618625`*^9}, 3.835862363740336*^9, {3.8487275528002777`*^9, 
   3.8487275791250386`*^9}, {3.850381221204447*^9, 3.850381221210498*^9}, {
   3.850381410641587*^9, 3.850381412984764*^9}, 3.8503815951210227`*^9, {
   3.8503817783741007`*^9, 3.8503817829267645`*^9}, 3.8503820632979116`*^9, 
   3.850382166763832*^9, {3.8503822845157723`*^9, 3.8503822873161154`*^9}, 
   3.8503825658833895`*^9, 3.8587668175278687`*^9, {3.8711870943094673`*^9, 
   3.871187153998597*^9}, 3.8716418796573296`*^9, 3.871642531095586*^9, {
   3.9071444174682093`*^9, 3.9071444240988617`*^9}, {3.911983209534344*^9, 
   3.9119832119933605`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"7ee0d221-452d-4cbf-86b9-9467366b1acc"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"4d Ricci scalar \\!\\(\\*SubscriptBox[\\(R\\), \\(4\\)]\\) = 4\
\\!\\(\\*SubscriptBox[\\(V\\), \\(min\\)]\\) = \"\>", "\[InvisibleSpace]", 
   "0.02030886900061546`", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "4d Ricci scalar \!\(\*SubscriptBox[\(R\), \(4\)]\) = \
4\!\(\*SubscriptBox[\(V\), \(min\)]\) = ", 0.02030886900061546, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.8769082808876348`*^9, 3.907144692099763*^9, 3.9073864246655054`*^9, 
  3.907397977473002*^9, 3.9074690171187954`*^9, 3.90767201349652*^9, 
  3.907741150977521*^9, 3.9079342587291594`*^9, 3.9080092950055404`*^9, 
  3.9080200985765395`*^9, 3.9119842920437775`*^9, 3.9119913374847217`*^9, 
  3.9119945037402077`*^9, 3.9119963934734716`*^9, 3.912010384910101*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[39]:=",ExpressionUUID->"35e6acf5-8881-4d44-8132-b403a8123eeb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"6d Ricci scalar \\!\\(\\*SubscriptBox[\\(R\\), \\(6\\)]\\) = \
\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.7417748788165592`"}]}],
  SequenceForm[
  "6d Ricci scalar \!\(\*SubscriptBox[\(R\), \(6\)]\) = ", \
-0.7417748788165592],
  Editable->False]], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.8769082808876348`*^9, 3.907144692099763*^9, 3.9073864246655054`*^9, 
  3.907397977473002*^9, 3.9074690171187954`*^9, 3.90767201349652*^9, 
  3.907741150977521*^9, 3.9079342587291594`*^9, 3.9080092950055404`*^9, 
  3.9080200985765395`*^9, 3.9119842920437775`*^9, 3.9119913374847217`*^9, 
  3.9119945037402077`*^9, 3.9119963934734716`*^9, 3.912010384989746*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[39]:=",ExpressionUUID->"d0409560-6bb2-471f-b782-86da752c79c8"],

Cell[BoxData["\<\"Check: the gradient of the potential is vanishing at the \
point in field space. \[Checkmark]\"\>"], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.8769082808876348`*^9, 3.907144692099763*^9, 3.9073864246655054`*^9, 
  3.907397977473002*^9, 3.9074690171187954`*^9, 3.90767201349652*^9, 
  3.907741150977521*^9, 3.9079342587291594`*^9, 3.9080092950055404`*^9, 
  3.9080200985765395`*^9, 3.9119842920437775`*^9, 3.9119913374847217`*^9, 
  3.9119945037402077`*^9, 3.9119963934734716`*^9, 3.9120103850055785`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[39]:=",ExpressionUUID->"d818f8a6-950a-4632-9a0f-60d490ea61d6"],

Cell[BoxData["\<\"Diagonalizing the mass matrix...\"\>"], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.8769082808876348`*^9, 3.907144692099763*^9, 3.9073864246655054`*^9, 
  3.907397977473002*^9, 3.9074690171187954`*^9, 3.90767201349652*^9, 
  3.907741150977521*^9, 3.9079342587291594`*^9, 3.9080092950055404`*^9, 
  3.9080200985765395`*^9, 3.9119842920437775`*^9, 3.9119913374847217`*^9, 
  3.9119945037402077`*^9, 3.9119963934734716`*^9, 3.9120103850055785`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[39]:=",ExpressionUUID->"2c5c8dee-4810-4713-8620-81a7b27331d2"],

Cell[BoxData["\<\"Masses\.b2:\"\>"], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.8769082808876348`*^9, 3.907144692099763*^9, 3.9073864246655054`*^9, 
  3.907397977473002*^9, 3.9074690171187954`*^9, 3.90767201349652*^9, 
  3.907741150977521*^9, 3.9079342587291594`*^9, 3.9080092950055404`*^9, 
  3.9080200985765395`*^9, 3.9119842920437775`*^9, 3.9119913374847217`*^9, 
  3.9119945037402077`*^9, 3.9119963934734716`*^9, 3.9120105263712516`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[39]:=",ExpressionUUID->"35f37494-f479-47e9-99aa-9cdacf93c5d0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.02217508280410926`"}], ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "2.593620918912385`*^-6", ",", "0.0036170704660509565`", ",", 
   "0.009572540235142452`", ",", "0.028509301435344785`", ",", 
   "0.05504076901056847`", ",", "0.12647039969919283`", ",", 
   "0.17722267326215052`", ",", "0.24339679569344586`", ",", 
   "0.3526178283204903`", ",", "0.8215647509886893`", ",", 
   "0.9650529510796015`", ",", "1.444184562563887`", ",", 
   "1.4892921403551265`", ",", "1.9640472971329344`", ",", 
   "2.633974288330046`", ",", "2.895007248701377`", ",", 
   "6.4482608502616445`"}], "}"}]], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.8769082808876348`*^9, 3.907144692099763*^9, 3.9073864246655054`*^9, 
  3.907397977473002*^9, 3.9074690171187954`*^9, 3.90767201349652*^9, 
  3.907741150977521*^9, 3.9079342587291594`*^9, 3.9080092950055404`*^9, 
  3.9080200985765395`*^9, 3.9119842920437775`*^9, 3.9119913374847217`*^9, 
  3.9119945037402077`*^9, 3.9119963934734716`*^9, 3.912010526386854*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[39]:=",ExpressionUUID->"08041ad2-a572-4673-b71a-926998a52152"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Eta]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "4.367566269384523`"}]}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Eta]\), \(V\)]\) = ", \
-4.367566269384523],
  Editable->False]], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.8769082808876348`*^9, 3.907144692099763*^9, 3.9073864246655054`*^9, 
  3.907397977473002*^9, 3.9074690171187954`*^9, 3.90767201349652*^9, 
  3.907741150977521*^9, 3.9079342587291594`*^9, 3.9080092950055404`*^9, 
  3.9080200985765395`*^9, 3.9119842920437775`*^9, 3.9119913374847217`*^9, 
  3.9119945037402077`*^9, 3.9119963934734716`*^9, 3.912010526386854*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[39]:=",ExpressionUUID->"5bec53ad-a447-4f08-861c-1b73c268f8ad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of massless fields: \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["Number of massless fields: ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.8769082808876348`*^9, 3.907144692099763*^9, 3.9073864246655054`*^9, 
  3.907397977473002*^9, 3.9074690171187954`*^9, 3.90767201349652*^9, 
  3.907741150977521*^9, 3.9079342587291594`*^9, 3.9080092950055404`*^9, 
  3.9080200985765395`*^9, 3.9119842920437775`*^9, 3.9119913374847217`*^9, 
  3.9119945037402077`*^9, 3.9119963934734716`*^9, 3.912010529589811*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[39]:=",ExpressionUUID->"6174ef1b-5f07-46c9-945a-878e344bf09f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Massless field \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\":\"\>"}],
  SequenceForm["Massless field ", 1, ":"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.8769082808876348`*^9, 3.907144692099763*^9, 3.9073864246655054`*^9, 
  3.907397977473002*^9, 3.9074690171187954`*^9, 3.90767201349652*^9, 
  3.907741150977521*^9, 3.9079342587291594`*^9, 3.9080092950055404`*^9, 
  3.9080200985765395`*^9, 3.9119842920437775`*^9, 3.9119913374847217`*^9, 
  3.9119945037402077`*^9, 3.9119963934734716`*^9, 3.912010529589811*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[39]:=",ExpressionUUID->"9f19c2b3-b414-4597-a087-bf8cc6dacbde"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"m\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{"1.4142135623730951`", " ", 
    RowBox[{
     RowBox[{"C6", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}], 
     "[", "t", "]"}]}]}],
  SequenceForm[
  "m", 1, " = ", 
   1.4142135623730951` $CellContext`C6[1, 2, 3, 4, 5, 6][$CellContext`t]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.8769082808876348`*^9, 3.907144692099763*^9, 3.9073864246655054`*^9, 
  3.907397977473002*^9, 3.9074690171187954`*^9, 3.90767201349652*^9, 
  3.907741150977521*^9, 3.9079342587291594`*^9, 3.9080092950055404`*^9, 
  3.9080200985765395`*^9, 3.9119842920437775`*^9, 3.9119913374847217`*^9, 
  3.9119945037402077`*^9, 3.9119963934734716`*^9, 3.912010529589811*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[39]:=",ExpressionUUID->"d7f33a9b-928a-448e-9858-43e31507e1a3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Massless field \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\":\"\>"}],
  SequenceForm["Massless field ", 2, ":"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.8769082808876348`*^9, 3.907144692099763*^9, 3.9073864246655054`*^9, 
  3.907397977473002*^9, 3.9074690171187954`*^9, 3.90767201349652*^9, 
  3.907741150977521*^9, 3.9079342587291594`*^9, 3.9080092950055404`*^9, 
  3.9080200985765395`*^9, 3.9119842920437775`*^9, 3.9119913374847217`*^9, 
  3.9119945037402077`*^9, 3.9119963934734716`*^9, 3.9120105296055117`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[39]:=",ExpressionUUID->"6ad150d4-1a4d-42b0-a8ee-f9df70a99340"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"m\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{"1.4142135623730951`", " ", 
    RowBox[{
     RowBox[{"C4", "[", 
      RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}]}],
  SequenceForm[
  "m", 2, " = ", 
   1.4142135623730951` $CellContext`C4[2, 4, 5, 6][$CellContext`t]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.8769082808876348`*^9, 3.907144692099763*^9, 3.9073864246655054`*^9, 
  3.907397977473002*^9, 3.9074690171187954`*^9, 3.90767201349652*^9, 
  3.907741150977521*^9, 3.9079342587291594`*^9, 3.9080092950055404`*^9, 
  3.9080200985765395`*^9, 3.9119842920437775`*^9, 3.9119913374847217`*^9, 
  3.9119945037402077`*^9, 3.9119963934734716`*^9, 3.9120105296055117`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[39]:=",ExpressionUUID->"6948580e-bbd8-4f53-95ee-626f5047c130"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Massless field \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\":\"\>"}],
  SequenceForm["Massless field ", 3, ":"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.8769082808876348`*^9, 3.907144692099763*^9, 3.9073864246655054`*^9, 
  3.907397977473002*^9, 3.9074690171187954`*^9, 3.90767201349652*^9, 
  3.907741150977521*^9, 3.9079342587291594`*^9, 3.9080092950055404`*^9, 
  3.9080200985765395`*^9, 3.9119842920437775`*^9, 3.9119913374847217`*^9, 
  3.9119945037402077`*^9, 3.9119963934734716`*^9, 3.9120105296055117`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[39]:=",ExpressionUUID->"d230ff6e-88e5-4e20-864e-e24aadd9fde5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"m\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{"1.4142135623730951`", " ", 
    RowBox[{
     RowBox[{"C4", "[", 
      RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}]}],
  SequenceForm[
  "m", 3, " = ", 
   1.4142135623730951` $CellContext`C4[1, 4, 5, 6][$CellContext`t]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.8769082808876348`*^9, 3.907144692099763*^9, 3.9073864246655054`*^9, 
  3.907397977473002*^9, 3.9074690171187954`*^9, 3.90767201349652*^9, 
  3.907741150977521*^9, 3.9079342587291594`*^9, 3.9080092950055404`*^9, 
  3.9080200985765395`*^9, 3.9119842920437775`*^9, 3.9119913374847217`*^9, 
  3.9119945037402077`*^9, 3.9119963934734716`*^9, 3.9120105296055117`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[39]:=",ExpressionUUID->"c0315167-089f-4595-ab3d-7e53475cfb58"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Massless field \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\":\"\>"}],
  SequenceForm["Massless field ", 4, ":"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.8769082808876348`*^9, 3.907144692099763*^9, 3.9073864246655054`*^9, 
  3.907397977473002*^9, 3.9074690171187954`*^9, 3.90767201349652*^9, 
  3.907741150977521*^9, 3.9079342587291594`*^9, 3.9080092950055404`*^9, 
  3.9080200985765395`*^9, 3.9119842920437775`*^9, 3.9119913374847217`*^9, 
  3.9119945037402077`*^9, 3.9119963934734716`*^9, 3.91201052962113*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[39]:=",ExpressionUUID->"c0d03ef6-dd84-4bd3-a075-eb4e20e83e31"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"m\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{"1.4142135623730951`", " ", 
    RowBox[{
     RowBox[{"C4", "[", 
      RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}]}],
  SequenceForm[
  "m", 4, " = ", 
   1.4142135623730951` $CellContext`C4[1, 3, 5, 6][$CellContext`t]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.8769082808876348`*^9, 3.907144692099763*^9, 3.9073864246655054`*^9, 
  3.907397977473002*^9, 3.9074690171187954`*^9, 3.90767201349652*^9, 
  3.907741150977521*^9, 3.9079342587291594`*^9, 3.9080092950055404`*^9, 
  3.9080200985765395`*^9, 3.9119842920437775`*^9, 3.9119913374847217`*^9, 
  3.9119945037402077`*^9, 3.9119963934734716`*^9, 3.91201052962113*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[39]:=",ExpressionUUID->"096b8218-2d05-4952-bee0-8fe68d751559"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of tachyons: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["Number of tachyons: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.8769082808876348`*^9, 3.907144692099763*^9, 3.9073864246655054`*^9, 
  3.907397977473002*^9, 3.9074690171187954`*^9, 3.90767201349652*^9, 
  3.907741150977521*^9, 3.9079342587291594`*^9, 3.9080092950055404`*^9, 
  3.9080200985765395`*^9, 3.9119842920437775`*^9, 3.9119913374847217`*^9, 
  3.9119945037402077`*^9, 3.9119963934734716`*^9, 3.91201052962113*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[39]:=",ExpressionUUID->"2eeeaab3-f40b-4af6-a08e-59734597a04b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Tachyon \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\", with m\.b2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.02217508280410926`"}], "\[InvisibleSpace]", "\<\":\"\>"}],
  SequenceForm["Tachyon ", 1, ", with m\.b2 = ", -0.02217508280410926, ":"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.8769082808876348`*^9, 3.907144692099763*^9, 3.9073864246655054`*^9, 
  3.907397977473002*^9, 3.9074690171187954`*^9, 3.90767201349652*^9, 
  3.907741150977521*^9, 3.9079342587291594`*^9, 3.9080092950055404`*^9, 
  3.9080200985765395`*^9, 3.9119842920437775`*^9, 3.9119913374847217`*^9, 
  3.9119945037402077`*^9, 3.9119963934734716`*^9, 3.9120105296367607`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[39]:=",ExpressionUUID->"3b77e8a9-662b-4276-9334-2be676e99627"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"t\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"0.018465954503823167`", " ", 
     RowBox[{"g11", "[", "t", "]"}]}], "-", 
    RowBox[{"0.08827330220203863`", " ", 
     RowBox[{"g12", "[", "t", "]"}]}], "-", 
    RowBox[{"0.15520890658600908`", " ", 
     RowBox[{"g22", "[", "t", "]"}]}], "+", 
    RowBox[{"0.4261697429247054`", " ", 
     RowBox[{"g33", "[", "t", "]"}]}], "+", 
    RowBox[{"0.0708388895498675`", " ", 
     RowBox[{"g34", "[", "t", "]"}]}], "+", 
    RowBox[{"0.5711019727175474`", " ", 
     RowBox[{"g44", "[", "t", "]"}]}], "+", 
    RowBox[{"0.2891767020088842`", " ", 
     RowBox[{"g55", "[", "t", "]"}]}], "-", 
    RowBox[{"0.11432493469989465`", " ", 
     RowBox[{"g56", "[", "t", "]"}]}], "+", 
    RowBox[{"0.1368582657291855`", " ", 
     RowBox[{"g66", "[", "t", "]"}]}], "-", 
    RowBox[{"0.32031045241152495`", " ", 
     RowBox[{"\[Phi]", "[", "t", "]"}]}], "-", 
    RowBox[{"0.005751038895864745`", " ", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "[", "t", "]"}]}], "+", 
    RowBox[{"0.02537003041964252`", " ", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "[", "t", "]"}]}], "-", 
    RowBox[{"0.009453158811860205`", " ", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "[", "t", "]"}]}], "+", 
    RowBox[{"0.013315508816019544`", " ", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "[", "t", "]"}]}], "+", 
    RowBox[{"0.006005239203779826`", " ", 
     RowBox[{
      RowBox[{"C2", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "[", "t", "]"}]}], "-", 
    RowBox[{"0.012111564269284338`", " ", 
     RowBox[{
      RowBox[{"C2", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "[", "t", "]"}]}], "+", 
    RowBox[{"0.08456449592674661`", " ", 
     RowBox[{
      RowBox[{"C2", "[", 
       RowBox[{"5", ",", "6"}], "]"}], "[", "t", "]"}]}], "-", 
    RowBox[{"0.012439728872330212`", " ", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", 
      "]"}]}]}]}],
  SequenceForm[
  "t", 1, " = ", 0.018465954503823167` $CellContext`g11[$CellContext`t] - 
   0.08827330220203863 $CellContext`g12[$CellContext`t] - 
   0.15520890658600908` $CellContext`g22[$CellContext`t] + 
   0.4261697429247054 $CellContext`g33[$CellContext`t] + 
   0.0708388895498675 $CellContext`g34[$CellContext`t] + 
   0.5711019727175474 $CellContext`g44[$CellContext`t] + 
   0.2891767020088842 $CellContext`g55[$CellContext`t] - 
   0.11432493469989465` $CellContext`g56[$CellContext`t] + 
   0.1368582657291855 $CellContext`g66[$CellContext`t] - 
   0.32031045241152495` $CellContext`\[Phi][$CellContext`t] - 
   0.005751038895864745 $CellContext`B2[1, 3][$CellContext`t] + 
   0.02537003041964252 $CellContext`B2[1, 4][$CellContext`t] - 
   0.009453158811860205 $CellContext`B2[2, 3][$CellContext`t] + 
   0.013315508816019544` $CellContext`B2[2, 4][$CellContext`t] + 
   0.006005239203779826 $CellContext`C2[1, 2][$CellContext`t] - 
   0.012111564269284338` $CellContext`C2[3, 4][$CellContext`t] + 
   0.08456449592674661 $CellContext`C2[5, 6][$CellContext`t] - 
   0.012439728872330212` $CellContext`C4[2, 3, 5, 6][$CellContext`t]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.8769082808876348`*^9, 3.907144692099763*^9, 3.9073864246655054`*^9, 
  3.907397977473002*^9, 3.9074690171187954`*^9, 3.90767201349652*^9, 
  3.907741150977521*^9, 3.9079342587291594`*^9, 3.9080092950055404`*^9, 
  3.9080200985765395`*^9, 3.9119842920437775`*^9, 3.9119913374847217`*^9, 
  3.9119945037402077`*^9, 3.9119963934734716`*^9, 3.9120105296367607`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[39]:=",ExpressionUUID->"3824be09-9627-4274-9f52-d845a12fe421"]
}, Open  ]]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.9119832769250917`*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"720f476d-0c03-439f-a7de-a1ac71002661"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Potential", " ", "VGen", " ", "and", " ", "solution"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9073875914935904`*^9, 3.9073875922391233`*^9}, {
  3.907469001658387*^9, 3.9074690051158314`*^9}, {3.9119831303259525`*^9, 
  3.911983137066674*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"306339c0-5042-4219-be42-d3268d227590"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Solution", " ", "Ansatz", " ", "initial", " ", "basis"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"rep", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"F5", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
       "\[Rule]", " ", "0"}], ",", 
      RowBox[{
       RowBox[{"F5", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
       "\[Rule]", " ", "0"}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"F3", "[", 
        RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"F3", "[", 
        RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}]}], "}"}]}],
    ";"}], " "}]], "Input",
 CellChangeTimes->{{3.911984289094584*^9, 3.911984303146409*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"036ebad1-948c-4be3-bd9a-eb9e9681dafb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Test", " ", "of", " ", "expressions", " ", "in", " ", "var1"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"solvar1", "=", "sol"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Max", "[", 
    RowBox[{"Abs", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{"VGen", "/.", "rep"}], "]"}], " ", "/.", "solvar1"}], ",", 
        RowBox[{"{", "fields", "}"}]}], "]"}], "/.", "extremum"}], "]"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9119832891035724`*^9, 3.9119833336108723`*^9}, {
  3.911983420147564*^9, 3.9119834848595695`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"9c10ecfa-a20f-4078-b2ad-d4bf1ca7256d"],

Cell[BoxData["1.9012569296705806`*^-15"], "Output",
 CellChangeTimes->{3.9119843503004093`*^9, 3.911991402629861*^9, 
  3.9119945648497076`*^9, 3.911996454491434*^9, 3.9120105555659637`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"b00af99b-93c8-405b-b214-75ae311ecad5"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.911983331763818*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"bef8df2c-05fe-402e-ab86-0360da247b74"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Express", " ", "potential", " ", "and", " ", "solution", " ", "in", " ", 
    "terms", " ", "of", " ", "var2", " ", "and", " ", "test"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"var2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"T10", "[", "1", "]"}], ",", 
       RowBox[{"T10", "[", "2", "]"}], ",", 
       RowBox[{"T10", "[", "3", "]"}], ",", 
       RowBox[{"F1", "[", "5", "]"}], ",", "Fo1", ",", "Fo2", ",", "a12", ",",
        "a34", ",", "a56", ",", "B", ",", 
       RowBox[{"f", "[", 
        RowBox[{"1", ",", "4", ",", "6"}], "]"}], ",", 
       RowBox[{"f", "[", 
        RowBox[{"2", ",", "3", ",", "5"}], "]"}], ",", 
       RowBox[{"f", "[", 
        RowBox[{"3", ",", "2", ",", "5"}], "]"}], ",", 
       RowBox[{"f", "[", 
        RowBox[{"6", ",", "1", ",", "4"}], "]"}], ",", "g12", ",", "g34", ",",
        "g56"}], "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"repvar1var2", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
         RowBox[{"g56", " ", "*", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "g12"}], " ", "*", "g56", "*", " ", 
           RowBox[{"f", "[", 
            RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], "+", 
          RowBox[{"g34", " ", "*", 
           RowBox[{"f", "[", 
            RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
         RowBox[{
          RowBox[{"-", "g12"}], " ", "*", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
         RowBox[{"g12", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"1", ",", "2", ",", "5"}], "]"}], "->", " ", 
         RowBox[{"B", "*", 
          RowBox[{"f", "[", 
           RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"3", ",", "4", ",", "6"}], "]"}], "->", " ", 
         RowBox[{
          RowBox[{"-", " ", "B"}], "*", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"F3", "[", 
          RowBox[{"1", ",", "3", ",", "5"}], "]"}], "->", 
         RowBox[{
          RowBox[{"Fo1", "*", 
           RowBox[{"g12", "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"f", "[", 
                  RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}],
                " ", "*", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"g12", "^", "2"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f", "[", 
                 RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", 
               "2"}]}], ")"}]}], " ", "*", 
           RowBox[{"f", "[", 
            RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
           RowBox[{"f", "[", 
            RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "+", 
          RowBox[{"Fo2", "*", 
           RowBox[{"g12", "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"f", "[", 
                  RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}],
                " ", "*", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"g12", "^", "2"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f", "[", 
                 RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", 
               "2"}]}], ")"}]}], "  ", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"f", "[", 
              RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], 
           " ", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"g12", "^", "2"}]}], ")"}]}], "-", 
          RowBox[{"a12", " ", "*", " ", 
           RowBox[{"f", "[", 
            RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"F3", "[", 
          RowBox[{"1", ",", "3", ",", "6"}], "]"}], "->", 
         RowBox[{
          RowBox[{"a12", "*", "g56", "*", " ", 
           RowBox[{"f", "[", 
            RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], "-", 
          RowBox[{"a34", " ", "*", " ", 
           RowBox[{"f", "[", 
            RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"F3", "[", 
          RowBox[{"1", ",", "4", ",", "6"}], "]"}], "->", 
         RowBox[{
          RowBox[{"Fo1", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f", "[", 
                 RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], 
              " ", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f", "[", 
                 RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", 
               "2"}]}], " ", ")"}], " ", "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"f", "[", 
                  RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}],
                " ", "*", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"g12", "^", "2"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f", "[", 
                 RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", 
               "2"}]}], ")"}]}]}], "+", 
          RowBox[{"Fo2", " ", "*", " ", 
           RowBox[{"g12", "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"f", "[", 
                  RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}],
                " ", "*", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"g12", "^", "2"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f", "[", 
                 RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", 
               "2"}]}], ")"}]}], " ", "*", " ", 
           RowBox[{"f", "[", 
            RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
           RowBox[{"f", "[", 
            RowBox[{"2", ",", "3", ",", "5"}], "]"}], " ", "*", " ", 
           "g12"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"F3", "[", 
          RowBox[{"2", ",", "3", ",", "5"}], "]"}], "->", 
         RowBox[{"Fo2", " ", "+", " ", 
          RowBox[{"a12", " ", "*", 
           RowBox[{"f", "[", 
            RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", "g12"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"F3", "[", 
          RowBox[{"2", ",", "3", ",", "6"}], "]"}], "->", 
         RowBox[{
          RowBox[{"a12", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "g12"}], " ", "*", "g56", "*", " ", 
              RowBox[{"f", "[", 
               RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], "+", 
             RowBox[{"g34", " ", "*", 
              RowBox[{"f", "[", 
               RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}], ")"}]}], " ", 
          "+", " ", 
          RowBox[{"a34", "*", "g12", "*", " ", 
           RowBox[{"f", "[", 
            RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], "+", 
          RowBox[{"a56", "*", 
           RowBox[{"f", "[", 
            RowBox[{"6", ",", "1", ",", "4"}], "]"}]}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"F3", "[", 
          RowBox[{"2", ",", "4", ",", "6"}], "]"}], "->", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "Fo1"}], " ", "*", " ", 
           RowBox[{"g12", "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"f", "[", 
                  RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}],
                " ", "*", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"g12", "^", "2"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f", "[", 
                 RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", 
               "2"}]}], ")"}]}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"f", "[", 
              RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}]}], 
          "+", 
          RowBox[{"Fo2", "*", " ", 
           RowBox[{"g12", "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"f", "[", 
                  RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}],
                " ", "*", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"g12", "^", "2"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"f", "[", 
                 RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", 
               "2"}]}], ")"}]}], " ", "*", " ", 
           RowBox[{"f", "[", 
            RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
           RowBox[{"f", "[", 
            RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "  ", "-", " ", 
          RowBox[{"a12", "*", 
           RowBox[{"f", "[", 
            RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}]}]}], "}"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"g56", "->", "G56"}], ",", 
        RowBox[{"g12", "->", "G12"}], ",", 
        RowBox[{"g34", "->", "G34"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solvar2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "0.07976470168552857`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1.0641247621311276`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.23107417005354128`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.8373727576306593`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.25652093835723794`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.013682434795009277`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.5537901381421801`"}]}], ",", 
       RowBox[{"Fo1", "\[Rule]", "0.15875494006455787`"}], ",", 
       RowBox[{"Fo2", "\[Rule]", 
        RowBox[{"-", "0.01184388520732268`"}]}], ",", 
       RowBox[{"G56", "\[Rule]", 
        RowBox[{"-", "0.9901397103961713`"}]}], ",", 
       RowBox[{"G12", "\[Rule]", 
        RowBox[{"-", "0.9643758539773452`"}]}], ",", 
       RowBox[{"G34", "\[Rule]", "3.3764339767277667`"}], ",", 
       RowBox[{"B", "\[Rule]", 
        RowBox[{"-", "0.21719407949099007`"}]}], ",", 
       RowBox[{"a12", "\[Rule]", 
        RowBox[{"-", "0.7726172661693373`"}]}], ",", 
       RowBox[{"a34", "\[Rule]", "1.621318640236763`"}], ",", 
       RowBox[{"a56", "\[Rule]", "0.6325082158212033`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vvar2", "=", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"VGen", "/.", "rep"}], "]"}], "/.", "repvar1var2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Max", "[", 
    RowBox[{"Abs", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Vvar2", "/.", "solvar2"}], ",", 
        RowBox[{"{", "fields", "}"}]}], "]"}], "/.", "extremum"}], "]"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.907389882204291*^9, 3.9073899046754456`*^9}, {
  3.911983364937095*^9, 3.9119834056224575`*^9}, {3.9119835355100536`*^9, 
  3.911983536624587*^9}, {3.9119839391164103`*^9, 3.911983951194542*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"c00f4df8-3164-4d6f-a787-eef533135a39"],

Cell[BoxData["3.4035274598664955`*^-15"], "Output",
 CellChangeTimes->{3.9119843550420322`*^9, 3.911991407787012*^9, 
  3.911994569893453*^9, 3.9119964595797353`*^9, 3.912008980357374*^9, 
  3.912010569851342*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"f8cdc1ad-b340-473f-ab00-77ffdeddfb97"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.911983512558303*^9, 3.9119835335680637`*^9}, 
   3.9119838403508625`*^9},
 CellLabel->"In[52]:=",ExpressionUUID->"03c7cba5-240d-44ad-a812-cedb9da33990"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"First", " ", "scaling", " ", "test"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Vvar2firstscaling", "=", 
     RowBox[{"Vvar2", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"T10", "[", "1", "]"}], "->", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"gam", "^", "2"}]}], " ", "*", 
          RowBox[{"T10", "[", "1", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"T10", "[", "2", "]"}], "->", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"gam", "^", "2"}]}], " ", "*", 
          RowBox[{"T10", "[", "2", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"T10", "[", "3", "]"}], "->", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"gam", "^", "2"}]}], " ", "*", 
          RowBox[{"T10", "[", "3", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"F1", "[", "5", "]"}], "->", 
         RowBox[{
          RowBox[{"1", "/", "gam"}], " ", "*", 
          RowBox[{"F1", "[", "5", "]"}]}]}], ",", 
        RowBox[{"Fo1", "->", 
         RowBox[{
          RowBox[{"1", "/", "gam"}], " ", "*", "Fo1"}]}], ",", 
        RowBox[{"Fo2", "->", 
         RowBox[{
          RowBox[{"1", "/", "gam"}], " ", "*", "Fo2"}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"1", ",", "4", ",", "6"}], "]"}], "->", 
         RowBox[{
          RowBox[{"1", "/", "gam"}], " ", "*", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"2", ",", "3", ",", "5"}], "]"}], "->", 
         RowBox[{
          RowBox[{"1", "/", "gam"}], " ", "*", 
          RowBox[{"f", "[", 
           RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"3", ",", "2", ",", "5"}], "]"}], "->", 
         RowBox[{
          RowBox[{"1", "/", "gam"}], " ", "*", 
          RowBox[{"f", "[", 
           RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"6", ",", "1", ",", "4"}], "]"}], "->", 
         RowBox[{
          RowBox[{"1", "/", "gam"}], " ", "*", 
          RowBox[{"f", "[", 
           RowBox[{"6", ",", "1", ",", "4"}], "]"}]}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Vvar2firstscaling", "-", 
     RowBox[{"Vvar2", "*", 
      RowBox[{"1", "/", 
       RowBox[{"gam", "^", "2"}]}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.911983862368023*^9, 3.911983900372613*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"2cdb9446-91a1-4b4e-99b2-70e18759c883"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.911984361582166*^9, 3.9119914148883696`*^9, 
  3.9119945764019704`*^9, 3.9119964660601077`*^9, 3.912010588716*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"45ac4bf9-16d6-4b57-b60f-552c92c0e4e4"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.911984518617792*^9, 3.911984518833478*^9}, 
   3.9119847239390683`*^9, 3.9119848197863045`*^9},
 CellLabel->"In[55]:=",ExpressionUUID->"e8208be9-15ae-4856-adab-6584b8d167ff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Scaling", " ", "fields", " ", "and", " ", "solution"}], ",", " ", 
    RowBox[{"without", " ", "B"}], ",", "a12", ",", "a34", ",", "a56", ",", 
    "G12", ",", "G34", ",", "G56", ",", " ", 
    RowBox[{"and", " ", "without", " ", "other", " ", "fields"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Vvar2scaling1", "=", " ", 
     RowBox[{"Vvar2", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"g11", "[", "t", "]"}], "->", 
         RowBox[{"gam", "*", 
          RowBox[{"g11", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"g22", "[", "t", "]"}], "->", 
         RowBox[{"gam", "*", 
          RowBox[{"g22", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"g44", "[", "t", "]"}], "->", 
         RowBox[{
          RowBox[{"gam", "^", "2"}], " ", "*", 
          RowBox[{"g44", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"g55", "[", "t", "]"}], "->", 
         RowBox[{
          RowBox[{"gam", "^", "2"}], " ", "*", 
          RowBox[{"g55", "[", "t", "]"}]}]}], ",", " ", 
        RowBox[{"Fo1", "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", " ", "Fo1"}]}], ",", " ", 
        RowBox[{"Fo2", "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", " ", "Fo2"}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"1", ",", "4", ",", "6"}], "]"}], "->", " ", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"gam", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], "  ", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"6", ",", "1", ",", "4"}], "]"}], "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"6", ",", "1", ",", "4"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"2", ",", "3", ",", "5"}], "]"}], "->", " ", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"gam", " ", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], " ", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"3", ",", "2", ",", "5"}], "]"}], "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Vvar2scaling1", " ", "-", " ", 
         RowBox[{"Vvar2", "/", 
          RowBox[{"gam", "^", "5"}]}]}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"B", "->", "0"}], ",", 
         RowBox[{"a12", "->", "0"}], ",", 
         RowBox[{"a34", "->", "0"}], ",", 
         RowBox[{"a56", "->", "0"}], ",", 
         RowBox[{"G12", "->", "0"}], ",", 
         RowBox[{"G34", "->", "0"}], ",", 
         RowBox[{"G56", "->", "0"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"g12", "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{"g34", "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{"g56", "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C2", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C2", "[", 
            RowBox[{"3", ",", "4"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C2", "[", 
            RowBox[{"5", ",", "6"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C4", "[", 
            RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", 
           "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C4", "[", 
            RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", 
           "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C4", "[", 
            RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", 
           "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C4", "[", 
            RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", 
           "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C6", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
            "]"}], "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"B2", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"B2", "[", 
            RowBox[{"1", ",", "4"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"B2", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"B2", "[", 
            RowBox[{"2", ",", "4"}], "]"}], "[", "t", "]"}], "->", "0"}]}], 
        "}"}]}], "]"}], ",", 
     RowBox[{"gam", ">", "0"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9119848273167076`*^9, 3.9119848694743786`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"cfddc8ba-8750-4e50-b343-0966ddcdc389"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9119848890467477`*^9, 3.9119914154655037`*^9, 
  3.9119945769820676`*^9, 3.911996466593281*^9, 3.9120105902120695`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"5f8e5697-2a04-4ab8-8527-84441280e5a3"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.911984909089348*^9},
 CellLabel->"In[58]:=",ExpressionUUID->"f430553e-5414-454e-989a-d8ce859c598f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Scaling", " ", "fields", " ", "and", " ", "solution"}], ",", " ", 
    RowBox[{"without", " ", "G12"}], ",", "G34", ",", "G56", ",", " ", 
    RowBox[{"and", " ", "without", " ", "other", " ", "fields"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Vvar2scaling2", "=", " ", 
     RowBox[{"Vvar2", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"g11", "[", "t", "]"}], "->", 
         RowBox[{"gam", "*", 
          RowBox[{"g11", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"g22", "[", "t", "]"}], "->", 
         RowBox[{"gam", "*", 
          RowBox[{"g22", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"g44", "[", "t", "]"}], "->", 
         RowBox[{
          RowBox[{"gam", "^", "2"}], " ", "*", 
          RowBox[{"g44", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"g55", "[", "t", "]"}], "->", 
         RowBox[{
          RowBox[{"gam", "^", "2"}], " ", "*", 
          RowBox[{"g55", "[", "t", "]"}]}]}], ",", " ", 
        RowBox[{"Fo1", "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", " ", "Fo1"}]}], ",", " ", 
        RowBox[{"Fo2", "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", " ", "Fo2"}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"1", ",", "4", ",", "6"}], "]"}], "->", " ", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"gam", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], "  ", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"6", ",", "1", ",", "4"}], "]"}], "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"6", ",", "1", ",", "4"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"2", ",", "3", ",", "5"}], "]"}], "->", " ", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"gam", " ", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], " ", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"3", ",", "2", ",", "5"}], "]"}], "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"B", "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", "B"}]}], ",", 
        RowBox[{"a12", "->", 
         RowBox[{"gam", "*", "a12"}]}], ",", 
        RowBox[{"a34", "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}]}], "*", "a34"}]}], ",", 
        RowBox[{"a56", "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}]}], "*", "a56"}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Vvar2scaling2", " ", "-", " ", 
         RowBox[{"Vvar2", "/", 
          RowBox[{"gam", "^", "5"}]}]}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"G12", "->", "0"}], ",", 
         RowBox[{"G34", "->", "0"}], ",", 
         RowBox[{"G56", "->", "0"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"g12", "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{"g34", "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{"g56", "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C2", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C2", "[", 
            RowBox[{"3", ",", "4"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C2", "[", 
            RowBox[{"5", ",", "6"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C4", "[", 
            RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", 
           "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C4", "[", 
            RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", 
           "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C4", "[", 
            RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", 
           "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C4", "[", 
            RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", 
           "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C6", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
            "]"}], "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"B2", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"B2", "[", 
            RowBox[{"1", ",", "4"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"B2", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"B2", "[", 
            RowBox[{"2", ",", "4"}], "]"}], "[", "t", "]"}], "->", "0"}]}], 
        "}"}]}], "]"}], ",", 
     RowBox[{"gam", ">", "0"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.911984913496669*^9, 3.9119849743006554`*^9}, {
  3.9119850254204006`*^9, 3.91198502585349*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"9886ca6b-7021-4c93-baee-6dcc246d8edd"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.911985033554452*^9, 3.911991416357854*^9, 
  3.9119945778294907`*^9, 3.911996467441498*^9, 3.912010592595975*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"86274fd7-92a8-4f7f-bfe4-113fade2be3d"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.911985649377256*^9},
 CellLabel->"In[61]:=",ExpressionUUID->"be77dc3c-1ab1-43f0-9f9c-0bb21d256acd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Scaling", " ", "fields", " ", "and", " ", "solution"}], ",", " ", 
    RowBox[{"without", " ", "G12"}], ",", "G34", ",", " ", 
    RowBox[{"and", " ", "without", " ", "other", " ", "fields"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Vvar2scaling3", "=", " ", 
     RowBox[{"Vvar2", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"g11", "[", "t", "]"}], "->", 
         RowBox[{"gam", "*", 
          RowBox[{"g11", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"g22", "[", "t", "]"}], "->", 
         RowBox[{"gam", "*", 
          RowBox[{"g22", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"g44", "[", "t", "]"}], "->", 
         RowBox[{
          RowBox[{"gam", "^", "2"}], " ", "*", 
          RowBox[{"g44", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"g55", "[", "t", "]"}], "->", 
         RowBox[{
          RowBox[{"gam", "^", "2"}], " ", "*", 
          RowBox[{"g55", "[", "t", "]"}]}]}], ",", " ", 
        RowBox[{"Fo1", "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", " ", "Fo1"}]}], ",", " ", 
        RowBox[{"Fo2", "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", " ", "Fo2"}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"1", ",", "4", ",", "6"}], "]"}], "->", " ", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"gam", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], "  ", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"6", ",", "1", ",", "4"}], "]"}], "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"6", ",", "1", ",", "4"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"2", ",", "3", ",", "5"}], "]"}], "->", " ", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"gam", " ", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], " ", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"3", ",", "2", ",", "5"}], "]"}], "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"B", "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", "B"}]}], ",", 
        RowBox[{"a12", "->", 
         RowBox[{"gam", "*", "a12"}]}], ",", 
        RowBox[{"a34", "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}]}], "*", "a34"}]}], ",", 
        RowBox[{"a56", "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}]}], "*", "a56"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"G56", "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", "nG56", ")"}]}], "*", "G56"}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Vvar2scaling3", " ", "-", " ", 
         RowBox[{"Vvar2", "/", 
          RowBox[{"gam", "^", "5"}]}]}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"G12", "->", "0"}], ",", 
         RowBox[{"G34", "->", "0"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"g12", "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{"g34", "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{"g56", "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C2", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C2", "[", 
            RowBox[{"3", ",", "4"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C2", "[", 
            RowBox[{"5", ",", "6"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C4", "[", 
            RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", 
           "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C4", "[", 
            RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", 
           "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C4", "[", 
            RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", 
           "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C4", "[", 
            RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", 
           "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C6", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
            "]"}], "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"B2", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"B2", "[", 
            RowBox[{"1", ",", "4"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"B2", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"B2", "[", 
            RowBox[{"2", ",", "4"}], "]"}], "[", "t", "]"}], "->", "0"}]}], 
        "}"}]}], "]"}], ",", 
     RowBox[{"gam", ">", "0"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9119845223072357`*^9, 3.9119845232793927`*^9}, {
  3.9119846061461244`*^9, 3.91198476688169*^9}, {3.9119856247959785`*^9, 
  3.9119856253661456`*^9}, {3.911985656989688*^9, 3.911985741922906*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"27fe0d35-28d9-43be-8898-e675a92917d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"2", " ", 
      RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", "G56", " ", 
    RowBox[{"f", "[", 
     RowBox[{"1", ",", "4", ",", "6"}], "]"}], " ", 
    RowBox[{"g22", "[", "t", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a12", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", 
         RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
       SuperscriptBox["gam", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["gam", 
          RowBox[{"1", "+", "nG56"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a12", " ", "G56", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["gam", 
             RowBox[{"1", "+", "nG56"}]]}], ")"}], " ", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], "-", 
         RowBox[{"2", " ", "a34", " ", 
          RowBox[{"f", "[", 
           RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"g44", "[", "t", "]"}], " ", 
       RowBox[{"g55", "[", "t", "]"}]}], "+", 
      RowBox[{"G56", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["gam", "2"]}], "+", 
         SuperscriptBox["gam", 
          RowBox[{"2", " ", "nG56"}]]}], ")"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{"1", ",", "4", ",", "6"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"g11", "[", "t", "]"}], "2"], " ", 
       RowBox[{"g33", "[", "t", "]"}], " ", 
       RowBox[{"g66", "[", "t", "]"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"4", " ", 
    SuperscriptBox["gam", "7"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"g11", "[", "t", "]"}], " ", 
       RowBox[{"g22", "[", "t", "]"}], " ", 
       RowBox[{"g33", "[", "t", "]"}], " ", 
       RowBox[{"g44", "[", "t", "]"}], " ", 
       RowBox[{"g55", "[", "t", "]"}], " ", 
       RowBox[{"g66", "[", "t", "]"}]}], ")"}], 
     RowBox[{"3", "/", "2"}]]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.9119857203696814`*^9, 3.911985743612156*^9}, 
   3.9119914181812305`*^9, 3.9119945795459332`*^9, 3.911996469178935*^9, 
   3.912010597398699*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"96c9c2fc-7991-4ff0-ac64-182fc7ffc87c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "No", " ", "good", " ", "solution", " ", "for", " ", "nG56", " ", "to", " ",
    "have", " ", "the", " ", "above", " ", "vanish"}], "*)"}]], "Input",
 CellChangeTimes->{{3.911986146324806*^9, 3.9119861611317015`*^9}, {
  3.912008659471633*^9, 3.9120086812733564`*^9}, {3.9120100460117807`*^9, 
  3.912010046846571*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"809de9d7-c6e4-494e-9119-b0690f75f37b"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.911984520269306*^9, 3.91198452043897*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"e0f0ead1-1281-4625-88f1-e0abc296b65d"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Turning", " ", "to", " ", "the", " ", "prime", " ", "basis"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.911988810062599*^9, 3.911988818093463*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"5dd71937-323b-4668-801e-467fcba2e5fd"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.911989009477767*^9, 3.911989014517766*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"e4614062-bcfa-42a0-bc1e-0e1fabd9b39f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Warm", "-", 
    RowBox[{"up", ":", "\[IndentingNewLine]", 
     RowBox[{
     "rewritting", " ", "of", " ", "solution", " ", "in", " ", "ordinary", 
      " ", "fields", " ", "in", " ", "prime", " ", "basis", " ", "and", " ", 
      "test", " ", "of", " ", "general", " ", "potential", " ", "VGen"}]}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"solvar1", "=", "sol"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Grep", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"G12", "->", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"3", ",", "1", ",", "5"}], "]"}], "/", " ", 
          RowBox[{"f", "[", 
           RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"G34", " ", "->", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"2", ",", "4", ",", "5"}], "]"}], "+", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"3", ",", "1", ",", "5"}], "]"}], "*", 
             RowBox[{
              RowBox[{"f", "[", 
               RowBox[{"1", ",", "4", ",", "5"}], "]"}], "/", " ", 
              RowBox[{"f", "[", 
               RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}]}], " ", ")"}], 
          "/", 
          RowBox[{"f", "[", 
           RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}], ",", 
        RowBox[{"G56", "->", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "5"}], "]"}], "/", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}]}], "}"}], "/.", 
      "solvar1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solrep", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"T101", "\[Rule]", 
         RowBox[{"T10", "[", "1", "]"}]}], ",", 
        RowBox[{"T102", "\[Rule]", 
         RowBox[{"T10", "[", "2", "]"}]}], ",", 
        RowBox[{"T103", "\[Rule]", 
         RowBox[{"T10", "[", "3", "]"}]}], ",", 
        RowBox[{"F15", "\[Rule]", 
         RowBox[{"F1", "[", "5", "]"}]}], ",", 
        RowBox[{"f146", "\[Rule]", 
         RowBox[{"f", "[", 
          RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], ",", 
        RowBox[{"f235", "\[Rule]", 
         RowBox[{"f", "[", 
          RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], ",", 
        RowBox[{"f325", "\[Rule]", 
         RowBox[{"f", "[", 
          RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], ",", 
        RowBox[{"f614", "\[Rule]", 
         RowBox[{"f", "[", 
          RowBox[{"6", ",", "1", ",", "4"}], "]"}]}], ",", 
        RowBox[{"H125", "\[Rule]", 
         RowBox[{"H", "[", 
          RowBox[{"1", ",", "2", ",", "5"}], "]"}]}], ",", 
        RowBox[{"H346", "\[Rule]", 
         RowBox[{"H", "[", 
          RowBox[{"3", ",", "4", ",", "6"}], "]"}]}], ",", 
        RowBox[{"H345", "\[Rule]", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"H", "[", 
            RowBox[{"3", ",", "4", ",", "6"}], "]"}]}], "*", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"1", ",", "4", ",", "5"}], "]"}], "/", 
           RowBox[{"f", "[", 
            RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}]}]}], "}"}], "/.", 
      "solvar1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"repF3pF3", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"F3135", "->", 
          RowBox[{
           RowBox[{"F3", "[", 
            RowBox[{"1", ",", "3", ",", "5"}], "]"}], "-", 
           RowBox[{"G56", " ", 
            RowBox[{"F3", "[", 
             RowBox[{"1", ",", "3", ",", "6"}], "]"}]}], "-", 
           RowBox[{"G12", " ", 
            RowBox[{"F3", "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"G12", " ", "G56", " ", 
            RowBox[{"F3", "[", 
             RowBox[{"2", ",", "3", ",", "6"}], "]"}]}]}]}], ",", 
         RowBox[{"F3145", "->", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "G34"}], " ", 
            RowBox[{"F3", "[", 
             RowBox[{"1", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"G34", " ", "G56", " ", 
            RowBox[{"F3", "[", 
             RowBox[{"1", ",", "3", ",", "6"}], "]"}]}], "+", 
           RowBox[{"F3", "[", 
            RowBox[{"1", ",", "4", ",", "5"}], "]"}], "-", 
           RowBox[{"G56", " ", 
            RowBox[{"F3", "[", 
             RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], "+", 
           RowBox[{"G12", " ", "G34", " ", 
            RowBox[{"F3", "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "-", 
           RowBox[{"G12", " ", "G34", " ", "G56", " ", 
            RowBox[{"F3", "[", 
             RowBox[{"2", ",", "3", ",", "6"}], "]"}]}], "-", 
           RowBox[{"G12", " ", 
            RowBox[{"F3", "[", 
             RowBox[{"2", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"G12", " ", "G56", " ", 
            RowBox[{"F3", "[", 
             RowBox[{"2", ",", "4", ",", "6"}], "]"}]}]}]}], ",", 
         RowBox[{"F3136", "->", 
          RowBox[{
           RowBox[{"F3", "[", 
            RowBox[{"1", ",", "3", ",", "6"}], "]"}], "-", 
           RowBox[{"G12", " ", 
            RowBox[{"F3", "[", 
             RowBox[{"2", ",", "3", ",", "6"}], "]"}]}]}]}], ",", 
         RowBox[{"F3146", "->", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "G34"}], " ", 
            RowBox[{"F3", "[", 
             RowBox[{"1", ",", "3", ",", "6"}], "]"}]}], "+", 
           RowBox[{"F3", "[", 
            RowBox[{"1", ",", "4", ",", "6"}], "]"}], "+", 
           RowBox[{"G12", " ", "G34", " ", 
            RowBox[{"F3", "[", 
             RowBox[{"2", ",", "3", ",", "6"}], "]"}]}], "-", 
           RowBox[{"G12", " ", 
            RowBox[{"F3", "[", 
             RowBox[{"2", ",", "4", ",", "6"}], "]"}]}]}]}], ",", 
         RowBox[{"F3235", "->", 
          RowBox[{
           RowBox[{"F3", "[", 
            RowBox[{"2", ",", "3", ",", "5"}], "]"}], "-", 
           RowBox[{"G56", " ", 
            RowBox[{"F3", "[", 
             RowBox[{"2", ",", "3", ",", "6"}], "]"}]}]}]}], ",", 
         RowBox[{"F3245", "->", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "G34"}], " ", 
            RowBox[{"F3", "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"G34", " ", "G56", " ", 
            RowBox[{"F3", "[", 
             RowBox[{"2", ",", "3", ",", "6"}], "]"}]}], "+", 
           RowBox[{"F3", "[", 
            RowBox[{"2", ",", "4", ",", "5"}], "]"}], "-", 
           RowBox[{"G56", " ", 
            RowBox[{"F3", "[", 
             RowBox[{"2", ",", "4", ",", "6"}], "]"}]}]}]}], ",", " ", 
         RowBox[{"F3236", "->", " ", 
          RowBox[{"F3", "[", 
           RowBox[{"2", ",", "3", ",", "6"}], "]"}]}], ",", " ", 
         RowBox[{"F3246", "->", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "G34"}], " ", 
            RowBox[{"F3", "[", 
             RowBox[{"2", ",", "3", ",", "6"}], "]"}]}], "+", 
           RowBox[{"F3", "[", 
            RowBox[{"2", ",", "4", ",", "6"}], "]"}]}]}]}], "}"}], "/.", 
       "Grep"}], "/.", "solvar1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"solprime", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"F5", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
         "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"F5", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
         "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "T101"}], ",", 
        RowBox[{
         RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "T102"}], ",", 
        RowBox[{
         RowBox[{"T10", "[", "3", "]"}], "\[Rule]", "T103"}], ",", 
        RowBox[{
         RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "F15"}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", "f146"}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", "f235"}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", "f325"}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", "f614"}], ",", 
        RowBox[{
         RowBox[{"F3", "[", 
          RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "F3135"}], ",", 
        RowBox[{
         RowBox[{"F3", "[", 
          RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "F3145"}], ",", 
        RowBox[{
         RowBox[{"F3", "[", 
          RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "F3136"}], ",", 
        RowBox[{
         RowBox[{"F3", "[", 
          RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", "F3146"}], ",", 
        RowBox[{
         RowBox[{"F3", "[", 
          RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", "F3235"}], ",", 
        RowBox[{
         RowBox[{"F3", "[", 
          RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "F3245"}], ",", 
        RowBox[{
         RowBox[{"F3", "[", 
          RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "F3236"}], ",", 
        RowBox[{
         RowBox[{"F3", "[", 
          RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "F3246"}], ",", 
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", "H125"}], ",", 
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", "H346"}], ",", 
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "H345"}]}], 
       "}"}], "/.", "solrep"}], "/.", "repF3pF3"}]}], "\[IndentingNewLine]", 
   RowBox[{"extremumprime", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"g11", "[", "t", "]"}], "\[Rule]", 
        RowBox[{"1", "+", 
         RowBox[{"G12", "^", "2"}]}]}], ",", 
       RowBox[{
        RowBox[{"g12", "[", "t", "]"}], "\[Rule]", 
        RowBox[{"-", "G12"}]}], ",", 
       RowBox[{
        RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"g34", "[", "t", "]"}], "\[Rule]", 
        RowBox[{"-", "G34"}]}], ",", 
       RowBox[{
        RowBox[{"g44", "[", "t", "]"}], "\[Rule]", 
        RowBox[{"1", "+", 
         RowBox[{"G34", "^", "2"}]}]}], ",", 
       RowBox[{
        RowBox[{"g55", "[", "t", "]"}], "\[Rule]", 
        RowBox[{"1", "+", 
         RowBox[{"G56", "^", "2"}]}]}], ",", 
       RowBox[{
        RowBox[{"g56", "[", "t", "]"}], "\[Rule]", 
        RowBox[{"-", "G56"}]}], ",", 
       RowBox[{
        RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"C2", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "[", "t", "]"}], "\[Rule]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{
         RowBox[{"C2", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "[", "t", "]"}], "\[Rule]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{
         RowBox[{"C2", "[", 
          RowBox[{"5", ",", "6"}], "]"}], "[", "t", "]"}], "\[Rule]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{
         RowBox[{"C4", "[", 
          RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}],
         "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"C4", "[", 
          RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}],
         "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"C4", "[", 
          RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}],
         "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"C4", "[", 
          RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}],
         "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"C6", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
          "]"}], "[", "t", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"B2", "[", 
          RowBox[{"1", ",", "3"}], "]"}], "[", "t", "]"}], "\[Rule]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{
         RowBox[{"B2", "[", 
          RowBox[{"1", ",", "4"}], "]"}], "[", "t", "]"}], "\[Rule]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{
         RowBox[{"B2", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "[", "t", "]"}], "\[Rule]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{
         RowBox[{"B2", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "[", "t", "]"}], "\[Rule]", "0"}]}],
       "}"}], "/.", "Grep"}]}], "\n", 
   RowBox[{"Max", "[", 
    RowBox[{"Abs", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"VGen", "/.", "solprime"}], ",", 
        RowBox[{"{", "fields", "}"}]}], "]"}], "/.", "extremumprime"}], "]"}],
     "]"}]}]}]], "Input",
 CellChangeTimes->{{3.91198956197803*^9, 3.9119896505267124`*^9}, {
  3.911989787168082*^9, 3.9119898289978447`*^9}, {3.911989901096896*^9, 
  3.911989916716957*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"295a6e53-e6ef-43e7-a906-7e19aba5ca52"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"F5", "[", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
    "0"}], ",", 
   RowBox[{
    RowBox[{"F5", "[", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
    "0"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"H", "[", 
     RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
   RowBox[{
    RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
    RowBox[{"-", "0.07976470168552857`"}]}], ",", 
   RowBox[{
    RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
    RowBox[{"-", "1.0641247621311276`"}]}], ",", 
   RowBox[{
    RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
    RowBox[{"-", "0.23107417005354128`"}]}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
    RowBox[{"-", "0.8373727576306593`"}]}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
    RowBox[{"-", "0.25652093835723794`"}]}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
    "0.013682434795009277`"}], ",", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{"-", "0.5537901381421801`"}]}], ",", 
   RowBox[{
    RowBox[{"F3", "[", 
     RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
    RowBox[{"-", "2.234405098058809`"}]}], ",", 
   RowBox[{
    RowBox[{"F3", "[", 
     RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
    "7.512263411444891`"}], ",", 
   RowBox[{
    RowBox[{"F3", "[", 
     RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
    RowBox[{"-", "0.9716192437063373`"}]}], ",", 
   RowBox[{
    RowBox[{"F3", "[", 
     RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
    "3.248231099626624`"}], ",", 
   RowBox[{
    RowBox[{"F3", "[", 
     RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
    RowBox[{"-", "0.9528621418342087`"}]}], ",", 
   RowBox[{
    RowBox[{"F3", "[", 
     RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
    "3.0976508165914236`"}], ",", 
   RowBox[{
    RowBox[{"F3", "[", 
     RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
    RowBox[{"-", "0.3202551197766559`"}]}], ",", 
   RowBox[{
    RowBox[{"F3", "[", 
     RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
    "0.9605036869249859`"}], ",", 
   RowBox[{
    RowBox[{"H", "[", 
     RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
    RowBox[{"-", "0.002971743830497533`"}]}], ",", 
   RowBox[{
    RowBox[{"H", "[", 
     RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
    RowBox[{"-", "0.18187240528442433`"}]}], ",", 
   RowBox[{
    RowBox[{"H", "[", 
     RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
    RowBox[{"-", "0.180079090697375`"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9119904360423045`*^9, 3.911991418274957*^9, 
  3.9119945796396723`*^9, 3.911996469241438*^9, 3.9120105975570807`*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"73e57524-a21b-448f-8e28-274accc90d8a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"g11", "[", "t", "]"}], "\[Rule]", "1.930020787734534`"}], ",", 
   RowBox[{
    RowBox[{"g12", "[", "t", "]"}], "\[Rule]", "0.9643758539773452`"}], ",", 
   RowBox[{
    RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"g34", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"-", "3.3764339767277667`"}]}], ",", 
   RowBox[{
    RowBox[{"g44", "[", "t", "]"}], "\[Rule]", "12.40030639920168`"}], ",", 
   RowBox[{
    RowBox[{"g55", "[", "t", "]"}], "\[Rule]", "1.980376646103414`"}], ",", 
   RowBox[{
    RowBox[{"g56", "[", "t", "]"}], "\[Rule]", "0.9901397103961713`"}], ",", 
   RowBox[{
    RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"C2", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "[", "t", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"C2", "[", 
      RowBox[{"3", ",", "4"}], "]"}], "[", "t", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"C2", "[", 
      RowBox[{"5", ",", "6"}], "]"}], "[", "t", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"C4", "[", 
      RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}], 
    "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"C4", "[", 
      RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}], 
    "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"C4", "[", 
      RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}], 
    "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"C4", "[", 
      RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}], 
    "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"C6", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}], 
     "[", "t", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"B2", "[", 
      RowBox[{"1", ",", "3"}], "]"}], "[", "t", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"B2", "[", 
      RowBox[{"1", ",", "4"}], "]"}], "[", "t", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"B2", "[", 
      RowBox[{"2", ",", "3"}], "]"}], "[", "t", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"B2", "[", 
      RowBox[{"2", ",", "4"}], "]"}], "[", "t", "]"}], "\[Rule]", "0"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9119904360423045`*^9, 3.911991418274957*^9, 
  3.9119945796396723`*^9, 3.911996469241438*^9, 3.912010597572709*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"4f95fce0-d4ef-4396-97f8-4d01cc765681"],

Cell[BoxData["7.194245199571014`*^-14"], "Output",
 CellChangeTimes->{3.9119904360423045`*^9, 3.911991418274957*^9, 
  3.9119945796396723`*^9, 3.911996469241438*^9, 3.9120105984596806`*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"a9efffd2-2491-4ec3-ba06-3f7435fde8c2"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.9119899217264614`*^9},
 CellLabel->"In[75]:=",ExpressionUUID->"720473b6-7588-427a-84af-86c72caa4f12"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Turning", " ", "to", " ", "var2", " ", "in", " ", "prime", " ", 
   RowBox[{"basis", ".", " ", "Potential"}], " ", "VGen", " ", "and", " ", 
   "solution"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9073875914935904`*^9, 3.9073875922391233`*^9}, {
  3.907469001658387*^9, 3.9074690051158314`*^9}, {3.9119831303259525`*^9, 
  3.911983137066674*^9}, {3.9119899708065963`*^9, 3.9119899766139402`*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"987c8bfb-ab83-466d-ae2b-d8f616242109"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Solution", " ", "Ansatz", " ", "prime", " ", "basis"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"repprime", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"F5", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
       "\[Rule]", " ", "0"}], ",", 
      RowBox[{
       RowBox[{"F5", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
       "\[Rule]", " ", "0"}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}]}], "}"}]}],
    ";"}], " "}]], "Input",
 CellChangeTimes->{{3.911984289094584*^9, 3.911984303146409*^9}, {
   3.911989992135395*^9, 3.911989992788641*^9}, 3.911990030630515*^9},
 CellLabel->"In[77]:=",ExpressionUUID->"464bd478-dd1b-4bcf-99de-3198bb4aac7d"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.911983331763818*^9},
 CellLabel->"In[78]:=",ExpressionUUID->"964976e2-1318-45f9-ab3c-9741a977e6c7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Express", " ", "potential", " ", "and", " ", "solution", " ", "in", " ", 
    "terms", " ", "of", " ", "var2", " ", "and", " ", "test"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"var2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"T10", "[", "1", "]"}], ",", 
       RowBox[{"T10", "[", "2", "]"}], ",", 
       RowBox[{"T10", "[", "3", "]"}], ",", 
       RowBox[{"F1", "[", "5", "]"}], ",", "Fo1", ",", "Fo2", ",", "a12", ",",
        "a34", ",", "a56", ",", "B", ",", 
       RowBox[{"f", "[", 
        RowBox[{"1", ",", "4", ",", "6"}], "]"}], ",", 
       RowBox[{"f", "[", 
        RowBox[{"2", ",", "3", ",", "5"}], "]"}], ",", 
       RowBox[{"f", "[", 
        RowBox[{"3", ",", "2", ",", "5"}], "]"}], ",", 
       RowBox[{"f", "[", 
        RowBox[{"6", ",", "1", ",", "4"}], "]"}], ",", "g12", ",", "g34", ",",
        "g56"}], "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"repF3pF3prime", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"F3135", "->", 
          RowBox[{
           RowBox[{"F3", "[", 
            RowBox[{"1", ",", "3", ",", "5"}], "]"}], "-", 
           RowBox[{"G56", " ", 
            RowBox[{"F3", "[", 
             RowBox[{"1", ",", "3", ",", "6"}], "]"}]}], "-", 
           RowBox[{"G12", " ", 
            RowBox[{"F3", "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"G12", " ", "G56", " ", 
            RowBox[{"F3", "[", 
             RowBox[{"2", ",", "3", ",", "6"}], "]"}]}]}]}], ",", 
         RowBox[{"F3145", "->", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "G34"}], " ", 
            RowBox[{"F3", "[", 
             RowBox[{"1", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"G34", " ", "G56", " ", 
            RowBox[{"F3", "[", 
             RowBox[{"1", ",", "3", ",", "6"}], "]"}]}], "+", 
           RowBox[{"F3", "[", 
            RowBox[{"1", ",", "4", ",", "5"}], "]"}], "-", 
           RowBox[{"G56", " ", 
            RowBox[{"F3", "[", 
             RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], "+", 
           RowBox[{"G12", " ", "G34", " ", 
            RowBox[{"F3", "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "-", 
           RowBox[{"G12", " ", "G34", " ", "G56", " ", 
            RowBox[{"F3", "[", 
             RowBox[{"2", ",", "3", ",", "6"}], "]"}]}], "-", 
           RowBox[{"G12", " ", 
            RowBox[{"F3", "[", 
             RowBox[{"2", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"G12", " ", "G56", " ", 
            RowBox[{"F3", "[", 
             RowBox[{"2", ",", "4", ",", "6"}], "]"}]}]}]}], ",", 
         RowBox[{"F3136", "->", 
          RowBox[{
           RowBox[{"F3", "[", 
            RowBox[{"1", ",", "3", ",", "6"}], "]"}], "-", 
           RowBox[{"G12", " ", 
            RowBox[{"F3", "[", 
             RowBox[{"2", ",", "3", ",", "6"}], "]"}]}]}]}], ",", 
         RowBox[{"F3146", "->", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "G34"}], " ", 
            RowBox[{"F3", "[", 
             RowBox[{"1", ",", "3", ",", "6"}], "]"}]}], "+", 
           RowBox[{"F3", "[", 
            RowBox[{"1", ",", "4", ",", "6"}], "]"}], "+", 
           RowBox[{"G12", " ", "G34", " ", 
            RowBox[{"F3", "[", 
             RowBox[{"2", ",", "3", ",", "6"}], "]"}]}], "-", 
           RowBox[{"G12", " ", 
            RowBox[{"F3", "[", 
             RowBox[{"2", ",", "4", ",", "6"}], "]"}]}]}]}], ",", 
         RowBox[{"F3235", "->", 
          RowBox[{
           RowBox[{"F3", "[", 
            RowBox[{"2", ",", "3", ",", "5"}], "]"}], "-", 
           RowBox[{"G56", " ", 
            RowBox[{"F3", "[", 
             RowBox[{"2", ",", "3", ",", "6"}], "]"}]}]}]}], ",", 
         RowBox[{"F3245", "->", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "G34"}], " ", 
            RowBox[{"F3", "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"G34", " ", "G56", " ", 
            RowBox[{"F3", "[", 
             RowBox[{"2", ",", "3", ",", "6"}], "]"}]}], "+", 
           RowBox[{"F3", "[", 
            RowBox[{"2", ",", "4", ",", "5"}], "]"}], "-", 
           RowBox[{"G56", " ", 
            RowBox[{"F3", "[", 
             RowBox[{"2", ",", "4", ",", "6"}], "]"}]}]}]}], ",", " ", 
         RowBox[{"F3236", "->", " ", 
          RowBox[{"F3", "[", 
           RowBox[{"2", ",", "3", ",", "6"}], "]"}]}], ",", " ", 
         RowBox[{"F3246", "->", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "G34"}], " ", 
            RowBox[{"F3", "[", 
             RowBox[{"2", ",", "3", ",", "6"}], "]"}]}], "+", 
           RowBox[{"F3", "[", 
            RowBox[{"2", ",", "4", ",", "6"}], "]"}]}]}]}], "}"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"F3", "[", 
           RowBox[{"1", ",", "3", ",", "5"}], "]"}], "->", 
          RowBox[{
           RowBox[{"Fo1", "*", 
            RowBox[{"g12", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"f", "[", 
                   RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", 
                 "2"}], " ", "*", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"g12", "^", "2"}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"f", "[", 
                  RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", 
                "2"}]}], ")"}]}], " ", "*", 
            RowBox[{"f", "[", 
             RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
            RowBox[{"f", "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"Fo2", "*", 
            RowBox[{"g12", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"f", "[", 
                   RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", 
                 "2"}], " ", "*", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"g12", "^", "2"}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"f", "[", 
                  RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", 
                "2"}]}], ")"}]}], "  ", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"f", "[", 
               RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}], 
            " ", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"g12", "^", "2"}]}], ")"}]}], "-", 
           RowBox[{"a12", " ", "*", " ", 
            RowBox[{"f", "[", 
             RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"F3", "[", 
           RowBox[{"1", ",", "3", ",", "6"}], "]"}], "->", 
          RowBox[{
           RowBox[{"a12", "*", "g56", "*", " ", 
            RowBox[{"f", "[", 
             RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], "-", 
           RowBox[{"a34", " ", "*", " ", 
            RowBox[{"f", "[", 
             RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"F3", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}], "->", 
          RowBox[{
           RowBox[{"Fo1", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"f", "[", 
                  RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}],
                " ", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"f", "[", 
                  RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", 
                "2"}]}], " ", ")"}], " ", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"f", "[", 
                   RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", 
                 "2"}], " ", "*", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"g12", "^", "2"}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"f", "[", 
                  RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", 
                "2"}]}], ")"}]}]}], "+", 
           RowBox[{"Fo2", " ", "*", " ", 
            RowBox[{"g12", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"f", "[", 
                   RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", 
                 "2"}], " ", "*", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"g12", "^", "2"}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"f", "[", 
                  RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", 
                "2"}]}], ")"}]}], " ", "*", " ", 
            RowBox[{"f", "[", 
             RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
            RowBox[{"f", "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}], " ", "*", " ", 
            "g12"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"F3", "[", 
           RowBox[{"2", ",", "3", ",", "5"}], "]"}], "->", 
          RowBox[{"Fo2", " ", "+", " ", 
           RowBox[{"a12", " ", "*", 
            RowBox[{"f", "[", 
             RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", "g12"}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"F3", "[", 
           RowBox[{"2", ",", "3", ",", "6"}], "]"}], "->", 
          RowBox[{
           RowBox[{"a12", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "g12"}], " ", "*", "g56", "*", " ", 
               RowBox[{"f", "[", 
                RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], "+", 
              RowBox[{"g34", " ", "*", 
               RowBox[{"f", "[", 
                RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}], ")"}]}], " ", 
           "+", " ", 
           RowBox[{"a34", "*", "g12", "*", " ", 
            RowBox[{"f", "[", 
             RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], "+", 
           RowBox[{"a56", "*", 
            RowBox[{"f", "[", 
             RowBox[{"6", ",", "1", ",", "4"}], "]"}]}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"F3", "[", 
           RowBox[{"2", ",", "4", ",", "6"}], "]"}], "->", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "Fo1"}], " ", "*", " ", 
            RowBox[{"g12", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"f", "[", 
                   RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", 
                 "2"}], " ", "*", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"g12", "^", "2"}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"f", "[", 
                  RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", 
                "2"}]}], ")"}]}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"f", "[", 
               RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", "2"}]}], 
           "+", 
           RowBox[{"Fo2", "*", " ", 
            RowBox[{"g12", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"f", "[", 
                   RowBox[{"1", ",", "4", ",", "6"}], "]"}], ")"}], "^", 
                 "2"}], " ", "*", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"g12", "^", "2"}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"f", "[", 
                  RowBox[{"2", ",", "3", ",", "5"}], "]"}], ")"}], "^", 
                "2"}]}], ")"}]}], " ", "*", " ", 
            RowBox[{"f", "[", 
             RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", 
            RowBox[{"f", "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "  ", "-", " ", 
           RowBox[{"a12", "*", 
            RowBox[{"f", "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"F3", "[", 
          RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"F3", "[", 
          RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}]}], 
       "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"repvar1var2prime", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"H", "[", 
           RowBox[{"1", ",", "2", ",", "5"}], "]"}], "->", " ", 
          RowBox[{"B", "*", 
           RowBox[{"f", "[", 
            RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"H", "[", 
           RowBox[{"3", ",", "4", ",", "6"}], "]"}], "->", " ", 
          RowBox[{
           RowBox[{"-", " ", "B"}], "*", 
           RowBox[{"f", "[", 
            RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"H", "[", 
           RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
          RowBox[{"B", "*", 
           RowBox[{"f", "[", 
            RowBox[{"1", ",", "4", ",", "6"}], "]"}], "*", "g56"}]}], ",", 
         RowBox[{
          RowBox[{"F3", "[", 
           RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "F3135"}], 
         ",", 
         RowBox[{
          RowBox[{"F3", "[", 
           RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "F3145"}], 
         ",", 
         RowBox[{
          RowBox[{"F3", "[", 
           RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "F3136"}], 
         ",", 
         RowBox[{
          RowBox[{"F3", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", "F3146"}], 
         ",", 
         RowBox[{
          RowBox[{"F3", "[", 
           RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", "F3235"}], 
         ",", 
         RowBox[{
          RowBox[{"F3", "[", 
           RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "F3245"}], 
         ",", 
         RowBox[{
          RowBox[{"F3", "[", 
           RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "F3236"}], 
         ",", 
         RowBox[{
          RowBox[{"F3", "[", 
           RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "F3246"}]}], 
        "\[IndentingNewLine]", "}"}], "/.", "repF3pF3prime"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"g56", "->", "G56"}], ",", 
        RowBox[{"g12", "->", "G12"}], ",", 
        RowBox[{"g34", "->", "G34"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solvar2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "0.07976470168552857`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1.0641247621311276`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.23107417005354128`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.8373727576306593`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.25652093835723794`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.013682434795009277`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.5537901381421801`"}]}], ",", 
       RowBox[{"Fo1", "\[Rule]", "0.15875494006455787`"}], ",", 
       RowBox[{"Fo2", "\[Rule]", 
        RowBox[{"-", "0.01184388520732268`"}]}], ",", 
       RowBox[{"G56", "\[Rule]", 
        RowBox[{"-", "0.9901397103961713`"}]}], ",", 
       RowBox[{"G12", "\[Rule]", 
        RowBox[{"-", "0.9643758539773452`"}]}], ",", 
       RowBox[{"G34", "\[Rule]", "3.3764339767277667`"}], ",", 
       RowBox[{"B", "\[Rule]", 
        RowBox[{"-", "0.21719407949099007`"}]}], ",", 
       RowBox[{"a12", "\[Rule]", 
        RowBox[{"-", "0.7726172661693373`"}]}], ",", 
       RowBox[{"a34", "\[Rule]", "1.621318640236763`"}], ",", 
       RowBox[{"a56", "\[Rule]", "0.6325082158212033`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vvar2prime", "=", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"VGen", "/.", "repprime"}], "]"}], "/.", 
      "repvar1var2prime"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Max", "[", 
    RowBox[{"Abs", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Vvar2prime", "/.", "solvar2"}], ",", 
        RowBox[{"{", "fields", "}"}]}], "]"}], "/.", "extremumprime"}], "]"}],
     "]"}]}]}]], "Input",
 CellChangeTimes->{{3.907389882204291*^9, 3.9073899046754456`*^9}, {
  3.911983364937095*^9, 3.9119834056224575`*^9}, {3.9119835355100536`*^9, 
  3.911983536624587*^9}, {3.9119839391164103`*^9, 3.911983951194542*^9}, {
  3.911990306210699*^9, 3.911990307681057*^9}, {3.9119903529751205`*^9, 
  3.91199040075062*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"3376ecbd-b82e-4b83-9683-f35e7cdf7cfe"],

Cell[BoxData["2.190608805463512`*^-13"], "Output",
 CellChangeTimes->{3.9119843550420322`*^9, 3.9119914235626855`*^9, 
  3.9119945846493998`*^9, 3.911996474270748*^9, 3.912010611566985*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"46c27e13-b975-4198-9166-802226f2864e"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9119920746704674`*^9, 3.9119920771483903`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"5a659d33-9130-40b4-9708-49ece92cddb8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"First", " ", "scaling", " ", "test"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Vvar2firstscalingprime", "=", 
     RowBox[{"Vvar2prime", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"T10", "[", "1", "]"}], "->", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"gam", "^", "2"}]}], " ", "*", 
          RowBox[{"T10", "[", "1", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"T10", "[", "2", "]"}], "->", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"gam", "^", "2"}]}], " ", "*", 
          RowBox[{"T10", "[", "2", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"T10", "[", "3", "]"}], "->", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"gam", "^", "2"}]}], " ", "*", 
          RowBox[{"T10", "[", "3", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"F1", "[", "5", "]"}], "->", 
         RowBox[{
          RowBox[{"1", "/", "gam"}], " ", "*", 
          RowBox[{"F1", "[", "5", "]"}]}]}], ",", 
        RowBox[{"Fo1", "->", 
         RowBox[{
          RowBox[{"1", "/", "gam"}], " ", "*", "Fo1"}]}], ",", 
        RowBox[{"Fo2", "->", 
         RowBox[{
          RowBox[{"1", "/", "gam"}], " ", "*", "Fo2"}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"1", ",", "4", ",", "6"}], "]"}], "->", 
         RowBox[{
          RowBox[{"1", "/", "gam"}], " ", "*", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"2", ",", "3", ",", "5"}], "]"}], "->", 
         RowBox[{
          RowBox[{"1", "/", "gam"}], " ", "*", 
          RowBox[{"f", "[", 
           RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"3", ",", "2", ",", "5"}], "]"}], "->", 
         RowBox[{
          RowBox[{"1", "/", "gam"}], " ", "*", 
          RowBox[{"f", "[", 
           RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"6", ",", "1", ",", "4"}], "]"}], "->", 
         RowBox[{
          RowBox[{"1", "/", "gam"}], " ", "*", 
          RowBox[{"f", "[", 
           RowBox[{"6", ",", "1", ",", "4"}], "]"}]}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Vvar2firstscalingprime", "-", 
     RowBox[{"Vvar2prime", "*", 
      RowBox[{"1", "/", 
       RowBox[{"gam", "^", "2"}]}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.911983862368023*^9, 3.911983900372613*^9}, 
   3.9119921413619733`*^9},
 CellLabel->"In[86]:=",ExpressionUUID->"5a03b59d-f0d8-43f9-91b5-620d1c6ee379"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.911984361582166*^9, 3.9119914148883696`*^9, 
  3.9119921718657002`*^9, 3.9119946147057257`*^9, 3.911996505706805*^9, 
  3.91201068094087*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"4bc64bea-6276-4d81-a8a3-9b86b13b3237"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.911984518617792*^9, 3.911984518833478*^9}, 
   3.9119847239390683`*^9, 3.9119848197863045`*^9},
 CellLabel->"In[88]:=",ExpressionUUID->"21d30258-32f0-4910-a0aa-8ccf0a37850f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Scaling", " ", "fields", " ", "and", " ", "solution"}], ",", " ", 
    RowBox[{"without", " ", "B"}], ",", "a12", ",", "a34", ",", "a56", ",", 
    "G12", ",", "G34", ",", "G56", ",", " ", 
    RowBox[{"and", " ", "without", " ", "other", " ", "fields"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Vvar2primescaling1", "=", " ", 
     RowBox[{"Vvar2prime", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"g11", "[", "t", "]"}], "->", 
         RowBox[{"gam", "*", 
          RowBox[{"g11", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"g22", "[", "t", "]"}], "->", 
         RowBox[{"gam", "*", 
          RowBox[{"g22", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"g44", "[", "t", "]"}], "->", 
         RowBox[{
          RowBox[{"gam", "^", "2"}], " ", "*", 
          RowBox[{"g44", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"g55", "[", "t", "]"}], "->", 
         RowBox[{
          RowBox[{"gam", "^", "2"}], " ", "*", 
          RowBox[{"g55", "[", "t", "]"}]}]}], ",", " ", 
        RowBox[{"Fo1", "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", " ", "Fo1"}]}], ",", " ", 
        RowBox[{"Fo2", "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", " ", "Fo2"}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"1", ",", "4", ",", "6"}], "]"}], "->", " ", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"gam", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], "  ", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"6", ",", "1", ",", "4"}], "]"}], "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"6", ",", "1", ",", "4"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"2", ",", "3", ",", "5"}], "]"}], "->", " ", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"gam", " ", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], " ", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"3", ",", "2", ",", "5"}], "]"}], "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Vvar2primescaling1", " ", "-", " ", 
         RowBox[{"Vvar2prime", "/", 
          RowBox[{"gam", "^", "5"}]}]}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"B", "->", "0"}], ",", 
         RowBox[{"a12", "->", "0"}], ",", 
         RowBox[{"a34", "->", "0"}], ",", 
         RowBox[{"a56", "->", "0"}], ",", 
         RowBox[{"G12", "->", "0"}], ",", 
         RowBox[{"G34", "->", "0"}], ",", 
         RowBox[{"G56", "->", "0"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"g12", "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{"g34", "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{"g56", "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C2", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C2", "[", 
            RowBox[{"3", ",", "4"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C2", "[", 
            RowBox[{"5", ",", "6"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C4", "[", 
            RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", 
           "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C4", "[", 
            RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", 
           "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C4", "[", 
            RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", 
           "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C4", "[", 
            RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", 
           "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C6", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
            "]"}], "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"B2", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"B2", "[", 
            RowBox[{"1", ",", "4"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"B2", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"B2", "[", 
            RowBox[{"2", ",", "4"}], "]"}], "[", "t", "]"}], "->", "0"}]}], 
        "}"}]}], "]"}], ",", 
     RowBox[{"gam", ">", "0"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9119848273167076`*^9, 3.9119848694743786`*^9}, {
  3.911992192001099*^9, 3.9119922113698483`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"9065bf6b-1b51-4655-b103-bc459198603b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9119848890467477`*^9, 3.9119914154655037`*^9, 
  3.9119922206688128`*^9, 3.9119946149101377`*^9, 3.9119949990634594`*^9, 
  3.9119965059099445`*^9, 3.9120106811739697`*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"8276e0c1-ef94-4e2e-be9e-0a42ff716e76"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.911984909089348*^9},
 CellLabel->"In[91]:=",ExpressionUUID->"5ce2794b-2cdf-4e48-b176-d297798e7a0a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Scaling", " ", "fields", " ", "and", " ", "solution"}], ",", " ", 
    RowBox[{"without", " ", "G12"}], ",", "G34", ",", "G56", ",", " ", 
    RowBox[{"and", " ", "without", " ", "other", " ", "fields"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Vvar2primescaling2", "=", " ", 
     RowBox[{"Vvar2prime", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"g11", "[", "t", "]"}], "->", 
         RowBox[{"gam", "*", 
          RowBox[{"g11", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"g22", "[", "t", "]"}], "->", 
         RowBox[{"gam", "*", 
          RowBox[{"g22", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"g44", "[", "t", "]"}], "->", 
         RowBox[{
          RowBox[{"gam", "^", "2"}], " ", "*", 
          RowBox[{"g44", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"g55", "[", "t", "]"}], "->", 
         RowBox[{
          RowBox[{"gam", "^", "2"}], " ", "*", 
          RowBox[{"g55", "[", "t", "]"}]}]}], ",", " ", 
        RowBox[{"Fo1", "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", " ", "Fo1"}]}], ",", " ", 
        RowBox[{"Fo2", "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", " ", "Fo2"}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"1", ",", "4", ",", "6"}], "]"}], "->", " ", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"gam", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], "  ", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"6", ",", "1", ",", "4"}], "]"}], "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"6", ",", "1", ",", "4"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"2", ",", "3", ",", "5"}], "]"}], "->", " ", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"gam", " ", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], " ", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"3", ",", "2", ",", "5"}], "]"}], "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"B", "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", "B"}]}], ",", 
        RowBox[{"a12", "->", 
         RowBox[{"gam", "*", "a12"}]}], ",", 
        RowBox[{"a34", "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}]}], "*", "a34"}]}], ",", 
        RowBox[{"a56", "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}]}], "*", "a56"}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Vvar2primescaling2", " ", "-", " ", 
         RowBox[{"Vvar2prime", "/", 
          RowBox[{"gam", "^", "5"}]}]}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"G12", "->", "0"}], ",", 
         RowBox[{"G34", "->", "0"}], ",", 
         RowBox[{"G56", "->", "0"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"g12", "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{"g34", "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{"g56", "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C2", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C2", "[", 
            RowBox[{"3", ",", "4"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C2", "[", 
            RowBox[{"5", ",", "6"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C4", "[", 
            RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", 
           "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C4", "[", 
            RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", 
           "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C4", "[", 
            RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", 
           "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C4", "[", 
            RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", 
           "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"C6", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
            "]"}], "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"B2", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"B2", "[", 
            RowBox[{"1", ",", "4"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"B2", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"B2", "[", 
            RowBox[{"2", ",", "4"}], "]"}], "[", "t", "]"}], "->", "0"}]}], 
        "}"}]}], "]"}], ",", 
     RowBox[{"gam", ">", "0"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.911984913496669*^9, 3.9119849743006554`*^9}, {
  3.9119850254204006`*^9, 3.91198502585349*^9}, {3.911992239568406*^9, 
  3.9119922403200755`*^9}, {3.91199231249459*^9, 3.911992316620228*^9}, {
  3.911994981144614*^9, 3.9119949819121017`*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"5a99019c-eec4-4b3c-9046-84e6eeb5693c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.911985033554452*^9, 3.911991416357854*^9, 
  3.911992326572092*^9, 3.9119946152539763`*^9, 3.911995018148085*^9, 
  3.9119965062692795`*^9, 3.9120106816046324`*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"7c41b1b0-a3de-4c36-83ea-5d25516eb2d5"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.911985649377256*^9},
 CellLabel->"In[94]:=",ExpressionUUID->"9172f734-53ba-4530-bd5e-1356247e8c96"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Scaling", " ", "fields", " ", "and", " ", "solution"}], ",", " ", 
    RowBox[{
     RowBox[{"with", " ", 
      RowBox[{"(", 
       RowBox[{"non", "-", "scaling"}], ")"}], " ", "off"}], "-", 
     RowBox[{"diagonal", " ", "quantities"}]}], ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "without", " ", "other", " ", "fields"}], ";", " ", 
     RowBox[{"setting", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Fo1", "->", "0"}], ",", 
        RowBox[{"Fo2", "->", "0"}]}], "}"}], " ", "and", " ", 
      RowBox[{"{", 
       RowBox[{"gam", "->", "10"}], "}"}], " ", "for", " ", 
      "simplicity"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Vvar2primescaling3", "=", " ", 
     RowBox[{"Vvar2prime", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"g11", "[", "t", "]"}], "->", 
         RowBox[{"gam", "*", 
          RowBox[{"g11", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"g22", "[", "t", "]"}], "->", 
         RowBox[{"gam", "*", 
          RowBox[{"g22", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"g44", "[", "t", "]"}], "->", 
         RowBox[{
          RowBox[{"gam", "^", "2"}], " ", "*", 
          RowBox[{"g44", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"g55", "[", "t", "]"}], "->", 
         RowBox[{
          RowBox[{"gam", "^", "2"}], " ", "*", 
          RowBox[{"g55", "[", "t", "]"}]}]}], ",", " ", 
        RowBox[{"Fo1", "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", " ", "Fo1"}]}], ",", " ", 
        RowBox[{"Fo2", "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", " ", "Fo2"}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"1", ",", "4", ",", "6"}], "]"}], "->", " ", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"gam", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], "  ", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"6", ",", "1", ",", "4"}], "]"}], "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"6", ",", "1", ",", "4"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"2", ",", "3", ",", "5"}], "]"}], "->", " ", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"gam", " ", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], " ", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"3", ",", "2", ",", "5"}], "]"}], "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"B", "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", "B"}]}], ",", 
        RowBox[{"a12", "->", 
         RowBox[{"gam", "*", "a12"}]}], ",", 
        RowBox[{"a34", "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}]}], "*", "a34"}]}], ",", 
        RowBox[{"a56", "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}]}], "*", "a56"}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Vvar2primescaling3", " ", "-", " ", 
           RowBox[{"Vvar2prime", "/", 
            RowBox[{"gam", "^", "5"}]}]}], ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Fo1", "->", "0"}], ",", 
           RowBox[{"Fo2", "->", "0"}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"g11", "[", "t", "]"}], "\[Rule]", 
           RowBox[{"1", "+", 
            RowBox[{"G12", "^", "2"}]}]}], ",", 
          RowBox[{
           RowBox[{"g12", "[", "t", "]"}], "\[Rule]", 
           RowBox[{"-", "G12"}]}], ",", 
          RowBox[{
           RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1"}], ",", 
          RowBox[{
           RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "1"}], ",", 
          RowBox[{
           RowBox[{"g34", "[", "t", "]"}], "\[Rule]", 
           RowBox[{"-", "G34"}]}], ",", 
          RowBox[{
           RowBox[{"g44", "[", "t", "]"}], "\[Rule]", 
           RowBox[{"1", "+", 
            RowBox[{"G34", "^", "2"}]}]}], ",", 
          RowBox[{
           RowBox[{"g55", "[", "t", "]"}], "\[Rule]", 
           RowBox[{"1", "+", 
            RowBox[{"G56", "^", "2"}]}]}], ",", 
          RowBox[{
           RowBox[{"g56", "[", "t", "]"}], "\[Rule]", 
           RowBox[{"-", "G56"}]}], ",", 
          RowBox[{
           RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "1"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"C2", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "[", "t", "]"}], "->", "0"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"C2", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "[", "t", "]"}], "->", "0"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"C2", "[", 
             RowBox[{"5", ",", "6"}], "]"}], "[", "t", "]"}], "->", "0"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"C4", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", 
            "]"}], "->", "0"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"C4", "[", 
             RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", 
            "]"}], "->", "0"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"C4", "[", 
             RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", 
            "]"}], "->", "0"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"C4", "[", 
             RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", 
            "]"}], "->", "0"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"C6", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
             "]"}], "[", "t", "]"}], "->", "0"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"B2", "[", 
             RowBox[{"1", ",", "3"}], "]"}], "[", "t", "]"}], "->", "0"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"B2", "[", 
             RowBox[{"1", ",", "4"}], "]"}], "[", "t", "]"}], "->", "0"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"B2", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "[", "t", "]"}], "->", "0"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"B2", "[", 
             RowBox[{"2", ",", "4"}], "]"}], "[", "t", "]"}], "->", "0"}]}], 
         "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"gam", "->", "10"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Factor", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"%", ",", 
      RowBox[{
       SuperscriptBox["G12", "2"], " ", 
       SuperscriptBox["G34", "2"], " ", 
       SuperscriptBox["G56", "2"]}]}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9119845223072357`*^9, 3.9119845232793927`*^9}, {
  3.9119846061461244`*^9, 3.91198476688169*^9}, {3.9119856247959785`*^9, 
  3.9119856253661456`*^9}, {3.911985656989688*^9, 3.911985741922906*^9}, {
  3.9119925723765526`*^9, 3.9119925958659196`*^9}, {3.911992649110874*^9, 
  3.9119926651557827`*^9}, {3.9119928194865775`*^9, 3.9119928288677998`*^9}, {
  3.9119929376131635`*^9, 3.9119929523922825`*^9}, {3.9119930396900883`*^9, 
  3.911993044483571*^9}, {3.9119932385063047`*^9, 3.9119933103784523`*^9}, {
  3.911995022879245*^9, 3.9119950236159573`*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"7599e6d6-d097-46a7-9130-ccba938f9a09"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"99", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"4", " ", 
      RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"140000", " ", 
       SuperscriptBox["a12", "2"], " ", 
       SuperscriptBox[
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "2"]}], "+", 
      RowBox[{"90000", " ", 
       SuperscriptBox["a12", "2"], " ", 
       SuperscriptBox[
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "2"]}], "+", 
      RowBox[{"1386", " ", 
       SuperscriptBox["a34", "2"], " ", 
       SuperscriptBox[
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "2"]}], "+", 
      RowBox[{"891", " ", 
       SuperscriptBox["a56", "2"], " ", 
       SuperscriptBox[
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "2"]}]}], ")"}]}], ")"}], 
  "/", 
  RowBox[{"(", 
   RowBox[{"20", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"100", "+", 
         RowBox[{"99", " ", 
          SuperscriptBox["G12", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"100", "+", 
         RowBox[{"99", " ", 
          SuperscriptBox["G34", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"100", "+", 
         RowBox[{"99", " ", 
          SuperscriptBox["G56", "2"]}]}], ")"}]}], ")"}], 
     RowBox[{"3", "/", "2"}]]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.9119857203696814`*^9, 3.911985743612156*^9}, 
   3.9119914181812305`*^9, 3.9119927921610146`*^9, 3.9119929055646586`*^9, 
   3.911992963511402*^9, 3.91199304766335*^9, 3.9119930844443045`*^9, 
   3.9119933150589294`*^9, 3.911994619701166*^9, 3.911995031018009*^9, 
   3.911996513741993*^9, 3.912010688427704*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"d1609b92-b38b-4704-83a8-30bb0dfabce6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Does", " ", "not", " ", "vanish"}], "*)"}]], "Input",
 CellChangeTimes->{{3.911986146324806*^9, 3.9119861611317015`*^9}, {
  3.9119933358429117`*^9, 3.911993336725993*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"22dc8651-93e7-47ee-847a-7cad6ca27fc0"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.9119933961531925`*^9},
 CellLabel->"In[99]:=",ExpressionUUID->"34e60eb0-ab1c-4d4d-afb9-f24f1300569c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Scaling", " ", "fields", " ", "and", " ", "solution"}], ",", " ", 
    RowBox[{
     RowBox[{"with", " ", "non"}], "-", 
     RowBox[{"scaling", " ", "off"}], "-", 
     RowBox[{
     "diagonal", " ", "quantities", " ", "but", " ", "scaling", " ", "off"}], 
     "-", 
     RowBox[{"diagonal", " ", "fields"}]}], ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "without", " ", "other", " ", "fields"}], ";", " ", 
     RowBox[{"setting", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Fo1", "->", "0"}], ",", 
        RowBox[{"Fo2", "->", "0"}]}], "}"}], " ", "and", " ", 
      RowBox[{"{", 
       RowBox[{"gam", "->", "10"}], "}"}], " ", "for", " ", 
      "simplicity"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Vvar2primescaling4", "=", " ", 
     RowBox[{"Vvar2prime", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"g11", "[", "t", "]"}], "->", 
         RowBox[{"gam", "*", 
          RowBox[{"g11", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"g22", "[", "t", "]"}], "->", 
         RowBox[{"gam", "*", 
          RowBox[{"g22", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"g44", "[", "t", "]"}], "->", 
         RowBox[{
          RowBox[{"gam", "^", "2"}], " ", "*", 
          RowBox[{"g44", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"g55", "[", "t", "]"}], "->", 
         RowBox[{
          RowBox[{"gam", "^", "2"}], " ", "*", 
          RowBox[{"g55", "[", "t", "]"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"g56", "[", "t", "]"}], "->", 
         RowBox[{"gam", "*", 
          RowBox[{"g56", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"g12", "[", "t", "]"}], "->", 
         RowBox[{"gam", "*", 
          RowBox[{"g12", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"g34", "[", "t", "]"}], "->", 
         RowBox[{"gam", "*", 
          RowBox[{"g34", "[", "t", "]"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"Fo1", "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", " ", "Fo1"}]}], ",", " ", 
        RowBox[{"Fo2", "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", " ", "Fo2"}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"1", ",", "4", ",", "6"}], "]"}], "->", " ", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"gam", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], "  ", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"6", ",", "1", ",", "4"}], "]"}], "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"6", ",", "1", ",", "4"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"2", ",", "3", ",", "5"}], "]"}], "->", " ", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"gam", " ", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], " ", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"3", ",", "2", ",", "5"}], "]"}], "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"B", "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", "B"}]}], ",", 
        RowBox[{"a12", "->", 
         RowBox[{"gam", "*", "a12"}]}], ",", 
        RowBox[{"a34", "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}]}], "*", "a34"}]}], ",", 
        RowBox[{"a56", "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}]}], "*", "a56"}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Vvar2primescaling4", " ", "-", " ", 
           RowBox[{"Vvar2prime", "/", 
            RowBox[{"gam", "^", "5"}]}]}], ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Fo1", "->", "0"}], ",", 
           RowBox[{"Fo2", "->", "0"}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"g11", "[", "t", "]"}], "\[Rule]", 
           RowBox[{"1", "+", 
            RowBox[{"G12", "^", "2"}]}]}], ",", 
          RowBox[{
           RowBox[{"g12", "[", "t", "]"}], "\[Rule]", 
           RowBox[{"-", "G12"}]}], ",", 
          RowBox[{
           RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1"}], ",", 
          RowBox[{
           RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "1"}], ",", 
          RowBox[{
           RowBox[{"g34", "[", "t", "]"}], "\[Rule]", 
           RowBox[{"-", "G34"}]}], ",", 
          RowBox[{
           RowBox[{"g44", "[", "t", "]"}], "\[Rule]", 
           RowBox[{"1", "+", 
            RowBox[{"G34", "^", "2"}]}]}], ",", 
          RowBox[{
           RowBox[{"g55", "[", "t", "]"}], "\[Rule]", 
           RowBox[{"1", "+", 
            RowBox[{"G56", "^", "2"}]}]}], ",", 
          RowBox[{
           RowBox[{"g56", "[", "t", "]"}], "\[Rule]", 
           RowBox[{"-", "G56"}]}], ",", 
          RowBox[{
           RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "1"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"C2", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "[", "t", "]"}], "->", "0"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"C2", "[", 
             RowBox[{"3", ",", "4"}], "]"}], "[", "t", "]"}], "->", "0"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"C2", "[", 
             RowBox[{"5", ",", "6"}], "]"}], "[", "t", "]"}], "->", "0"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"C4", "[", 
             RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", 
            "]"}], "->", "0"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"C4", "[", 
             RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", 
            "]"}], "->", "0"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"C4", "[", 
             RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", 
            "]"}], "->", "0"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"C4", "[", 
             RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", 
            "]"}], "->", "0"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"C6", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
             "]"}], "[", "t", "]"}], "->", "0"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"B2", "[", 
             RowBox[{"1", ",", "3"}], "]"}], "[", "t", "]"}], "->", "0"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"B2", "[", 
             RowBox[{"1", ",", "4"}], "]"}], "[", "t", "]"}], "->", "0"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"B2", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "[", "t", "]"}], "->", "0"}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"B2", "[", 
             RowBox[{"2", ",", "4"}], "]"}], "[", "t", "]"}], "->", "0"}]}], 
         "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"gam", "->", "10"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Factor", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"%", ",", 
      RowBox[{
       SuperscriptBox["G12", "2"], " ", 
       SuperscriptBox["G34", "2"], " ", 
       SuperscriptBox["G56", "2"]}]}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9119845223072357`*^9, 3.9119845232793927`*^9}, {
   3.9119846061461244`*^9, 3.91198476688169*^9}, {3.9119856247959785`*^9, 
   3.9119856253661456`*^9}, {3.911985656989688*^9, 3.911985741922906*^9}, {
   3.9119925723765526`*^9, 3.9119925958659196`*^9}, {3.911992649110874*^9, 
   3.9119926651557827`*^9}, {3.9119928194865775`*^9, 
   3.9119928288677998`*^9}, {3.9119929376131635`*^9, 
   3.9119929523922825`*^9}, {3.9119930396900883`*^9, 3.911993044483571*^9}, {
   3.9119932385063047`*^9, 3.9119933103784523`*^9}, {3.9119934010852375`*^9, 
   3.9119934400708103`*^9}, {3.9119935432312603`*^9, 
   3.9119935435145607`*^9}, {3.911993599637517*^9, 3.9119936068657103`*^9}, 
   3.9119939817824173`*^9, {3.9119950476951036`*^9, 3.9119950484406075`*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"1ab759d6-900d-4b33-9a12-2970fcbd6202"],

Cell[BoxData[
 FractionBox[
  RowBox[{"81", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"4", " ", 
     RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"8200", " ", 
      SuperscriptBox["a12", "2"], " ", 
      SuperscriptBox[
       RowBox[{"f", "[", 
        RowBox[{"1", ",", "4", ",", "6"}], "]"}], "2"]}], "+", 
     RowBox[{"81", " ", 
      SuperscriptBox["a34", "2"], " ", 
      SuperscriptBox[
       RowBox[{"f", "[", 
        RowBox[{"3", ",", "2", ",", "5"}], "]"}], "2"]}]}], ")"}]}], 
  "4000000000"]], "Output",
 CellChangeTimes->{
  3.911993454817814*^9, {3.911993524228756*^9, 3.911993544312851*^9}, 
   3.9119936075535736`*^9, 3.9119939836312685`*^9, 3.9119946220459185`*^9, 
   3.911995063894163*^9, 3.911996516703343*^9, 3.9120106909948115`*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"69597bf1-bb95-4bd1-9b94-e4939a11d6f4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Does", " ", "not", " ", "vanish"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9119940070445232`*^9, 3.9119940395218835`*^9}, {
  3.91199507459198*^9, 3.9119950797033978`*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"c036cdfa-d6c9-43f0-9bce-1e0930c3d3b8"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.9119936123790035`*^9},
 CellLabel->
  "In[104]:=",ExpressionUUID->"9f43628a-7040-4a8f-b1f4-6b1fe226e4c4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Scaling", " ", "fields", " ", "and", " ", "solution"}], ",", " ", 
    RowBox[{
     RowBox[{"with", " ", "scaling", " ", "off"}], "-", 
     RowBox[{
     "diagonal", " ", "quantities", " ", "and", " ", "scaling", " ", "off"}], 
     "-", 
     RowBox[{"diagonal", " ", "fields"}]}], ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "without", " ", "other", " ", "fields"}], ";", " ", 
     RowBox[{"setting", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Fo1", "->", "0"}], ",", 
        RowBox[{"Fo2", "->", "0"}]}], "}"}], " ", "and", " ", 
      RowBox[{"{", 
       RowBox[{"gam", "->", "10"}], "}"}], " ", "for", " ", 
      "simplicity"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Vvar2primescaling5", "=", " ", 
     RowBox[{"Vvar2prime", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"g11", "[", "t", "]"}], "->", 
         RowBox[{"gam", "*", 
          RowBox[{"g11", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"g22", "[", "t", "]"}], "->", 
         RowBox[{"gam", "*", 
          RowBox[{"g22", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"g44", "[", "t", "]"}], "->", 
         RowBox[{
          RowBox[{"gam", "^", "2"}], " ", "*", 
          RowBox[{"g44", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"g55", "[", "t", "]"}], "->", 
         RowBox[{
          RowBox[{"gam", "^", "2"}], " ", "*", 
          RowBox[{"g55", "[", "t", "]"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"g56", "[", "t", "]"}], "->", 
         RowBox[{"gam", "*", 
          RowBox[{"g56", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"g12", "[", "t", "]"}], "->", 
         RowBox[{"gam", "*", 
          RowBox[{"g12", "[", "t", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"g34", "[", "t", "]"}], "->", 
         RowBox[{"gam", "*", 
          RowBox[{"g34", "[", "t", "]"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"Fo1", "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", " ", "Fo1"}]}], ",", " ", 
        RowBox[{"Fo2", "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", " ", "Fo2"}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"1", ",", "4", ",", "6"}], "]"}], "->", " ", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"gam", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], "  ", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"6", ",", "1", ",", "4"}], "]"}], "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"6", ",", "1", ",", "4"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"2", ",", "3", ",", "5"}], "]"}], "->", " ", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"gam", " ", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], " ", "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"3", ",", "2", ",", "5"}], "]"}], "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", " ", 
          RowBox[{"f", "[", 
           RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"B", "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "*", "B"}]}], ",", 
        RowBox[{"a12", "->", 
         RowBox[{"gam", "*", "a12"}]}], ",", 
        RowBox[{"a34", "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}]}], "*", "a34"}]}], ",", 
        RowBox[{"a56", "->", 
         RowBox[{
          RowBox[{"gam", "^", 
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}]}], "*", "a56"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"G12", "->", 
         RowBox[{
          RowBox[{"gam", "^", "nG12"}], " ", "*", " ", "G12"}]}], ",", 
        RowBox[{"G34", "->", 
         RowBox[{
          RowBox[{"gam", "^", "nG34"}], " ", "*", " ", "G34"}]}], ",", 
        RowBox[{"G56", "->", 
         RowBox[{
          RowBox[{"gam", "^", "nG56"}], " ", "*", " ", "G56"}]}]}], "}"}]}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Diff5", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Vvar2primescaling5", " ", "-", " ", 
            RowBox[{"Vvar2prime", "/", 
             RowBox[{"gam", "^", "5"}]}]}], ")"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Fo1", "->", "0"}], ",", 
            RowBox[{"Fo2", "->", "0"}]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"g11", "[", "t", "]"}], "\[Rule]", 
            RowBox[{"1", "+", 
             RowBox[{"G12", "^", "2"}]}]}], ",", 
           RowBox[{
            RowBox[{"g12", "[", "t", "]"}], "\[Rule]", 
            RowBox[{"-", "G12"}]}], ",", 
           RowBox[{
            RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1"}], ",", 
           RowBox[{
            RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "1"}], ",", 
           RowBox[{
            RowBox[{"g34", "[", "t", "]"}], "\[Rule]", 
            RowBox[{"-", "G34"}]}], ",", 
           RowBox[{
            RowBox[{"g44", "[", "t", "]"}], "\[Rule]", 
            RowBox[{"1", "+", 
             RowBox[{"G34", "^", "2"}]}]}], ",", 
           RowBox[{
            RowBox[{"g55", "[", "t", "]"}], "\[Rule]", 
            RowBox[{"1", "+", 
             RowBox[{"G56", "^", "2"}]}]}], ",", 
           RowBox[{
            RowBox[{"g56", "[", "t", "]"}], "\[Rule]", 
            RowBox[{"-", "G56"}]}], ",", 
           RowBox[{
            RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "1"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"C2", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "[", "t", "]"}], "->", "0"}], 
           ",", 
           RowBox[{
            RowBox[{
             RowBox[{"C2", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "[", "t", "]"}], "->", "0"}], 
           ",", 
           RowBox[{
            RowBox[{
             RowBox[{"C2", "[", 
              RowBox[{"5", ",", "6"}], "]"}], "[", "t", "]"}], "->", "0"}], 
           ",", 
           RowBox[{
            RowBox[{
             RowBox[{"C4", "[", 
              RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", 
             "]"}], "->", "0"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"C4", "[", 
              RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", 
             "]"}], "->", "0"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"C4", "[", 
              RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", 
             "]"}], "->", "0"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"C4", "[", 
              RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", 
             "]"}], "->", "0"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"C6", "[", 
              RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}],
               "]"}], "[", "t", "]"}], "->", "0"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"B2", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "[", "t", "]"}], "->", "0"}], 
           ",", 
           RowBox[{
            RowBox[{
             RowBox[{"B2", "[", 
              RowBox[{"1", ",", "4"}], "]"}], "[", "t", "]"}], "->", "0"}], 
           ",", 
           RowBox[{
            RowBox[{
             RowBox[{"B2", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "[", "t", "]"}], "->", "0"}], 
           ",", 
           RowBox[{
            RowBox[{
             RowBox[{"B2", "[", 
              RowBox[{"2", ",", "4"}], "]"}], "[", "t", "]"}], "->", "0"}]}], 
          "}"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"gam", "->", "10"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"Diff5", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"G12", "->", "0"}], ",", 
        RowBox[{"G34", "->", "0"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Factor", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"%", ",", 
      RowBox[{"G56", "^", "3"}]}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9119845223072357`*^9, 3.9119845232793927`*^9}, {
  3.9119846061461244`*^9, 3.91198476688169*^9}, {3.9119856247959785`*^9, 
  3.9119856253661456`*^9}, {3.911985656989688*^9, 3.911985741922906*^9}, {
  3.9119925723765526`*^9, 3.9119925958659196`*^9}, {3.911992649110874*^9, 
  3.9119926651557827`*^9}, {3.9119928194865775`*^9, 3.9119928288677998`*^9}, {
  3.9119929376131635`*^9, 3.9119929523922825`*^9}, {3.9119930396900883`*^9, 
  3.911993044483571*^9}, {3.9119932385063047`*^9, 3.9119933103784523`*^9}, {
  3.9119934010852375`*^9, 3.9119934400708103`*^9}, {3.9119935432312603`*^9, 
  3.9119935435145607`*^9}, {3.9119936199965124`*^9, 3.91199370185573*^9}, {
  3.911993758662384*^9, 3.91199381429758*^9}, {3.911993921877845*^9, 
  3.9119939225956693`*^9}, {3.911995091603279*^9, 3.9119950922465444`*^9}, {
  3.911995257771284*^9, 3.9119952583685617`*^9}, {3.9119952886840315`*^9, 
  3.911995290338891*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"2d9f2563-3ad8-4008-b489-460722f7e3cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "7"}], "+", "nG56"}]]}], " ", 
  SuperscriptBox["5", 
   RowBox[{
    RowBox[{"-", "6"}], "+", "nG56"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "10"}], "+", 
     SuperscriptBox["10", "nG56"]}], ")"}], "2"], " ", "a12", " ", "a34", " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"4", " ", 
    RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
  RowBox[{"f", "[", 
   RowBox[{"1", ",", "4", ",", "6"}], "]"}], " ", 
  RowBox[{"f", "[", 
   RowBox[{"3", ",", "2", ",", "5"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.911993715714671*^9, {3.911993784079315*^9, 3.9119938148770666`*^9}, 
   3.9119939237396884`*^9, 3.9119941624604607`*^9, 3.911994200533879*^9, {
   3.9119942307131796`*^9, 3.911994253436619*^9}, 3.9119946252857113`*^9, 
   3.911995136098444*^9, 3.911995193362011*^9, 3.9119953340746975`*^9, 
   3.9119965664555244`*^9, 3.912010736216323*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"487b9f23-b100-4ab3-b73a-1a9b4368a212"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"sets", " ", "nG56"}], "=", "1"}], ",", " ", 
   RowBox[{
    RowBox[{"and", " ", "we", " ", "get", " ", "similarly", " ", "nG12"}], 
    "=", "0"}], ",", 
   RowBox[{"nG34", "=", "1"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9119953477148237`*^9, 3.911995375854518*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"c353ef35-b20a-49d0-a9a1-9479ffb6095d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Diff5", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nG12", "->", "0"}], ",", 
     RowBox[{"nG34", "->", "1"}], ",", 
     RowBox[{"nG56", "->", "1"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.91199428528332*^9, 3.9119942862061925`*^9}, {
  3.9119953167874126`*^9, 3.911995317680706*^9}, {3.9119954023840027`*^9, 
  3.9119954162769527`*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"02eb6ebc-cbde-42ec-b66f-f3e56780b497"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "400000"], 
  RowBox[{"99", " ", "a12", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"4", " ", 
     RowBox[{"\[Phi]", "[", "t", "]"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"101", " ", "a12", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["G12", "2"]}], ")"}], " ", 
         SuperscriptBox["G56", "2"], " ", 
         SuperscriptBox[
          RowBox[{"f", "[", 
           RowBox[{"1", ",", "4", ",", "6"}], "]"}], "2"]}], "-", 
        RowBox[{"2", " ", "G12", " ", "G34", " ", "G56", " ", 
         RowBox[{"f", "[", 
          RowBox[{"1", ",", "4", ",", "6"}], "]"}], " ", 
         RowBox[{"f", "[", 
          RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["G34", "2"], " ", 
         SuperscriptBox[
          RowBox[{"f", "[", 
           RowBox[{"2", ",", "3", ",", "5"}], "]"}], "2"]}]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a34", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["G12", "2"]}], ")"}], " ", "G56", " ", 
            RowBox[{"f", "[", 
             RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], "-", 
           RowBox[{"G12", " ", "G34", " ", 
            RowBox[{"f", "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"f", "[", 
          RowBox[{"3", ",", "2", ",", "5"}], "]"}]}], "+", 
        RowBox[{"a56", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"G12", " ", "G56", " ", 
            RowBox[{"f", "[", 
             RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], "-", 
           RowBox[{"G34", " ", 
            RowBox[{"f", "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"f", "[", 
          RowBox[{"6", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.9119942865814676`*^9, 3.911994625458001*^9, 
  3.911995244159187*^9, 3.9119953407579126`*^9, 3.911995416997721*^9, 
  3.911996566549954*^9, 3.9120107362956824`*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"1883ccbb-e1e0-44b5-b791-e2128e3dc544"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Does", " ", "not", " ", "obviously", " ", "vanish"}], ";", " ", 
   RowBox[{
   "no", " ", "point", " ", "in", " ", "evaluating", " ", "this", " ", "on", 
    " ", "solvar2", " ", "since", " ", "some", " ", "fluxes", " ", "have", 
    " ", "been", " ", "set", " ", "to", " ", "0"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.911995577596897*^9, 3.911995582981263*^9}, {
  3.9119956176824694`*^9, 3.9119956334649773`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"bc127096-c187-44d4-8c75-92452a6ffbc0"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{660.6, 574.8},
WindowMargins->{{12.6, Automatic}, {-5.399999999999977, Automatic}},
TaggingRules->Association["TryRealOnly" -> False],
FrontEndVersion->"12.3 pour Microsoft Windows (64-bit) (June 19, 2021)",
StyleDefinitions->"ReverseColor.nb",
ExpressionUUID->"a0e73d87-5059-4a62-b0ea-3679d01dfed6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 300, 5, 98, "Title",ExpressionUUID->"3c95dfa1-517c-4f99-83b0-d05b8a77e2f3"],
Cell[883, 29, 36484, 804, 2271, "Text",ExpressionUUID->"4b586032-2d36-48af-ba2c-bdbe119fe4d1"],
Cell[CellGroupData[{
Cell[37392, 837, 750, 11, 54, "Subsection",ExpressionUUID->"f0cdc903-ea63-4bba-823e-8cedb7ecb3d6"],
Cell[CellGroupData[{
Cell[38167, 852, 541, 11, 48, "Subsubsection",ExpressionUUID->"5c77eed7-4b58-430d-af6d-f7f90abbf885"],
Cell[38711, 865, 147, 3, 38, "Text",ExpressionUUID->"412333a0-a8b0-4fe1-b136-c4768ea0d966"],
Cell[38861, 870, 371, 8, 70, "Text",ExpressionUUID->"4d83b82e-97d1-4b4a-bc5f-14a59d007790"],
Cell[39235, 880, 370, 8, 43, "Input",ExpressionUUID->"51e42223-a626-4824-bc61-682e7822e973"],
Cell[39608, 890, 977, 24, 149, "Input",ExpressionUUID->"536e3276-0495-4d49-870e-6b010140bd36"],
Cell[40588, 916, 812, 24, 214, "Input",ExpressionUUID->"6773444f-3dc6-47c9-ac39-9d7048922a4f"],
Cell[41403, 942, 743, 21, 43, "Input",ExpressionUUID->"fa721540-d2da-4b04-9353-5646ee31c7cf"],
Cell[42149, 965, 3227, 96, 329, "Input",ExpressionUUID->"2970d513-b1be-49b0-852a-d0ac8ad6b66b"],
Cell[45379, 1063, 2006, 61, 194, "Input",ExpressionUUID->"5513260d-b315-4ff3-a90d-1e168b7b45c3"],
Cell[47388, 1126, 4607, 121, 456, "Input",ExpressionUUID->"e74da153-6524-446a-8f77-63e0b4018f57"],
Cell[51998, 1249, 374, 10, 36, "Input",ExpressionUUID->"e76e15c4-90ef-4101-98ea-46267dddc505"],
Cell[52375, 1261, 427, 11, 36, "Input",ExpressionUUID->"0f164da0-8648-447d-b3d9-f047dce9e879"],
Cell[52805, 1274, 592, 16, 90, "Input",ExpressionUUID->"9c8b38c7-c668-4b43-8456-20e07674bf4a"],
Cell[53400, 1292, 4209, 130, 301, "Input",ExpressionUUID->"ce18ab36-e2d6-4ac8-afad-98689f9fa1d6"],
Cell[57612, 1424, 1176, 33, 63, "Input",ExpressionUUID->"31a135c0-8faf-4ec6-b47f-81f8170016b3"],
Cell[58791, 1459, 460, 14, 36, "Input",ExpressionUUID->"f5f40d2f-2d49-4586-8827-077187afba38"],
Cell[59254, 1475, 12788, 378, 716, "Input",ExpressionUUID->"4c583b40-4613-4473-9552-578cb7f39015"],
Cell[72045, 1855, 558, 17, 36, "Input",ExpressionUUID->"9f483096-9b85-44f3-a7a1-9259e520337e"],
Cell[72606, 1874, 318, 9, 24, "Input",ExpressionUUID->"86b10c1d-414e-4983-afbf-0462d3e737da"],
Cell[72927, 1885, 1695, 50, 127, "Input",ExpressionUUID->"a882a263-32ee-4551-a2ae-4b07a72cdd50"],
Cell[74625, 1937, 390, 12, 24, "Input",ExpressionUUID->"a6f92e5e-ad0b-493c-9267-d87c2a91e991"],
Cell[75018, 1951, 973, 28, 59, "Input",ExpressionUUID->"09a14749-af12-4c9a-a9db-d5d15cf428f2"],
Cell[75994, 1981, 2516, 71, 144, "Input",ExpressionUUID->"4ffd8ae2-c9d9-43cd-9ef8-501354a5bb3e"],
Cell[78513, 2054, 317, 7, 24, "Input",ExpressionUUID->"614613aa-20a1-4710-a85b-5baf8527b8d3"]
}, Closed]],
Cell[CellGroupData[{
Cell[78867, 2066, 211, 4, 37, "Subsubsection",ExpressionUUID->"2f258eab-8da4-4ea6-8f62-9b910b4cdb14"],
Cell[79081, 2072, 230591, 5461, 11373, "Input",ExpressionUUID->"a7905327-017e-42b5-b271-9517bdb0ffdf"]
}, Closed]]
}, Closed]],
Cell[309699, 7537, 743, 10, 61, "Section",ExpressionUUID->"08a4ffc2-0269-49ef-b637-d69db18544b8"],
Cell[CellGroupData[{
Cell[310467, 7551, 907, 17, 80, "Section",ExpressionUUID->"552005fe-d0f0-42d8-abc5-3533d74b5eb5"],
Cell[CellGroupData[{
Cell[311399, 7572, 6347, 98, 143, "Input",ExpressionUUID->"2614f700-f5b0-424f-b389-75e854727109"],
Cell[CellGroupData[{
Cell[317771, 7674, 942, 14, 22, "Print",ExpressionUUID->"73119215-7cfa-4631-9d04-d7849d1a8c2c"],
Cell[318716, 7690, 3886, 94, 75, "Print",ExpressionUUID->"367d824a-1c10-4c2e-a903-7808f04619fe"],
Cell[322605, 7786, 5445, 140, 128, "Print",ExpressionUUID->"6ce40f06-11f8-47a7-861d-987f22f0ba06"],
Cell[328053, 7928, 1291, 24, 22, "Print",ExpressionUUID->"9da24d1e-4186-4b6e-b3c8-c96aa337c010"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[329393, 7958, 663, 15, 55, "Subsection",ExpressionUUID->"c8b8f3f0-bb30-439d-b33e-f8a1e058d12d"],
Cell[CellGroupData[{
Cell[330081, 7977, 7634, 179, 371, "Input",ExpressionUUID->"7ee0d221-452d-4cbf-86b9-9467366b1acc"],
Cell[CellGroupData[{
Cell[337740, 8160, 988, 17, 22, "Print",ExpressionUUID->"35e6acf5-8881-4d44-8132-b403a8123eeb"],
Cell[338731, 8179, 875, 17, 22, "Print",ExpressionUUID->"d0409560-6bb2-471f-b782-86da752c79c8"],
Cell[339609, 8198, 692, 10, 22, "Print",ExpressionUUID->"d818f8a6-950a-4632-9a0f-60d490ea61d6"],
Cell[340304, 8210, 631, 9, 22, "Print",ExpressionUUID->"2c5c8dee-4810-4713-8620-81a7b27331d2"],
Cell[340938, 8221, 610, 9, 22, "Print",ExpressionUUID->"35f37494-f479-47e9-99aa-9cdacf93c5d0"],
Cell[341551, 8232, 1226, 21, 63, "Print",ExpressionUUID->"08041ad2-a572-4673-b71a-926998a52152"],
Cell[342780, 8255, 891, 17, 22, "Print",ExpressionUUID->"5bec53ad-a447-4f08-861c-1b73c268f8ad"],
Cell[343674, 8274, 753, 13, 22, "Print",ExpressionUUID->"6174ef1b-5f07-46c9-945a-878e344bf09f"],
Cell[344430, 8289, 772, 14, 22, "Print",ExpressionUUID->"9f19c2b3-b414-4597-a087-bf8cc6dacbde"],
Cell[345205, 8305, 1029, 21, 22, "Print",ExpressionUUID->"d7f33a9b-928a-448e-9858-43e31507e1a3"],
Cell[346237, 8328, 774, 14, 22, "Print",ExpressionUUID->"6ad150d4-1a4d-42b0-a8ee-f9df70a99340"],
Cell[347014, 8344, 999, 20, 22, "Print",ExpressionUUID->"6948580e-bbd8-4f53-95ee-626f5047c130"],
Cell[348016, 8366, 774, 14, 22, "Print",ExpressionUUID->"d230ff6e-88e5-4e20-864e-e24aadd9fde5"],
Cell[348793, 8382, 999, 20, 22, "Print",ExpressionUUID->"c0315167-089f-4595-ab3d-7e53475cfb58"],
Cell[349795, 8404, 771, 14, 22, "Print",ExpressionUUID->"c0d03ef6-dd84-4bd3-a075-eb4e20e83e31"],
Cell[350569, 8420, 996, 20, 22, "Print",ExpressionUUID->"096b8218-2d05-4952-bee0-8fe68d751559"],
Cell[351568, 8442, 738, 13, 22, "Print",ExpressionUUID->"2eeeaab3-f40b-4af6-a08e-59734597a04b"],
Cell[352309, 8457, 913, 15, 22, "Print",ExpressionUUID->"3b77e8a9-662b-4276-9334-2be676e99627"],
Cell[353225, 8474, 3968, 86, 93, "Print",ExpressionUUID->"3824be09-9627-4274-9f52-d845a12fe421"]
}, Open  ]]
}, Open  ]],
Cell[357220, 8564, 168, 2, 48, "Input",ExpressionUUID->"720f476d-0c03-439f-a7de-a1ac71002661"],
Cell[357391, 8568, 368, 7, 28, "Input",ExpressionUUID->"306339c0-5042-4219-be42-d3268d227590"],
Cell[357762, 8577, 3547, 97, 371, "Input",ExpressionUUID->"036ebad1-948c-4be3-bd9a-eb9e9681dafb"],
Cell[CellGroupData[{
Cell[361334, 8678, 804, 21, 100, "Input",ExpressionUUID->"9c10ecfa-a20f-4078-b2ad-d4bf1ca7256d"],
Cell[362141, 8701, 269, 3, 32, "Output",ExpressionUUID->"b00af99b-93c8-405b-b214-75ae311ecad5"]
}, Open  ]],
Cell[362425, 8707, 147, 2, 28, "Input",ExpressionUUID->"bef8df2c-05fe-402e-ab86-0360da247b74"],
Cell[CellGroupData[{
Cell[362597, 8713, 13490, 351, 839, "Input",ExpressionUUID->"c00f4df8-3164-4d6f-a787-eef533135a39"],
Cell[376090, 9066, 292, 4, 32, "Output",ExpressionUUID->"f8cdc1ad-b340-473f-ab00-77ffdeddfb97"]
}, Open  ]],
Cell[376397, 9073, 220, 3, 48, "Input",ExpressionUUID->"03c7cba5-240d-44ad-a812-cedb9da33990"],
Cell[CellGroupData[{
Cell[376642, 9080, 2720, 75, 192, "Input",ExpressionUUID->"2cdb9446-91a1-4b4e-99b2-70e18759c883"],
Cell[379365, 9157, 243, 3, 32, "Output",ExpressionUUID->"45ac4bf9-16d6-4b57-b60f-552c92c0e4e4"]
}, Open  ]],
Cell[379623, 9163, 242, 3, 48, "Input",ExpressionUUID->"e8208be9-15ae-4856-adab-6584b8d167ff"],
Cell[CellGroupData[{
Cell[379890, 9170, 5984, 161, 385, "Input",ExpressionUUID->"cfddc8ba-8750-4e50-b343-0966ddcdc389"],
Cell[385877, 9333, 248, 3, 32, "Output",ExpressionUUID->"5f8e5697-2a04-4ab8-8527-84441280e5a3"]
}, Open  ]],
Cell[386140, 9339, 166, 2, 48, "Input",ExpressionUUID->"f430553e-5414-454e-989a-d8ce859c598f"],
Cell[CellGroupData[{
Cell[386331, 9345, 6421, 175, 404, "Input",ExpressionUUID->"9886ca6b-7021-4c93-baee-6dcc246d8edd"],
Cell[392755, 9522, 242, 3, 32, "Output",ExpressionUUID->"86274fd7-92a8-4f7f-bfe4-113fade2be3d"]
}, Open  ]],
Cell[393012, 9528, 166, 2, 48, "Input",ExpressionUUID->"be77dc3c-1ab1-43f0-9f9c-0bb21d256acd"],
Cell[CellGroupData[{
Cell[393203, 9534, 6641, 180, 387, "Input",ExpressionUUID->"27fe0d35-28d9-43be-8898-e675a92917d9"],
Cell[399847, 9716, 2413, 65, 100, "Output",ExpressionUUID->"96c9c2fc-7991-4ff0-ac64-182fc7ffc87c"]
}, Open  ]],
Cell[402275, 9784, 441, 8, 28, "Input",ExpressionUUID->"809de9d7-c6e4-494e-9119-b0690f75f37b"],
Cell[402719, 9794, 224, 3, 67, "Input",ExpressionUUID->"e0f0ead1-1281-4625-88f1-e0abc296b65d"],
Cell[402946, 9799, 269, 5, 28, "Input",ExpressionUUID->"5dd71937-323b-4668-801e-467fcba2e5fd"],
Cell[403218, 9806, 171, 2, 28, "Input",ExpressionUUID->"e4614062-bcfa-42a0-bc1e-0e1fabd9b39f"],
Cell[CellGroupData[{
Cell[403414, 9812, 16332, 427, 880, "Input",ExpressionUUID->"295a6e53-e6ef-43e7-a906-7e19aba5ca52"],
Cell[419749, 10241, 5331, 149, 223, "Output",ExpressionUUID->"73e57524-a21b-448f-8e28-274accc90d8a"],
Cell[425083, 10392, 2814, 80, 128, "Output",ExpressionUUID->"4f95fce0-d4ef-4396-97f8-4d01cc765681"],
Cell[427900, 10474, 268, 3, 32, "Output",ExpressionUUID->"a9efffd2-2491-4ec3-ba06-3f7435fde8c2"]
}, Open  ]],
Cell[428183, 10480, 168, 2, 48, "Input",ExpressionUUID->"720473b6-7588-427a-84af-86c72caa4f12"],
Cell[428354, 10484, 517, 8, 28, "Input",ExpressionUUID->"987c8bfb-ab83-466d-ae2b-d8f616242109"],
Cell[428874, 10494, 3765, 102, 371, "Input",ExpressionUUID->"464bd478-dd1b-4bcf-99de-3198bb4aac7d"],
Cell[432642, 10598, 147, 2, 28, "Input",ExpressionUUID->"964976e2-1318-45f9-ab3c-9741a977e6c7"],
Cell[CellGroupData[{
Cell[432814, 10604, 18390, 471, 1087, "Input",ExpressionUUID->"3376ecbd-b82e-4b83-9683-f35e7cdf7cfe"],
Cell[451207, 11077, 268, 3, 32, "Output",ExpressionUUID->"46c27e13-b975-4198-9166-802226f2864e"]
}, Open  ]],
Cell[451490, 11083, 175, 2, 28, "Input",ExpressionUUID->"5a659d33-9130-40b4-9708-49ece92cddb8"],
Cell[CellGroupData[{
Cell[451690, 11089, 2768, 76, 192, "Input",ExpressionUUID->"5a03b59d-f0d8-43f9-91b5-620d1c6ee379"],
Cell[454461, 11167, 270, 4, 32, "Output",ExpressionUUID->"4bc64bea-6276-4d81-a8a3-9b86b13b3237"]
}, Open  ]],
Cell[454746, 11174, 242, 3, 48, "Input",ExpressionUUID->"21d30258-32f0-4910-a0aa-8ccf0a37850f"],
Cell[CellGroupData[{
Cell[455013, 11181, 6055, 162, 385, "Input",ExpressionUUID->"9065bf6b-1b51-4655-b103-bc459198603b"],
Cell[461071, 11345, 301, 4, 32, "Output",ExpressionUUID->"8276e0c1-ef94-4e2e-be9e-0a42ff716e76"]
}, Open  ]],
Cell[461387, 11352, 166, 2, 48, "Input",ExpressionUUID->"5ce2794b-2cdf-4e48-b176-d297798e7a0a"],
Cell[CellGroupData[{
Cell[461578, 11358, 6588, 177, 423, "Input",ExpressionUUID->"5a99019c-eec4-4b3c-9046-84e6eeb5693c"],
Cell[468169, 11537, 293, 4, 32, "Output",ExpressionUUID->"7c41b1b0-a3de-4c36-83ea-5d25516eb2d5"]
}, Open  ]],
Cell[468477, 11544, 166, 2, 48, "Input",ExpressionUUID->"9172f734-53ba-4530-bd5e-1356247e8c96"],
Cell[CellGroupData[{
Cell[468668, 11550, 8628, 233, 497, "Input",ExpressionUUID->"7599e6d6-d097-46a7-9130-ccba938f9a09"],
Cell[477299, 11785, 1932, 53, 78, "Output",ExpressionUUID->"d1609b92-b38b-4704-83a8-30bb0dfabce6"]
}, Open  ]],
Cell[479246, 11841, 292, 5, 28, "Input",ExpressionUUID->"22dc8651-93e7-47ee-847a-7cad6ca27fc0"],
Cell[479541, 11848, 168, 2, 48, "Input",ExpressionUUID->"34e60eb0-ab1c-4d4d-afb9-f24f1300569c"],
Cell[CellGroupData[{
Cell[479734, 11854, 9378, 251, 535, "Input",ExpressionUUID->"1ab759d6-900d-4b33-9a12-2970fcbd6202"],
Cell[489115, 12107, 901, 24, 52, "Output",ExpressionUUID->"69597bf1-bb95-4bd1-9b94-e4939a11d6f4"]
}, Open  ]],
Cell[490031, 12134, 297, 6, 28, "Input",ExpressionUUID->"c036cdfa-d6c9-43f0-9bce-1e0930c3d3b8"],
Cell[490331, 12142, 172, 3, 48, "Input",ExpressionUUID->"9f43628a-7040-4a8f-b1f4-6b1fe226e4c4"],
Cell[CellGroupData[{
Cell[490528, 12149, 10172, 268, 606, "Input",ExpressionUUID->"2d9f2563-3ad8-4008-b489-460722f7e3cc"],
Cell[500703, 12419, 1072, 28, 35, "Output",ExpressionUUID->"487b9f23-b100-4ab3-b73a-1a9b4368a212"]
}, Open  ]],
Cell[501790, 12450, 422, 11, 28, "Input",ExpressionUUID->"c353ef35-b20a-49d0-a9a1-9479ffb6095d"],
Cell[CellGroupData[{
Cell[502237, 12465, 492, 12, 43, "Input",ExpressionUUID->"02eb6ebc-cbde-42ec-b66f-f3e56780b497"],
Cell[502732, 12479, 2360, 63, 136, "Output",ExpressionUUID->"1883ccbb-e1e0-44b5-b791-e2128e3dc544"]
}, Open  ]],
Cell[505107, 12545, 557, 11, 67, "Input",ExpressionUUID->"bc127096-c187-44d4-8c75-92452a6ffbc0"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Solutions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    100942,       2271]
NotebookOptionsPosition[     97959,       2229]
NotebookOutlinePosition[     98392,       2246]
CellTagsIndexPosition[     98349,       2243]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["We list here the solutions of interest obtained in the paper \
arXiv:2005.12930 (",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["s", "55", "+"], TraditionalForm]],
  CellChangeTimes->{{3.781868460410781*^9, 3.7818684763614283`*^9}, {
    3.7818685084256353`*^9, 3.7818685209055157`*^9}, {3.7818686052254887`*^9, 
    3.781868654425931*^9}, {3.7818686846198072`*^9, 3.7818687692576313`*^9}, {
    3.781868801193533*^9, 3.781868861449712*^9}, {3.783772037669839*^9, 
    3.7837720399572973`*^9}, {3.783772111415593*^9, 3.78377212010113*^9}, {
    3.783923756127483*^9, 3.7839238423360453`*^9}, {3.787403617559043*^9, 
    3.787403648828828*^9}, {3.788850750721461*^9, 3.7888507760298576`*^9}, {
    3.788851445487892*^9, 3.7888514550922165`*^9}, {3.789132727142481*^9, 
    3.7891328452358356`*^9}, {3.789298187700262*^9, 3.7892981903448467`*^9}, {
    3.7915444523113303`*^9, 3.791544503789198*^9}, {3.827332882749752*^9, 
    3.8273328910567884`*^9}, {3.8291922273956804`*^9, 
    3.8291922304837656`*^9}, {3.8292200538111115`*^9, 3.8292201038063602`*^9},
     3.829227031712742*^9, 3.8292767570453243`*^9, 3.829276819973157*^9, {
    3.8358614533521256`*^9, 3.8358614551787386`*^9}, {3.835861551119983*^9, 
    3.835861551825413*^9}, 3.8487265632726574`*^9, {3.8503811815020313`*^9, 
    3.850381185082759*^9}, 3.850381221115021*^9, {3.8503815950433216`*^9, 
    3.8503816125936813`*^9}, {3.850381961732929*^9, 3.8503819857551255`*^9}, {
    3.8503821665336695`*^9, 3.8503821940153694`*^9}, 3.8503824472771006`*^9},
  FontSize->14,ExpressionUUID->"2ea835e0-a76b-4cc3-8709-5c54666074ca"],
 StyleBox["14, 15) and arXiv:2101.06251 (",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["s", "55", "+"], TraditionalForm]],
  CellChangeTimes->{{3.781868460410781*^9, 3.7818684763614283`*^9}, {
    3.7818685084256353`*^9, 3.7818685209055157`*^9}, {3.7818686052254887`*^9, 
    3.781868654425931*^9}, {3.7818686846198072`*^9, 3.7818687692576313`*^9}, {
    3.781868801193533*^9, 3.781868861449712*^9}, {3.783772037669839*^9, 
    3.7837720399572973`*^9}, {3.783772111415593*^9, 3.78377212010113*^9}, {
    3.783923756127483*^9, 3.7839238423360453`*^9}, {3.787403617559043*^9, 
    3.787403648828828*^9}, {3.788850750721461*^9, 3.7888507760298576`*^9}, {
    3.788851445487892*^9, 3.7888514550922165`*^9}, {3.789132727142481*^9, 
    3.7891328452358356`*^9}, {3.789298187700262*^9, 3.7892981903448467`*^9}, {
    3.7915444523113303`*^9, 3.791544503789198*^9}, {3.827332882749752*^9, 
    3.8273328910567884`*^9}, {3.8291922273956804`*^9, 
    3.8291922304837656`*^9}, {3.8292200538111115`*^9, 3.8292201038063602`*^9},
     3.829227031712742*^9, 3.8292767570453243`*^9, 3.829276819973157*^9, {
    3.8358614533521256`*^9, 3.8358614551787386`*^9}, {3.835861551119983*^9, 
    3.835861551825413*^9}, 3.8487265632726574`*^9, {3.8503811815020313`*^9, 
    3.850381185082759*^9}, 3.850381221115021*^9, {3.8503815950433216`*^9, 
    3.8503816125936813`*^9}, {3.850381961732929*^9, 3.8503819857551255`*^9}, {
    3.8503821665336695`*^9, 3.8503821940153694`*^9}, 3.8503824472771006`*^9},
  FontSize->14,ExpressionUUID->"072b7511-ed12-43f4-a379-153313ce9513"],
 StyleBox["22-27), following conventions of the paper arXiv:2201.04152. We \
also give a new solution ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["s", "55", "+"], TraditionalForm]],
  CellChangeTimes->{{3.781868460410781*^9, 3.7818684763614283`*^9}, {
    3.7818685084256353`*^9, 3.7818685209055157`*^9}, {3.7818686052254887`*^9, 
    3.781868654425931*^9}, {3.7818686846198072`*^9, 3.7818687692576313`*^9}, {
    3.781868801193533*^9, 3.781868861449712*^9}, {3.783772037669839*^9, 
    3.7837720399572973`*^9}, {3.783772111415593*^9, 3.78377212010113*^9}, {
    3.783923756127483*^9, 3.7839238423360453`*^9}, {3.787403617559043*^9, 
    3.787403648828828*^9}, {3.788850750721461*^9, 3.7888507760298576`*^9}, {
    3.788851445487892*^9, 3.7888514550922165`*^9}, {3.789132727142481*^9, 
    3.7891328452358356`*^9}, {3.789298187700262*^9, 3.7892981903448467`*^9}, {
    3.7915444523113303`*^9, 3.791544503789198*^9}, {3.827332882749752*^9, 
    3.8273328910567884`*^9}, {3.8291922273956804`*^9, 
    3.8291922304837656`*^9}, {3.8292200538111115`*^9, 3.8292201038063602`*^9},
     3.829227031712742*^9, 3.8292767570453243`*^9, 3.829276819973157*^9, {
    3.8358614533521256`*^9, 3.8358614551787386`*^9}, {3.835861551119983*^9, 
    3.835861551825413*^9}, 3.8487265632726574`*^9, {3.8503811815020313`*^9, 
    3.850381185082759*^9}, 3.850381221115021*^9, {3.8503815950433216`*^9, 
    3.8503816125936813`*^9}, {3.850381961732929*^9, 3.8503819857551255`*^9}, {
    3.8503821665336695`*^9, 3.8503821940153694`*^9}, 3.8503824472771006`*^9},
  FontSize->14,ExpressionUUID->"9cd23c56-86a1-4815-a336-a0a6632e34aa"],
 StyleBox["29. The solutions are expressed in terms of various sets of \
variables.",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.8503849306798964`*^9, 
   3.8503849564426794`*^9}, {3.850385008356823*^9, 3.8503851437238417`*^9}, {
   3.8503852005890265`*^9, 3.850385223884672*^9}, {3.8503852582825413`*^9, 
   3.85038533550523*^9}, {3.850385370261394*^9, 3.8503853889454017`*^9}, 
   3.8503854309101877`*^9, {3.850385470575431*^9, 3.8503854881374617`*^9}, {
   3.8503855220198183`*^9, 3.8503856316748157`*^9}, {3.8503856623701863`*^9, 
   3.850385663070589*^9}, {3.850385777966126*^9, 3.8503859139350924`*^9}, {
   3.8503860343017273`*^9, 3.8503860351407437`*^9}, {3.850386081865353*^9, 
   3.850386108716304*^9}, {3.858766325741251*^9, 3.858766327581619*^9}, {
   3.8587664802421227`*^9, 3.858766495021718*^9}, {3.8587665404317055`*^9, 
   3.8587665673414793`*^9}, {3.8587665983118095`*^9, 3.858766613682214*^9}, {
   3.8587666478817525`*^9, 3.8587667143903837`*^9}, 3.8587668813101234`*^9, {
   3.8587669196865063`*^9, 3.858766920457102*^9}, {3.858823337950943*^9, 
   3.858823353895912*^9}, {3.906806025885708*^9, 3.906806089359395*^9}, {
   3.9158780776577673`*^9, 
   3.91587814224796*^9}},ExpressionUUID->"90263463-a401-470c-8d83-\
1aeb798974b2"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"0e45e3a9-65ae-4f33-9c00-\
7f1cf2c7ceb8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "14"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"solvar1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "0.08850693180662438`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.7765198126057072`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.2739820106484752`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.5612239678297053`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7199875113561189`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.052796942477189635`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6773312203822072`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.3132864455247597`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.17805413072573048`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.004578544062578097`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.22888186229361615`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.8435712996340918`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.6715419200224235`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2892985071257778`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.061420318691709434`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.8104719938914239`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.016212650921011457`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.01343349901071087`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.41310427123917665`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0.022658272206244612`"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solvar3", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gs", "\[Rule]", "0.6421933308622769`"}], ",", 
       RowBox[{"r1", "\[Rule]", "4.69230455756056`"}], ",", 
       RowBox[{"r2", "\[Rule]", "9.14728474158709`"}], ",", 
       RowBox[{"r3", "\[Rule]", "0.05555298906538094`"}], ",", 
       RowBox[{"r4", "\[Rule]", "6.8383015035322146`"}], ",", 
       RowBox[{"r5", "\[Rule]", "57.77593489308536`"}], ",", 
       RowBox[{"r6", "\[Rule]", "0.09230047432822694`"}], ",", 
       RowBox[{"N1", "\[Rule]", 
        RowBox[{"-", "0.0250798226818761`"}]}], ",", 
       RowBox[{"N2", "\[Rule]", 
        RowBox[{"-", "0.028183424081089172`"}]}], ",", 
       RowBox[{"N3", "\[Rule]", 
        RowBox[{"1", "/", "0.028183424081089172`"}]}], ",", 
       RowBox[{"N6", "\[Rule]", 
        RowBox[{"1", "/", "0.0250798226818761`"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"LL", "\[Rule]", "0.5732377509783891`"}], ",", 
       RowBox[{"Ns1", "->", "16"}], ",", " ", 
       RowBox[{"Ns2", "->", 
        RowBox[{"-", "16"}]}], ",", " ", 
       RowBox[{"Ns3", "->", 
        RowBox[{"-", "10"}]}], ",", 
       RowBox[{"N15", "->", "43"}], ",", 
       RowBox[{"No1", "->", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"No2", "->", 
        RowBox[{"-", "1"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"g56", "\[Rule]", "1.2561707236473398`"}], ",", 
       RowBox[{"g12", "\[Rule]", "1.2068822060495703`"}], ",", 
       RowBox[{"g34", "\[Rule]", 
        RowBox[{"-", "3.3068641863224557`"}]}], ",", 
       RowBox[{"B", "\[Rule]", 
        RowBox[{"-", "0.3408303420372836`"}]}], ",", 
       RowBox[{"a12", "\[Rule]", 
        RowBox[{"-", "0.8202534862181474`"}]}], ",", 
       RowBox[{"a34", "\[Rule]", "2.08770715174956`"}], ",", 
       RowBox[{"a56", "\[Rule]", "0.5544821578085828`"}]}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.782023307466679*^9, 3.7820233279709673`*^9}, {
   3.782024146789219*^9, 3.7820241904505377`*^9}, {3.783772833013665*^9, 
   3.783772835589444*^9}, {3.787404338150972*^9, 3.787404343383072*^9}, {
   3.788094612092119*^9, 3.788094671205353*^9}, {3.78885095090131*^9, 
   3.78885095180885*^9}, {3.7888509939834976`*^9, 3.788851016941144*^9}, {
   3.7891336161163416`*^9, 3.789133617602686*^9}, {3.789282533700658*^9, 
   3.7892825370288067`*^9}, {3.789283070549281*^9, 3.7892830720682187`*^9}, {
   3.7892938685685024`*^9, 3.7892938798967023`*^9}, 3.7892982736810884`*^9, {
   3.7915448278170476`*^9, 3.7915448292789307`*^9}, {3.827333203177065*^9, 
   3.827333221068465*^9}, {3.829210769069065*^9, 3.8292107716384473`*^9}, {
   3.829211335104017*^9, 3.8292113514005885`*^9}, {3.8292203248289137`*^9, 
   3.8292203339235773`*^9}, 3.82922857801412*^9, 3.8292767681666994`*^9, 
   3.8292768298644595`*^9, {3.835862519620451*^9, 3.8358625263960495`*^9}, 
   3.8487276665684433`*^9, 3.8503812212174435`*^9, {3.8503814243829966`*^9, 
   3.850381428386947*^9}, 3.8503815951334143`*^9, {3.850381797782281*^9, 
   3.850381798278261*^9}, 3.850382072013467*^9, 3.8503821667995014`*^9, {
   3.850382300588187*^9, 3.850382303289117*^9}, 3.850382614443062*^9, 
   3.858766818747604*^9, {3.906806158016712*^9, 3.9068061708885403`*^9}, {
   3.9068064800587525`*^9, 3.9068065173224277`*^9}, 
   3.9068069966084137`*^9},ExpressionUUID->"125e21f1-6c17-4f64-9ed8-\
4474aecf858d"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    SubsuperscriptBox["g", "3.5", "0"], "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.5", "0"]}]}],
  FontSize->
   12]],ExpressionUUID->"2bf6b8fe-3f62-4a16-b4cb-55bfd3386d0a"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.85038256310828*^9, 
   3.8503825631092777`*^9}, {3.8503826076659174`*^9, 3.850382607666868*^9}, {
   3.8587673214157763`*^9, 
   3.858767321935751*^9}},ExpressionUUID->"966ee03f-47f7-4a63-b6b1-\
f28a201b6f31"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.8292285698733497`*^9, 
   3.8292285854861584`*^9}},ExpressionUUID->"04cf765c-6bdf-462f-96f4-\
efda96cb13e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "15"}],
    TraditionalForm], "*)"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Note", ":", 
     RowBox[{
     "the", " ", "following", " ", "is", " ", "obtained", " ", "from", " ", 
      "the", " ", "known", " ", "solution"}]}], ",", " ", 
    RowBox[{
     RowBox[{
     "to", " ", "which", " ", "we", " ", "perform", " ", "the", " ", 
      "following", " ", "change", " ", "of", " ", 
      RowBox[{"basis", ":", " ", "1"}]}], "->", 
     RowBox[{"-", "4"}]}], ",", " ", 
    RowBox[{"2", "->", " ", "3"}], ",", " ", 
    RowBox[{"3", "->", 
     RowBox[{"-", "2"}]}], ",", " ", 
    RowBox[{"4", "->", 
     RowBox[{
     "1.", " ", "It", " ", "preserves", " ", "the", " ", "sources"}]}], ",", 
    " ", 
    RowBox[{
     RowBox[{
     "while", " ", "bring", " ", "the", " ", "structure", " ", "constants", 
      " ", "and", " ", "other", " ", "fields", " ", "to", " ", "the", " ", 
      "ansatz", " ", "we", " ", "are", " ", 
      RowBox[{"using", ".", " ", "The"}], " ", "R4", " ", "is", " ", "the", 
      " ", "one", " ", "computed", " ", "after", " ", "this", " ", "change", 
      " ", "of", " ", "basis"}], ";", " ", 
     RowBox[{
     "it", " ", "only", " ", "differs", " ", "to", " ", "the", " ", "initial",
       " ", "one", " ", "by", " ", "the", " ", "3", " ", "last", " ", 
      RowBox[{"digits", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"solvar1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.49662957775933597`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.10585055942077427`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.13944352901227752`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.0034027792189915964`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.00032679331260853094`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.009082809912868134`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "1.1496878282089058`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0048365319588065435`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.6091051220227705`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.00018457095941289833`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0010888652794866119`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.6020820458095238`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "1.1306855450590458`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0698547712340311`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1916598129974718`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.058853321800109853`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10205749318477626`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.015344826195947825`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0.019443278089360416`"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.782540745531623*^9, 3.7825408205807953`*^9}, {
   3.783772905269549*^9, 3.783772907285514*^9}, {3.7839248343514137`*^9, 
   3.783924837839534*^9}, {3.787404420071331*^9, 3.7874044272066183`*^9}, {
   3.788094681028171*^9, 3.788094688388362*^9}, {3.788851024860977*^9, 
   3.7888510318403096`*^9}, {3.789133644463539*^9, 3.789133646010482*^9}, {
   3.7892982773724623`*^9, 3.789298278491741*^9}, {3.791544850671712*^9, 
   3.7915448526894083`*^9}, {3.827333227335761*^9, 3.8273332308280926`*^9}, {
   3.829210824211116*^9, 3.829210827360895*^9}, 3.8292203497172804`*^9, 
   3.8292286181292267`*^9, 3.829276768974532*^9, 3.8292768307947903`*^9, {
   3.8358625350584908`*^9, 3.835862540185135*^9}, {3.835862573003294*^9, 
   3.835862574518303*^9}, 3.848727706286234*^9, 3.8503812212258463`*^9, {
   3.850381432093108*^9, 3.8503814342271748`*^9}, {3.8503818046921587`*^9, 
   3.850381807543276*^9}, 3.850382076392708*^9, 3.8503821668179026`*^9, {
   3.8503823109848175`*^9, 3.850382313445856*^9}, 3.850382644606497*^9, 
   3.8587667824851675`*^9, 3.8587668191475363`*^9, {3.9068061794849787`*^9, 
   3.9068061846265993`*^9}, 3.90680699755517*^9, {3.90706130502705*^9, 
   3.907061409307234*^9}, {3.9070615160529404`*^9, 
   3.9070615665367527`*^9}},ExpressionUUID->"146462b0-fce7-43ba-9825-\
2354dd293d7c"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    SubsuperscriptBox["g", "3.4", 
     RowBox[{"-", "1"}]], "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.4", 
     RowBox[{"-", "1"}]]}]}],
  FontSize->
   12]],ExpressionUUID->"cb8fddb1-233b-4b2a-9ad6-bbf823cc057f"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.85038264161003*^9, 
   3.85038264161003*^9}, {3.8587672411863627`*^9, 
   3.8587672416863713`*^9}},ExpressionUUID->"9b96aaeb-6549-4026-bd01-\
d5837546e40f"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.8292286105835094`*^9, 
   3.8292286243166494`*^9}},ExpressionUUID->"00b26028-07cd-40bd-b45d-\
4d47e7254832"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "22"}],
    TraditionalForm], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"solvar1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.1169812442373774`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.25961491806396`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.22288330947197643`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6457044345380971`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.16611775308556087`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.023090479751037667`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.7028295591170848`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.638047400854801`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.494206779779856`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.012008581279972516`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2160834481782257`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.18907899303990944`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.663973254610925`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.48234492478335833`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.6457860271865614`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.7227146118913546`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.040164007156915205`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.03689952591438972`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06781495066462423`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.0028407070402384216`"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.814267106682329*^9, 3.814267120014983*^9}, {
   3.8142671501813955`*^9, 3.814267160844019*^9}, {3.814267260771757*^9, 
   3.8142673112709303`*^9}, {3.8142674146117787`*^9, 3.814267480900354*^9}, {
   3.8142677817834377`*^9, 3.8142677859157147`*^9}, {3.814267876214756*^9, 
   3.814267926218934*^9}, {3.8142679573134456`*^9, 3.814268044283597*^9}, {
   3.814268075252179*^9, 3.814268109205383*^9}, {3.8142682111330853`*^9, 
   3.814268248159064*^9}, {3.8142689485455933`*^9, 3.8142690297665663`*^9}, {
   3.8142690702732434`*^9, 3.8142691051052237`*^9}, {3.8142692583121653`*^9, 
   3.8142692839621415`*^9}, {3.8142703803267727`*^9, 3.814270473517646*^9}, {
   3.8142705133217635`*^9, 3.8142705136653957`*^9}, {3.8142705581398797`*^9, 
   3.814270558405401*^9}, {3.8192752477378254`*^9, 3.819275248584129*^9}, {
   3.8273326491163445`*^9, 3.827332653800979*^9}, {3.8292115096117163`*^9, 
   3.8292115384926248`*^9}, {3.829220553229385*^9, 3.829220561001136*^9}, {
   3.829235877630683*^9, 3.8292358853138185`*^9}, {3.835863974176773*^9, 
   3.83586400484733*^9}, 3.8487280622232904`*^9, 3.850381221290679*^9, {
   3.850381488567077*^9, 3.8503814910863056`*^9}, 3.850381595188114*^9, {
   3.850381866826498*^9, 3.850381867561272*^9}, 3.850382111968439*^9, 
   3.85038216695413*^9, {3.850382364675206*^9, 3.8503823669590073`*^9}, 
   3.8503828295971155`*^9, 3.8587668237580223`*^9, 3.906806212418358*^9, 
   3.906806998461099*^9},ExpressionUUID->"e762ca19-c6cd-463b-ab22-\
1bce89df9b39"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    SubsuperscriptBox["g", "3.4", 
     RowBox[{"-", "1"}]], "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.5", "0"]}]}],
  FontSize->
   12]],ExpressionUUID->"6025bc3c-ac84-4e84-a676-463c200f0db4"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.850382752571005*^9, 
   3.850382752571005*^9}, {3.8503828197046957`*^9, 3.8503828267217336`*^9}, {
   3.858767243726192*^9, 3.858767243726192*^9}, {3.858767323505928*^9, 
   3.858767323505928*^9}},ExpressionUUID->"b9ff3129-f9be-4947-87a6-\
b0af2973011d"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9},ExpressionUUID->"f6cb3812-283f-4e48-b129-\
0e9520b8dcbb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "23"}],
    TraditionalForm], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"solvar1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.841080621604354`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1.7713260343432728`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.2827513395596884`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7628788573576538`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.34089550825982134`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.18689255145812367`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2384925351629472`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7067105344436532`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.3218249317362672`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.04775262705404009`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.19749187822850733`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.15988956178868904`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "1.0318926101280195`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.35628030258211024`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.8171877555785503`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.32259208946718243`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.07800128226582577`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2495068830843218`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.4177396420958786`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.03866496466600977`"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.814267106682329*^9, 3.814267120014983*^9}, {
   3.8142671501813955`*^9, 3.814267160844019*^9}, {3.814267260771757*^9, 
   3.8142673112709303`*^9}, {3.8142674146117787`*^9, 3.814267480900354*^9}, {
   3.8142677817834377`*^9, 3.8142677859157147`*^9}, {3.814267876214756*^9, 
   3.814267926218934*^9}, {3.8142679573134456`*^9, 3.814268044283597*^9}, {
   3.814268075252179*^9, 3.814268109205383*^9}, {3.8142682111330853`*^9, 
   3.814268248159064*^9}, {3.8142689485455933`*^9, 3.8142690297665663`*^9}, {
   3.8142690702732434`*^9, 3.8142691051052237`*^9}, {3.8142692583121653`*^9, 
   3.8142692839621415`*^9}, {3.8142715165167923`*^9, 3.814271624625125*^9}, {
   3.814271669806167*^9, 3.814271687202737*^9}, {3.819275267113139*^9, 
   3.8192752679417133`*^9}, {3.827332662079696*^9, 3.8273326664050465`*^9}, {
   3.829211509612712*^9, 3.829211538494583*^9}, {3.8292205732521067`*^9, 
   3.8292205870527625`*^9}, {3.829235909421124*^9, 3.8292359169772253`*^9}, {
   3.8358640132248287`*^9, 3.8358640135216527`*^9}, 3.8487280974783907`*^9, 
   3.850381221301128*^9, {3.850381494936029*^9, 3.8503814972461023`*^9}, 
   3.8503815951973753`*^9, {3.8503818842515416`*^9, 3.8503818847022657`*^9}, 
   3.850382116477752*^9, 3.850382166973337*^9, {3.850382371663234*^9, 
   3.8503823739732685`*^9}, 3.8503828412241244`*^9, 3.8587668243977623`*^9, 
   3.9068062190411987`*^9, 
   3.9068069992769527`*^9},ExpressionUUID->"943d2975-ab0c-4253-82fd-\
93d0e71613c2"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    SubsuperscriptBox["g", "3.4", 
     RowBox[{"-", "1"}]], "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.5", "0"]}]}],
  FontSize->
   12]],ExpressionUUID->"0b91ea61-9df2-457b-8ba6-12c9c63932d3"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.850382752571005*^9, 
   3.850382752571005*^9}, {3.8503828197046957`*^9, 3.8503828267217336`*^9}, {
   3.8587672443959403`*^9, 3.8587672443959403`*^9}, {3.8587673240657735`*^9, 
   3.8587673240657735`*^9}},ExpressionUUID->"4e757230-570e-493a-9c1a-\
e00c0885712e"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9},ExpressionUUID->"e3ba3135-bcb1-4db6-8d0d-\
b87f79784f9f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "24"}],
    TraditionalForm], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"solvar1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.1965983306503682`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.44890466662579953`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.2391771532843105`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7000781609185449`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.07212417144972504`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04482900494075679`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6093871266313391`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6849432675963518`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.4727274101749613`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.019075497870711753`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2252200201209269`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.11312312585615127`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7381674514412201`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.4573024545777556`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.7009763428130176`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6425421721716614`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.05442150227374106`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06252069261265175`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10923159329704428`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.006117778570901677`"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.814267106682329*^9, 3.814267120014983*^9}, {
   3.8142671501813955`*^9, 3.814267160844019*^9}, {3.814267260771757*^9, 
   3.8142673112709303`*^9}, {3.8142674146117787`*^9, 3.814267480900354*^9}, {
   3.8142677817834377`*^9, 3.8142677859157147`*^9}, {3.814267876214756*^9, 
   3.814267926218934*^9}, {3.8142679573134456`*^9, 3.814268044283597*^9}, {
   3.814268075252179*^9, 3.814268109205383*^9}, {3.8142682111330853`*^9, 
   3.814268248159064*^9}, {3.8142689485455933`*^9, 3.8142690297665663`*^9}, {
   3.8142690702732434`*^9, 3.8142691051052237`*^9}, {3.8142692583121653`*^9, 
   3.8142692839621415`*^9}, {3.814271752423317*^9, 3.814271752688967*^9}, {
   3.814271782791313*^9, 3.8142718727776127`*^9}, {3.814271965478256*^9, 
   3.8142719657752256`*^9}, {3.81427200093757*^9, 3.8142720015623913`*^9}, {
   3.819275288941206*^9, 3.819275289709234*^9}, {3.827332676242143*^9, 
   3.827332679900262*^9}, {3.8292115096147056`*^9, 3.829211538496606*^9}, {
   3.8292206006359415`*^9, 3.8292206083747473`*^9}, {3.8292359247284503`*^9, 
   3.8292359318365593`*^9}, {3.835864016036666*^9, 3.835864016317854*^9}, 
   3.848728129496766*^9, 3.850381221310747*^9, {3.8503815003905354`*^9, 
   3.8503815038744545`*^9}, 3.850381595205064*^9, {3.850381890811411*^9, 
   3.850381891204444*^9}, 3.8503821204186077`*^9, 3.8503821669909716`*^9, {
   3.8503823773987274`*^9, 3.850382379881055*^9}, 3.850382851976835*^9, 
   3.8587668254674444`*^9, 3.906806225173026*^9, 
   3.906807000111268*^9},ExpressionUUID->"e1f939e3-d31b-4e59-9de7-\
a6961e8b9589"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    SubsuperscriptBox["g", "3.4", 
     RowBox[{"-", "1"}]], "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.5", "0"]}]}],
  FontSize->
   12]],ExpressionUUID->"c6db6107-1a82-469f-9e3d-b92d47579b23"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.850382752571005*^9, 
   3.850382752571005*^9}, {3.8503828197046957`*^9, 3.8503828267217336`*^9}, {
   3.85876724537609*^9, 3.85876724537609*^9}, {3.858767324425788*^9, 
   3.858767324425788*^9}},ExpressionUUID->"6f02090b-9953-462a-97cf-\
bb8191f0e2c2"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9},ExpressionUUID->"b4a95daf-dc8c-4883-a6d7-\
5641267c6d83"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "25"}],
    TraditionalForm], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"solvar1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.2825482085891175`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.6601475944301813`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.24821723442870028`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7364998303620914`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.009998747553858258`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07050900659826163`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.5264209932434335`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7124829687371806`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.4468633947319024`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.025514512090247615`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.22534550455086957`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05149762680499516`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.8009834802234674`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.4311786327345203`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.7400356502644097`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.5725113596068563`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.06482200759055198`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09069052755670519`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.15442418120773713`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.010180208718945094`"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.814267106682329*^9, 3.814267120014983*^9}, {
   3.8142671501813955`*^9, 3.814267160844019*^9}, {3.814267260771757*^9, 
   3.8142673112709303`*^9}, {3.8142674146117787`*^9, 3.814267480900354*^9}, {
   3.8142677817834377`*^9, 3.8142677859157147`*^9}, {3.814267876214756*^9, 
   3.814267926218934*^9}, {3.8142679573134456`*^9, 3.814268044283597*^9}, {
   3.814268075252179*^9, 3.814268109205383*^9}, {3.8142682111330853`*^9, 
   3.814268248159064*^9}, {3.8142689485455933`*^9, 3.8142690297665663`*^9}, {
   3.8142690702732434`*^9, 3.8142691051052237`*^9}, {3.8142692583121653`*^9, 
   3.8142692839621415`*^9}, {3.814272126234415*^9, 3.8142722170495043`*^9}, {
   3.8142722914536996`*^9, 3.814272291797391*^9}, {3.8142723264488955`*^9, 
   3.8142723268238955`*^9}, {3.819275309885522*^9, 3.8192753109727287`*^9}, {
   3.8273326891363535`*^9, 3.827332692733467*^9}, {3.8292115096167*^9, 
   3.829211538497575*^9}, {3.829220621724304*^9, 3.829220628913973*^9}, {
   3.829235939052443*^9, 3.829235948304906*^9}, {3.8358640202544317`*^9, 
   3.835864020551242*^9}, 3.8487281656811476`*^9, 3.850381221319973*^9, {
   3.8503815083588037`*^9, 3.8503815114845886`*^9}, 3.8503815952154617`*^9, {
   3.850381896945279*^9, 3.850381897672824*^9}, 3.8503821277823715`*^9, 
   3.850382167009905*^9, {3.850382386002412*^9, 3.850382388984454*^9}, 
   3.8503828612255955`*^9, 3.8587668261075664`*^9, {3.906806235010576*^9, 
   3.906806246417142*^9}, 
   3.9068070009657855`*^9},ExpressionUUID->"87f23a33-d8ff-4031-b236-\
c008a37e6a9b"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    SubsuperscriptBox["g", "3.4", 
     RowBox[{"-", "1"}]], "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.5", "0"]}]}],
  FontSize->
   12]],ExpressionUUID->"8cfd9c57-c752-4ac7-902f-b7dfc677b5f7"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.850382752571005*^9, 
   3.850382752571005*^9}, {3.8503828197046957`*^9, 3.8503828267217336`*^9}, {
   3.8587672460760756`*^9, 3.8587672460760756`*^9}, {3.858767324756074*^9, 
   3.858767324756074*^9}},ExpressionUUID->"f08dda7f-f939-489a-9916-\
8ad4578296b7"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9},ExpressionUUID->"91b8bedd-b2af-4422-8b9f-\
a2844e0e6f1a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "26"}],
    TraditionalForm], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"solvar1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.6074867862094311`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1.3920643576495237`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.26811525480269516`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.7754983502300379`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.23680401679089955`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.1538496764610531`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.3134680376115241`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.7264501703075329`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.3605259433845134`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.04129378855600092`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.20803181865123668`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10180370757998043`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.9615888191345185`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.369927418028009`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.8064726749108985`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.3886885897743958`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07715369958468889`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.1908729425748326`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.3193759679025216`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.026903375313261146`"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.814267106682329*^9, 3.814267120014983*^9}, {
   3.8142671501813955`*^9, 3.814267160844019*^9}, {3.814267260771757*^9, 
   3.8142673112709303`*^9}, {3.8142674146117787`*^9, 3.814267480900354*^9}, {
   3.8142677817834377`*^9, 3.8142677859157147`*^9}, {3.814267876214756*^9, 
   3.814267926218934*^9}, {3.8142679573134456`*^9, 3.814268044283597*^9}, {
   3.814268075252179*^9, 3.814268109205383*^9}, {3.8142682111330853`*^9, 
   3.814268248159064*^9}, {3.8142689485455933`*^9, 3.8142690297665663`*^9}, {
   3.8142690702732434`*^9, 3.8142691051052237`*^9}, {3.8142692583121653`*^9, 
   3.8142692839621415`*^9}, {3.814272126234415*^9, 3.8142722170495043`*^9}, {
   3.8142722914536996`*^9, 3.814272291797391*^9}, {3.8142723264488955`*^9, 
   3.8142723268238955`*^9}, {3.8142723956513577`*^9, 
   3.8142724219106817`*^9}, {3.8142730311757364`*^9, 3.814273079316611*^9}, {
   3.81427313086151*^9, 3.8142731528992157`*^9}, {3.8142732042475753`*^9, 
   3.8142732209536085`*^9}, {3.819275327174243*^9, 3.8192753279951906`*^9}, {
   3.8273326987988524`*^9, 3.827332703524885*^9}, {3.829211509618697*^9, 
   3.8292115384996023`*^9}, {3.8292206414012623`*^9, 
   3.8292206490465174`*^9}, {3.8292359547926764`*^9, 3.829235962435461*^9}, {
   3.8358640246656284`*^9, 3.835864024931162*^9}, 3.8487282002321787`*^9, 
   3.850381221329049*^9, {3.8503815150784683`*^9, 3.850381517328618*^9}, 
   3.850381595224433*^9, {3.8503819032525263`*^9, 3.850381903645422*^9}, 
   3.850382132869863*^9, 3.8503821670273547`*^9, {3.8503823931167393`*^9, 
   3.8503823961742163`*^9}, 3.8503828702618756`*^9, 3.8587668267176085`*^9, 
   3.906806253292528*^9, 
   3.9068070018514175`*^9},ExpressionUUID->"609baf7a-9f49-4f06-afc2-\
6602a9576766"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    SubsuperscriptBox["g", "3.4", 
     RowBox[{"-", "1"}]], "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.5", "0"]}]}],
  FontSize->
   12]],ExpressionUUID->"f69b9749-994c-41c3-b658-21d122b1b01a"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.850382752571005*^9, 
   3.850382752571005*^9}, {3.8503828197046957`*^9, 3.8503828267217336`*^9}, {
   3.8587672467160816`*^9, 3.8587672467160816`*^9}, {3.8587673250557737`*^9, 
   3.8587673250557737`*^9}},ExpressionUUID->"1bc07652-34eb-4852-ba75-\
2acd5636e02b"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9},ExpressionUUID->"b8a6e37a-3055-4aa2-a0b7-\
9014a62bba82"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "27"}],
    TraditionalForm], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"solvar1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.6968114251849188`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1.5499104661043115`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.2737908506457963`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7721227383124175`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.2808047033625457`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.16864644900946218`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.27967740441324207`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7196868019050208`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.34409764911819424`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.04410970149841113`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.20379368382186036`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.12773310137336286`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.9909029386292856`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.36320153224506735`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.8122191855873271`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.358923715298174`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.07768649962842912`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.2144739327399494`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.35893170519955747`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.03148389856538536`"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.814267106682329*^9, 3.814267120014983*^9}, {
   3.8142671501813955`*^9, 3.814267160844019*^9}, {3.814267260771757*^9, 
   3.8142673112709303`*^9}, {3.8142674146117787`*^9, 3.814267480900354*^9}, {
   3.8142677817834377`*^9, 3.8142677859157147`*^9}, {3.814267876214756*^9, 
   3.814267926218934*^9}, {3.8142679573134456`*^9, 3.814268044283597*^9}, {
   3.814268075252179*^9, 3.814268109205383*^9}, {3.8142682111330853`*^9, 
   3.814268248159064*^9}, {3.8142689485455933`*^9, 3.8142690297665663`*^9}, {
   3.8142690702732434`*^9, 3.8142691051052237`*^9}, {3.8142692583121653`*^9, 
   3.8142692839621415`*^9}, {3.814272126234415*^9, 3.8142722170495043`*^9}, {
   3.8142722914536996`*^9, 3.814272291797391*^9}, {3.8142723264488955`*^9, 
   3.8142723268238955`*^9}, {3.8142723956513577`*^9, 
   3.8142724219106817`*^9}, {3.8142733041228485`*^9, 
   3.8142734039974146`*^9}, {3.814273446462617*^9, 3.8142734488560905`*^9}, {
   3.814273496505275*^9, 3.8142734974460363`*^9}, {3.819275344164214*^9, 
   3.8192753450743694`*^9}, {3.827332714587057*^9, 3.8273327230995083`*^9}, {
   3.829211509620757*^9, 3.8292115385005984`*^9}, {3.8292206645512037`*^9, 
   3.8292206709579525`*^9}, {3.8292359692943068`*^9, 3.829235977103112*^9}, {
   3.8358640285722218`*^9, 3.835864028870719*^9}, 3.8487264945889883`*^9, 
   3.8503812213396254`*^9, {3.8503815212291775`*^9, 3.8503815235522556`*^9}, 
   3.8503815952333183`*^9, {3.8503819081761894`*^9, 3.8503819086043415`*^9}, {
   3.8503821377252254`*^9, 3.850382167044114*^9}, {3.8503824000959506`*^9, 
   3.8503824030016546`*^9}, 3.850382876214616*^9, 3.8587668273077097`*^9, 
   3.9068062593677983`*^9, 
   3.906807002728172*^9},ExpressionUUID->"9dcffcb0-5127-4757-92f5-\
240f7f984679"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    SubsuperscriptBox["g", "3.4", 
     RowBox[{"-", "1"}]], "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.5", "0"]}]}],
  FontSize->
   12]],ExpressionUUID->"f4f0dd58-d00a-4842-8cd2-d7e75350c7b6"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.850382752571005*^9, 
   3.850382752571005*^9}, {3.8503828197046957`*^9, 3.8503828267217336`*^9}, {
   3.858767247955818*^9, 3.858767247955818*^9}, {3.8587673253658476`*^9, 
   3.8587673253658476`*^9}},ExpressionUUID->"ef4be0ce-528d-49ad-9cf0-\
5cb6db0f2e63"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9},ExpressionUUID->"978c0bd2-d152-458f-a520-\
21fc07c1be2f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "29"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"solvar1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "0.07976470168552857`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1.0641247621311276`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.23107417005354128`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6592500503445742`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6627729390811078`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.08413546593077764`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6357648302856594`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.3202551197766559`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.12081658070993549`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.002971743830497533`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.18187240528442433`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.8291160197340643`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.8373727576306593`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.25652093835723794`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06654654243413156`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.8075420682374366`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.013195009739926412`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.013682434795009277`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.5537901381421801`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.02030886900061457`"}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solvar3", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gs", "\[Rule]", "0.7905447754649796`"}], ",", 
       RowBox[{"r1", "\[Rule]", "0.6635210712496304`"}], ",", 
       RowBox[{"r2", "\[Rule]", "150.86935214847696`"}], ",", 
       RowBox[{"r3", "\[Rule]", "0.008343043131152594`"}], ",", 
       RowBox[{"r4", "\[Rule]", "7.975552076329486`"}], ",", 
       RowBox[{"r5", "\[Rule]", "91.67473733133971`"}], ",", 
       RowBox[{"r6", "\[Rule]", "0.8133859374670122`"}], ",", 
       RowBox[{"N1", "\[Rule]", "1.507400814487441`"}], ",", 
       RowBox[{"N2", "\[Rule]", 
        RowBox[{"-", "0.0002394435703819821`"}]}], ",", 
       RowBox[{"N6", "->", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "1.507400814487441`"}]}], ",", " ", 
       RowBox[{"N3", "->", 
        RowBox[{"1", "/", "0.0002394435703819821`"}]}], ",", 
       RowBox[{"LL", "\[Rule]", "0.86439632031803`"}], ",", " ", 
       RowBox[{"No1", "->", "1"}], ",", 
       RowBox[{"No2", "->", 
        RowBox[{"-", "2"}]}], ",", " ", 
       RowBox[{"Ns1", "->", "14"}], ",", 
       RowBox[{"Ns2", "->", 
        RowBox[{"-", "168"}]}], ",", 
       RowBox[{"Ns3", "->", 
        RowBox[{"-", "2"}]}], ",", 
       RowBox[{"N51", "->", 
        RowBox[{"-", "31"}]}], ",", 
       RowBox[{"g56", "\[Rule]", 
        RowBox[{"-", "0.9901397103961713`"}]}], ",", 
       RowBox[{"g12", "\[Rule]", 
        RowBox[{"-", "0.9643758539773452`"}]}], ",", 
       RowBox[{"g34", "\[Rule]", "3.3764339767277667`"}], ",", 
       RowBox[{"B", "\[Rule]", 
        RowBox[{"-", "0.21719407949099007`"}]}], ",", 
       RowBox[{"a12", "\[Rule]", 
        RowBox[{"-", "0.7726172661693373`"}]}], ",", 
       RowBox[{"a34", "\[Rule]", "1.621318640236763`"}], ",", 
       RowBox[{"a56", "\[Rule]", "0.6325082158212033`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solvar3", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gs", "\[Rule]", "0.5327584356394427`"}], ",", 
       RowBox[{"r1", "\[Rule]", "4.704542267980891`"}], ",", 
       RowBox[{"r2", "\[Rule]", "112.92570080405355`"}], ",", 
       RowBox[{"r3", "\[Rule]", "0.06760504268998702`"}], ",", 
       RowBox[{"r4", "\[Rule]", "14.96880059828959`"}], ",", 
       RowBox[{"r5", "\[Rule]", "172.05841675664186`"}], ",", 
       RowBox[{"r6", "\[Rule]", "0.07731039037047632`"}], ",", 
       RowBox[{"N1", "\[Rule]", "0.02020725381565798`"}], ",", 
       RowBox[{"N2", "\[Rule]", 
        RowBox[{"-", "0.0025921851201551904`"}]}], ",", 
       RowBox[{"N6", "->", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "0.02020725381565798`"}]}], ",", " ", 
       RowBox[{"N3", "->", 
        RowBox[{"1", "/", "0.0025921851201551904`"}]}], ",", 
       RowBox[{"LL", "\[Rule]", "1.6223298441166514`"}], ",", 
       RowBox[{"No1", "->", "1"}], ",", 
       RowBox[{"Ns1", "->", "16"}], ",", 
       RowBox[{"No2", "->", 
        RowBox[{"-", "18"}]}], ",", 
       RowBox[{"Ns2", "\[Rule]", 
        RowBox[{"-", "67"}]}], ",", 
       RowBox[{"Ns3", "\[Rule]", 
        RowBox[{"-", "68"}]}], ",", 
       RowBox[{"N51", "\[Rule]", 
        RowBox[{"-", "46"}]}], ",", 
       RowBox[{"g56", "\[Rule]", 
        RowBox[{"-", "0.9901397103961713`"}]}], ",", 
       RowBox[{"g12", "\[Rule]", 
        RowBox[{"-", "0.9643758539773452`"}]}], ",", 
       RowBox[{"g34", "\[Rule]", "3.3764339767277667`"}], ",", 
       RowBox[{"B", "\[Rule]", 
        RowBox[{"-", "0.21719407949099007`"}]}], ",", 
       RowBox[{"a12", "\[Rule]", 
        RowBox[{"-", "0.7726172661693373`"}]}], ",", 
       RowBox[{"a34", "\[Rule]", "1.621318640236763`"}], ",", 
       RowBox[{"a56", "\[Rule]", "0.6325082158212033`"}]}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.907143678752224*^9, 3.9071436808519764`*^9}, {
  3.9071437644311132`*^9, 3.907143805890808*^9}, {3.9071438830359354`*^9, 
  3.907143886776245*^9}, {3.907143926015586*^9, 3.90714395061545*^9}, {
  3.9071439806579227`*^9, 3.907143983217595*^9}, {3.907144051194934*^9, 
  3.9071440529207525`*^9}, {3.9071440858147993`*^9, 3.90714412256443*^9}, {
  3.9071441650590534`*^9, 
  3.90714421623907*^9}},ExpressionUUID->"b5fe8a18-cfab-41ed-940a-\
ce794f11824e"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    SubsuperscriptBox["g", "3.5", "0"], "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.5", "0"]}]}],
  FontSize->
   12]],ExpressionUUID->"e6537fbd-03e5-433c-9eed-42f8f9e8430a"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.85038256310828*^9, 
   3.8503825631092777`*^9}, {3.8503826076659174`*^9, 3.850382607666868*^9}, {
   3.8587673214157763`*^9, 
   3.858767321935751*^9}},ExpressionUUID->"754a5375-b8c6-4f70-b861-\
ac09faeee448"]
},
WindowSize->{1141.2, 574.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.3 pour Microsoft Windows (64-bit) (June 19, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"47cd5b65-340e-4698-9628-887cd2f0f1e2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 6577, 101, 95, "Text",ExpressionUUID->"90263463-a401-470c-8d83-1aeb798974b2"],
Cell[7138, 123, 147, 3, 60, "Input",ExpressionUUID->"0e45e3a9-65ae-4f33-9c00-7f1cf2c7ceb8"],
Cell[7288, 128, 9442, 223, 488, "Input",ExpressionUUID->"125e21f1-6c17-4f64-9ed8-4474aecf858d"],
Cell[16733, 353, 1644, 27, 38, "Text",ExpressionUUID->"966ee03f-47f7-4a63-b6b1-f28a201b6f31"],
Cell[18380, 382, 201, 4, 60, "Input",ExpressionUUID->"04cf765c-6bdf-462f-96f4-efda96cb13e6"],
Cell[18584, 388, 8650, 208, 393, "Input",ExpressionUUID->"146462b0-fce7-43ba-9825-2354dd293d7c"],
Cell[27237, 598, 1633, 28, 38, "Text",ExpressionUUID->"9b96aaeb-6549-4026-bd01-d5837546e40f"],
Cell[28873, 628, 201, 4, 60, "Input",ExpressionUUID->"00b26028-07cd-40bd-b45d-4d47e7254832"],
Cell[29077, 634, 7504, 180, 321, "Input",ExpressionUUID->"e762ca19-c6cd-463b-ab22-1bce89df9b39"],
Cell[36584, 816, 1710, 28, 38, "Text",ExpressionUUID->"b9ff3129-f9be-4947-87a6-b0af2973011d"],
Cell[38297, 846, 147, 3, 60, "Input",ExpressionUUID->"f6cb3812-283f-4e48-b129-0e9520b8dcbb"],
Cell[38447, 851, 7526, 180, 321, "Input",ExpressionUUID->"943d2975-ab0c-4253-82fd-93d0e71613c2"],
Cell[45976, 1033, 1718, 28, 38, "Text",ExpressionUUID->"4e757230-570e-493a-9c1a-e00c0885712e"],
Cell[47697, 1063, 147, 3, 60, "Input",ExpressionUUID->"e3ba3135-bcb1-4db6-8d0d-b87f79784f9f"],
Cell[47847, 1068, 7616, 181, 321, "Input",ExpressionUUID->"e1f939e3-d31b-4e59-9de7-a6961e8b9589"],
Cell[55466, 1251, 1708, 28, 38, "Text",ExpressionUUID->"6f02090b-9953-462a-97cf-bb8191f0e2c2"],
Cell[57177, 1281, 147, 3, 60, "Input",ExpressionUUID->"b4a95daf-dc8c-4883-a6d7-5641267c6d83"],
Cell[57327, 1286, 7612, 181, 321, "Input",ExpressionUUID->"87f23a33-d8ff-4031-b236-c008a37e6a9b"],
Cell[64942, 1469, 1714, 28, 38, "Text",ExpressionUUID->"f08dda7f-f939-489a-9916-8ad4578296b7"],
Cell[66659, 1499, 147, 3, 60, "Input",ExpressionUUID->"91b8bedd-b2af-4422-8b9f-a2844e0e6f1a"],
Cell[66809, 1504, 7666, 184, 321, "Input",ExpressionUUID->"609baf7a-9f49-4f06-afc2-6602a9576766"],
Cell[74478, 1690, 1718, 28, 38, "Text",ExpressionUUID->"1bc07652-34eb-4852-ba75-2acd5636e02b"],
Cell[76199, 1720, 147, 3, 60, "Input",ExpressionUUID->"b8a6e37a-3055-4aa2-a0b7-9014a62bba82"],
Cell[76349, 1725, 7691, 184, 321, "Input",ExpressionUUID->"9dcffcb0-5127-4757-92f5-240f7f984679"],
Cell[84043, 1911, 1714, 28, 38, "Text",ExpressionUUID->"ef4be0ce-528d-49ad-9cf0-5cb6db0f2e63"],
Cell[85760, 1941, 147, 3, 60, "Input",ExpressionUUID->"978c0bd2-d152-458f-a520-21fc07c1be2f"],
Cell[85910, 1946, 10398, 252, 654, "Input",ExpressionUUID->"b5fe8a18-cfab-41ed-940a-ce794f11824e"],
Cell[96311, 2200, 1644, 27, 38, "Text",ExpressionUUID->"754a5375-b8c6-4f70-b861-ac09faeee448"]
}
]
*)


